Feynman Integral Reduction using Syzygy-Constrained Symbolic Reduction Rules

We present a new algorithm for integration-by-parts (IBP) reduction of Feynman integrals with high powers of numerators or propagators, a demanding computational step in evaluating multi-loop scattering amplitudes. The algorithm starts with solving syzygy equations in individual sectors to produce IBP operators that turn seed integrals into IBP equations without artificially raised propagator powers. The IBP operators are expressed in terms of index-shift operators and number operators. We perform row reduction to systematically reshuffle the IBP operators and expose reduction rules with symbolic dependence on the powers of propagators and numerators. When this is insufficient, we produce more symbolic reduction rules by directly solving the linear system of IBP equations in which some propagator/numerator powers are kept symbolic. This linear system is kept small, as the equations are generated from a small set of seed integrals in the neighborhood of the target integral. We stress-test our algorithm against two highly non-trivial examples, namely rank-20 integrals for the double box with an external mass and the massless pentabox. As an application, we revisit the IBP reduction in a calculation of scattering amplitudes for spinning black hole binary systems, which involves two-loop Feynman integrals with complexity greater than 20, and achieve much faster IBP reduction than that of the original calculation.

==> anc/Double_Box_Cut__1,4,7__Reduction_Rules.m <==
(* ::Package:: *)

(*This ancillary file contains the necessary information for cut {1,4,7} of the double box with one external mass*)
(*For each sector, it contains the syzygy solutions obtained from Singular, the base identities used and the final reduction rules obtained*)
(*The Syzygy Solutions are written in terms of the original 9 propagators, before the cut, so will be in terms of {\[Rho][2],\[Rho][3],\[Rho][5],\[Rho][6],\[Rho][8],\[Rho][9]}*)
(*The integrals F[___] are expressed in terms of six indices, corresponding to the six uncut propagators*)
RestoreFullIntegral = {F[n1_,n2_,n3_,n4_,n5_,n6_]:>F[1,n1,n2,1,n3,n4,1,n5,n6]};


allSubsectors = {{2,1,1,1,0,0},{1,1,1,1,0,0},{2,1,1,0,0,0},{1,1,1,0,0,0},{2,1,0,1,0,0},{1,1,0,1,0,0},{2,1,0,0,0,0},{1,1,0,0,0,0},{2,0,1,1,0,0},{1,0,1,1,0,0},{2,0,1,0,0,0},{1,0,1,0,0,0},{2,0,0,1,0,0},{1,0,0,1,0,0},{2,0,0,0,0,0},{1,0,0,0,0,0},{0,1,1,1,0,0},{0,1,1,0,0,0},{0,1,0,1,0,0},{0,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,1,0,0},{0,0,0,0,0,0}};


(* ::Subsection::Closed:: *)
(*Sector {1,2,3,4}*)


Syzygies = {{\[Rho][3],0,0,0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,\[Rho][3],-s+\[Rho][3],-\[Rho][6],s-\[Rho][6]},{s \[Rho][2]+2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+2 \[Rho][3] \[Rho][6]-2 \[Rho][3] \[Rho][9],-s \[Rho][2]-\[Rho][2] \[Rho][3],\[Rho][2] \[Rho][6]-2 \[Rho][3] \[Rho][6],\[Rho][2] \[Rho][6],0,0,0,0,0,0,s \[Rho][2]+2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+3 \[Rho][3] \[Rho][6]-s \[Rho][9]-3 \[Rho][3] \[Rho][9],2 \[Rho][2] \[Rho][3]+2 \[Rho][3] \[Rho][6]+2 s \[Rho][9]-2 \[Rho][3] \[Rho][9],0,0},{-2 \[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3],\[Rho][3] \[Rho][6],0,0,0,0,0,0,0,-2 \[Rho][2] \[Rho][3]-2 \[Rho][3] \[Rho][6]+2 \[Rho][3] \[Rho][9],s \[Rho][2]-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],0,0},{-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],0,s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5],\[Rho][2] \[Rho][5],0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9],s \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][9],\[Rho][5] \[Rho][9],0,-2 s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],s t-s \[Rho][5]-t \[Rho][6]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9],-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9]},{-\[Rho][3] \[Rho][5],0,0,0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6],s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6],0,0,0,-\[Rho][3] \[Rho][5],s \[Rho][5]-\[Rho][3] \[Rho][5],m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8],s \[Rho][5]-2 \[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6]},{-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],0,0,0,0,\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][3] \[Rho][8],-2 \[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]},{\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][6],-\[Rho][2] \[Rho][3] \[Rho][5],-\[Rho][3] \[Rho][5] \[Rho][6],0,0,-\[Rho][5] \[Rho][6] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6] \[Rho][9],-\[Rho][3] \[Rho][5] \[Rho][6],0,0,\[Rho][2] \[Rho][3] \[Rho][5]+2 \[Rho][3] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][9],\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6],-t \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][6] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9]-\[Rho][6] \[Rho][8] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9]},{-s \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3]^2 \[Rho][5],0,s \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][3] \[Rho][5]-\[Rho][3]^2 \[Rho][5],\[Rho][2] \[Rho][3] \[Rho][5],0,s \[Rho][5] \[Rho][9],-s \[Rho][3] \[Rho][5]-s \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9],s \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][9],0,-2 s \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3]^2 \[Rho][5],-s \[Rho][2] \[Rho][5]-s \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3]^2 \[Rho][5],s t \[Rho][3]-s \[Rho][3] \[Rho][5]-s \[Rho][3] \[Rho][9]-s \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9]+s \[Rho][8] \[Rho][9],-s \[Rho][3] \[Rho][5]-s \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9]},{s t+m^2 \[Rho][3]-2 t \[Rho][3]+\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-s t-m^2 \[Rho][3]+t \[Rho][3]+s \[Rho][8],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],0,m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],s \[Rho][9]-\[Rho][6] \[Rho][9],s t+m^2 \[Rho][3]-2 t \[Rho][3]+\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],2 s t+m^2 \[Rho][3]-2 t \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][5]-2 t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],2 m^2 \[Rho][9]-2 s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9]},{s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],m^2 \[Rho][2]-s \[Rho][2]-m^2 \[Rho][3]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6],-s \[Rho][2]+\[Rho][2] \[Rho][6],0,-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-s \[Rho][9]+\[Rho][6] \[Rho][9],-s t+s \[Rho][2]+m^2 \[Rho][3]+2 s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8],-2 m^2 \[Rho][9]+2 s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 \[Rho][2]-m^2 \[Rho][3]+t \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][9],-m^2 \[Rho][2]-\[Rho][2] \[Rho][3],m^2 \[Rho][3]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]-\[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],s t-t \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9],-s t-m^2 \[Rho][3]+t \[Rho][3]+\[Rho][3] \[Rho][5]+t \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-2 \[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9]+2 \[Rho][8] \[Rho][9],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9],m^2 \[Rho][2]-2 m^2 \[Rho][3]+2 t \[Rho][3]+t \[Rho][6]-\[Rho][2] \[Rho][6]+2 \[Rho][3] \[Rho][6]+2 s \[Rho][8]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9]-2 \[Rho][3] \[Rho][9],-s t-m^2 \[Rho][3]+t \[Rho][3]+\[Rho][3] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8]+s \[Rho][9]-\[Rho][3] \[Rho][9],-s t-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-2 \[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9]+2 \[Rho][8] \[Rho][9],-s t-m^2 \[Rho][3]+2 t \[Rho][3]+\[Rho][3] \[Rho][5]+t \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]+s \[Rho][9]-2 \[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 \[Rho][2]+t \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-t \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][8],0,-m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],-m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],s \[Rho][2]-\[Rho][2] \[Rho][3],0,m^2 \[Rho][2]-s \[Rho][2]-2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6],s \[Rho][2]-\[Rho][2] \[Rho][6],s t+m^2 \[Rho][2]-s \[Rho][2]+m^2 \[Rho][3]-t \[Rho][3]+\[Rho][2] \[Rho][3]-s \[Rho][8]-2 \[Rho][2] \[Rho][8],2 m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][8],2 m^2 \[Rho][2]-2 s \[Rho][2]-2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6],-s \[Rho][2]-2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]},{m^2 \[Rho][3]-\[Rho][3] \[Rho][5],0,0,0,0,0,-m^2 \[Rho][6]+\[Rho][5] \[Rho][6],m^2 \[Rho][6]-\[Rho][5] \[Rho][6],m^2 \[Rho][6]-\[Rho][5] \[Rho][6],0,m^2 \[Rho][3]-\[Rho][3] \[Rho][5],-m^2 s+m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5],-m^2 \[Rho][6]+\[Rho][5] \[Rho][6],m^2 s-s \[Rho][5]-m^2 \[Rho][6]+\[Rho][5] \[Rho][6]},{-\[Rho][2] \[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][6] \[Rho][8],\[Rho][2] \[Rho][3] \[Rho][8],\[Rho][3] \[Rho][6] \[Rho][8],0,0,\[Rho][2] \[Rho][5] \[Rho][6],-\[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][6] \[Rho][9],\[Rho][2] \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][6] \[Rho][9],\[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][6] \[Rho][9],\[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][6] \[Rho][9],-\[Rho][2] \[Rho][3] \[Rho][8]-2 \[Rho][3] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3] \[Rho][8]-\[Rho][2] \[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][6] \[Rho][8],t \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][9],m^2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]-m^2 \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]},{-s \[Rho][2] \[Rho][8]-s \[Rho][6] \[Rho][8]-\[Rho][2] \[Rho][6] \[Rho][8],s \[Rho][2] \[Rho][8],s \[Rho][6] \[Rho][8],0,0,0,-s \[Rho][2] \[Rho][6]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][2] \[Rho][6]^2+s \[Rho][6] \[Rho][9],s \[Rho][2] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][6]^2-s \[Rho][6] \[Rho][9],s \[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][6]^2-s \[Rho][6] \[Rho][9],s \[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][6]^2-s \[Rho][6] \[Rho][9],-s \[Rho][2] \[Rho][8]-2 s \[Rho][6] \[Rho][8]-\[Rho][2] \[Rho][6] \[Rho][8]+s \[Rho][8] \[Rho][9],-s \[Rho][2] \[Rho][8]-s \[Rho][6] \[Rho][8]-\[Rho][2] \[Rho][6] \[Rho][8],s t \[Rho][6]+m^2 \[Rho][2] \[Rho][6]-2 s \[Rho][2] \[Rho][6]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][2] \[Rho][6]^2+s \[Rho][6] \[Rho][9],m^2 s \[Rho][2]-s \[Rho][2] \[Rho][5]-m^2 \[Rho][2] \[Rho][6]-s \[Rho][2] \[Rho][6]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][2] \[Rho][6]^2-m^2 s \[Rho][9]+s \[Rho][6] \[Rho][9]},{-m^2 \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][8],0,m^2 \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][5] \[Rho][8],\[Rho][2] \[Rho][3] \[Rho][5],\[Rho][2] \[Rho][3] \[Rho][5],m^2 \[Rho][5] \[Rho][9],-m^2 \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5]^2-m^2 \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9],m^2 \[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][5]^2+\[Rho][3] \[Rho][5] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][9],-2 m^2 \[Rho][3] \[Rho][5]+t \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][8],-m^2 \[Rho][2] \[Rho][5]-m^2 \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][8],m^2 t \[Rho][3]-m^2 \[Rho][3] \[Rho][5]-t \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5]^2-m^2 \[Rho][3] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9]+m^2 \[Rho][8] \[Rho][9],-m^2 \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5]^2-m^2 \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9]},{m^2 s \[Rho][3]-s t \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-m^2 \[Rho][3]^2+\[Rho][3]^2 \[Rho][5]-s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]+s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8]-m^2 \[Rho][3] \[Rho][9]+s \[Rho][3] \[Rho][9],-m^2 \[Rho][2] \[Rho][3]+s \[Rho][2] \[Rho][3]-s \[Rho][2] \[Rho][8],-m^2 s \[Rho][3]-s \[Rho][2] \[Rho][3]+s \[Rho][3] \[Rho][6]+\[Rho][2] \[Rho][3] \[Rho][6]+s^2 \[Rho][8]+s \[Rho][2] \[Rho][8]-s \[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][6] \[Rho][8],-s \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][3] \[Rho][6]+s \[Rho][2] \[Rho][8],-s \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][3] \[Rho][6],-s^2 t+2 s t \[Rho][6]-t \[Rho][6]^2-m^2 s \[Rho][9]+s^2 \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9],s^2 t+m^2 s \[Rho][3]-s t \[Rho][3]-s \[Rho][3] \[Rho][5]-2 s t \[Rho][6]-s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]+t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-2 s \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9],-m^2 s \[Rho][3]+s \[Rho][3] \[Rho][5]+s \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][6]^2+s^2 \[Rho][8]-2 s \[Rho][6] \[Rho][8]+\[Rho][6]^2 \[Rho][8]-s \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]+s \[Rho][8] \[Rho][9],-m^2 \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]-s \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]+s \[Rho][8] \[Rho][9],-s \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9],2 m^2 s \[Rho][3]-2 s t \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-m^2 \[Rho][3]^2+\[Rho][3]^2 \[Rho][5]-2 s \[Rho][3] \[Rho][6]+2 t \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-2 s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]+2 s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8]-2 m^2 \[Rho][3] \[Rho][9]+2 s \[Rho][3] \[Rho][9]-s \[Rho][8] \[Rho][9],s^2 t+2 m^2 s \[Rho][3]-s t \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-m^2 \[Rho][3]^2-s \[Rho][3] \[Rho][5]+\[Rho][3]^2 \[Rho][5]-s t \[Rho][6]-s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]+s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]-m^2 \[Rho][3] \[Rho][9]+s \[Rho][3] \[Rho][9],s^2 t+m^2 s \[Rho][3]-s \[Rho][3] \[Rho][5]-2 s t \[Rho][6]-s \[Rho][3] \[Rho][6]+t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-2 s \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9],s^2 t-2 s t \[Rho][3]-2 s t \[Rho][6]-s \[Rho][3] \[Rho][6]+2 t \[Rho][3] \[Rho][6]+t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-s \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9]},{-m^2 s \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+m^2 \[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][5]^2+s \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8],m^2 \[Rho][2] \[Rho][5]-s \[Rho][2] \[Rho][5],m^2 s \[Rho][5]+s \[Rho][2] \[Rho][5]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][8]+\[Rho][5] \[Rho][6] \[Rho][8],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],0,-m^2 s \[Rho][5]+s \[Rho][5]^2+s \[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][6]^2-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2-s \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],m^2 \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],-2 m^2 s \[Rho][5]+s t \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+m^2 \[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][5]^2+2 s \[Rho][5] \[Rho][6]-t \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8]+m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9],-2 m^2 s \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+m^2 \[Rho][3] \[Rho][5]+s \[Rho][5]^2-\[Rho][3] \[Rho][5]^2+s \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8],m^2 s t-m^2 s \[Rho][5]-s t \[Rho][5]+s \[Rho][5]^2-m^2 t \[Rho][6]-s t \[Rho][6]+s \[Rho][5] \[Rho][6]+t \[Rho][5] \[Rho][6]+t \[Rho][6]^2-\[Rho][5] \[Rho][6]^2+m^4 \[Rho][9]-m^2 s \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][6]^2-2 m^2 \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{2,1,1,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{s,{0,0},{0,0,0,0,0,-1}},{11-2 d,{2,0},{0,-1,0,0,0,-1}},{-5 s+d s,{-s,0},{-1,0,0,0,0,0}},{0,{-2 m^2,0},{0,-1,0,0,1,-1}},{-8+2 d,{-2,0},{-1,-1,0,0,0,0}},{5-d,{1,0},{-1,0,0,-1,0,0}},{-11+2 d,{-2,0},{0,-1,0,-1,0,0}},{0,{m^2,0},{-1,-1,0,0,1,0}},{0,{s,0},{-1,0,-1,0,1,0}},{0,{2 t,0},{0,-1,0,-1,1,0}},{0,{1,0},{-1,-1,-1,0,1,0}},{0,{-1,0},{-1,-1,0,-1,1,0}}},{{10-2 d,{2,0},{0,0,0,0,-1,-1}},{5 s-d s,{s,0},{0,0,0,0,-1,0}},{-9 m^2+2 d m^2+9 s-2 d s,{-2 m^2+2 s,-m^2+s},{0,0,0,0,0,-1}},{-5 s t+d s t,{-s t,-s t},{0,0,0,0,0,0}},{-5+d,{-1,0},{0,-1,0,0,0,-1}},{6-2 d,{0,2},{0,0,-1,0,0,-1}},{-5+d,{-1,0},{0,0,0,-1,-1,0}},{-3+d,{0,-1},{0,0,0,-1,0,-1}},{-5 m^2+d m^2+10 t-2 d t,{-m^2+2 t,0},{0,-1,0,0,0,0}},{0,{-m^2,0},{0,-1,0,0,1,-1}},{0,{-s,s},{0,0,-1,0,0,0}},{5 t-d t,{t,t},{0,0,0,-1,0,0}},{0,{-m^2 t,0},{0,-1,0,0,1,0}},{0,{s t,0},{0,0,-1,0,1,0}},{-5+d,{-1,0},{0,-1,-1,0,0,0}},{5-d,{1,0},{0,-1,0,-1,0,0}},{0,{2 m^2-t,0},{0,-1,-1,0,1,0}},{0,{t,0},{0,-1,0,-1,1,0}}},{{5 s-d s,{s,0},{0,0,0,0,-1,0}},{5 m^2-d m^2-4 s+d s,{0,m^2-s},{0,0,0,0,0,-1}},{s t,{-s t,s t},{0,0,0,0,0,0}},{-6+2 d,{0,-2},{0,0,-1,0,0,-1}},{-5+d,{-1,0},{0,0,0,-1,-1,0}},{3-d,{0,1},{0,0,0,-1,0,-1}},{-5 s+d s,{-s,0},{-1,0,0,0,0,0}},{-5 m^2+d m^2,{-m^2,0},{0,-1,0,0,0,0}},{-6 s+d s,{-s,-s},{0,0,-1,0,0,0}},{-t,{t,-t},{0,0,0,-1,0,0}},{0,{m^2 t,0},{0,-1,0,0,1,0}},{0,{s t,0},{0,0,-1,0,1,0}},{-10+2 d,{-2,0},{-1,0,-1,0,0,0}},{5-d,{1,0},{-1,0,0,-1,0,0}},{5-d,{1,0},{0,-1,-1,0,0,0}},{0,{2 m^2-s,0},{-1,0,-1,0,1,0}},{0,{-t,0},{0,-1,-1,0,1,0}}},{{-8+2 d,{0,-2},{0,0,0,0,-1,-1}},{-10 s+2 d s,{-s,-2 s},{0,0,0,0,-1,0}},{5 m^2-d m^2-4 s+d s,{0,m^2-s},{0,0,0,0,0,-1}},{4 s t-d s t,{s t,s t},{0,0,0,0,0,0}},{-8+2 d,{-2,0},{-1,0,0,0,-1,0}},{14-3 d,{1,2},{0,-1,0,0,0,-1}},{-1,{-1,1},{0,0,0,-1,-1,0}},{3-d,{0,1},{0,0,0,-1,0,-1}},{-5 m^2+d m^2,{-s,-m^2+s},{-1,0,0,0,0,0}},{10 m^2-2 d m^2-10 t+2 d t,{m^2-t,2 m^2-2 t},{0,-1,0,0,0,0}},{0,{-m^2,0},{0,-1,0,0,1,-1}},{-5 t+d t,{t,-2 t},{0,0,0,-1,0,0}},{0,{0,-s t},{-1,0,0,0,0,1}},{5-d,{1,0},{-1,0,0,-1,0,0}},{-4+d,{0,-1},{0,-1,-1,0,0,0}},{-10+2 d,{-1,-1},{0,-1,0,-1,0,0}},{-3+d,{0,-1},{0,0,-1,-1,0,0}},{0,{m^2,0},{-1,-1,0,0,1,0}},{0,{m^2,0},{-1,0,-1,0,1,0}},{0,{0,t},{-1,0,0,-1,0,1}},{0,{0,-t},{0,-1,0,-1,0,1}},{0,{t,0},{0,-1,0,-1,1,0}},{0,{1,0},{-1,-1,-1,0,1,0}},{0,{-1,0},{-1,-1,0,-1,1,0}}},{{m^2,{0,0},{0,0,0,0,0,-1}},{-5+d,{-1,0},{0,0,0,-1,-1,0}},{3-d,{0,1},{0,0,0,-1,0,-1}},{-5 m^2+d m^2,{-m^2,0},{-1,0,0,0,0,0}},{-t,{t,-t},{0,0,0,-1,0,0}},{5-d,{1,0},{-1,0,0,-1,0,0}},{-3+d,{0,-1},{0,0,-1,-1,0,0}},{0,{m^2,0},{-1,0,-1,0,1,0}}},{{s,{0,0},{0,0,0,0,-1,0}},{-s t,{0,0},{0,0,0,0,0,0}},{8-2 d,{2,0},{-1,0,0,0,-1,0}},{-9 m^2+2 d m^2+9 s-2 d s,{-2 m^2+2 s,-m^2+s},{-1,0,0,0,0,0}},{-m^2+t,{0,0},{0,-1,0,0,0,0}},{0,{0,-s t},{-1,0,0,0,0,1}},{-4+d,{-1,0},{-1,-1,0,0,0,0}},{8-2 d,{0,2},{-1,0,-1,0,0,0}},{-4+d,{0,-1},{-1,0,0,-1,0,0}},{0,{-m^2,0},{-1,-1,0,0,1,0}},{0,{0,s},{-1,0,-1,0,0,1}},{0,{0,t},{-1,0,0,-1,0,1}}}};
(*An example of how these identities relate to equations is given below*)
perm = {2,1,1,1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{2,1,1,1,0,0}] = {{n[5]<=0&&n[6]<=0,F[2,1,1,1,n[5],-1+n[6]]->-(1/m^2)(F[2,1,1,0,-1+n[5],n[6]] (-5+d-n[5])+m^2 F[1,1,0,1,1+n[5],n[6]] n[5]+F[1,1,1,0,n[5],n[6]] (5-d+n[5])+F[1,1,1,1,n[5],n[6]] (-5 m^2+d m^2-m^2 n[5])+F[2,1,0,0,n[5],n[6]] (-3+d-n[6])+F[2,1,1,0,n[5],-1+n[6]] (3-d+n[6])+F[2,1,1,0,n[5],n[6]] (-t+t n[5]-t n[6]))},
{n[5]<=0&&n[6]<=0,F[2,1,1,1,-1+n[5],n[6]]->1/s (4 F[1,0,1,1,n[5],n[6]]-d F[1,0,1,1,n[5],n[6]]-8 F[1,1,0,1,n[5],n[6]]+2 d F[1,1,0,1,n[5],n[6]]+4 F[1,1,1,0,n[5],n[6]]-d F[1,1,1,0,n[5],n[6]]-8 F[1,1,1,1,-1+n[5],n[6]]+2 d F[1,1,1,1,-1+n[5],n[6]]+9 m^2 F[1,1,1,1,n[5],n[6]]-2 d m^2 F[1,1,1,1,n[5],n[6]]-9 s F[1,1,1,1,n[5],n[6]]+2 d s F[1,1,1,1,n[5],n[6]]+m^2 F[2,0,1,1,n[5],n[6]]-t F[2,0,1,1,n[5],n[6]]+s t F[2,1,1,1,n[5],n[6]]+F[1,0,1,1,n[5],n[6]] n[5]+m^2 F[1,0,1,1,1+n[5],n[6]] n[5]-2 F[1,1,1,1,-1+n[5],n[6]] n[5]+2 m^2 F[1,1,1,1,n[5],n[6]] n[5]-2 s F[1,1,1,1,n[5],n[6]] n[5]-2 F[1,1,0,1,n[5],n[6]] n[6]-s F[1,1,0,1,n[5],1+n[6]] n[6]+F[1,1,1,0,n[5],n[6]] n[6]-t F[1,1,1,0,n[5],1+n[6]] n[6]+m^2 F[1,1,1,1,n[5],n[6]] n[6]-s F[1,1,1,1,n[5],n[6]] n[6]+s t F[1,1,1,1,n[5],1+n[6]] n[6])},
{True,F[2,1,1,1,0,0]->1/((66-23 d+2 d^2) m^2 s t) (-40 m^2 F[1,0,1,1,0,0]+18 d m^2 F[1,0,1,1,0,0]-2 d^2 m^2 F[1,0,1,1,0,0]+440 m^2 F[1,1,0,1,0,0]-278 d m^2 F[1,1,0,1,0,0]+58 d^2 m^2 F[1,1,0,1,0,0]-4 d^3 m^2 F[1,1,0,1,0,0]-690 m^2 F[1,1,1,0,0,0]+428 d m^2 F[1,1,1,0,0,0]-88 d^2 m^2 F[1,1,1,0,0,0]+6 d^3 m^2 F[1,1,1,0,0,0]+250 s F[1,1,1,0,0,0]-150 d s F[1,1,1,0,0,0]+30 d^2 s F[1,1,1,0,0,0]-2 d^3 s F[1,1,1,0,0,0]+440 m^2 F[1,1,1,1,-1,0]-278 d m^2 F[1,1,1,1,-1,0]+58 d^2 m^2 F[1,1,1,1,-1,0]-4 d^3 m^2 F[1,1,1,1,-1,0]-770 m^4 F[1,1,1,1,0,0]+459 d m^4 F[1,1,1,1,0,0]-91 d^2 m^4 F[1,1,1,1,0,0]+6 d^3 m^4 F[1,1,1,1,0,0]+770 m^2 s F[1,1,1,1,0,0]-459 d m^2 s F[1,1,1,1,0,0]+91 d^2 m^2 s F[1,1,1,1,0,0]-6 d^3 m^2 s F[1,1,1,1,0,0]-220 m^2 F[2,0,0,1,0,0]+139 d m^2 F[2,0,0,1,0,0]-29 d^2 m^2 F[2,0,0,1,0,0]+2 d^3 m^2 F[2,0,0,1,0,0]+220 m^2 F[2,0,1,0,0,0]-139 d m^2 F[2,0,1,0,0,0]+29 d^2 m^2 F[2,0,1,0,0,0]-2 d^3 m^2 F[2,0,1,0,0,0]+132 m^2 F[2,1,0,0,0,0]-101 d m^2 F[2,1,0,0,0,0]+25 d^2 m^2 F[2,1,0,0,0,0]-2 d^3 m^2 F[2,1,0,0,0,0]-150 s F[2,1,0,0,0,0]+110 d s F[2,1,0,0,0,0]-26 d^2 s F[2,1,0,0,0,0]+2 d^3 s F[2,1,0,0,0,0]-264 m^2 s F[2,1,0,1,0,0]+158 d m^2 s F[2,1,0,1,0,0]-31 d^2 m^2 s F[2,1,0,1,0,0]+2 d^3 m^2 s F[2,1,0,1,0,0]-250 s F[2,1,1,0,-1,0]+150 d s F[2,1,1,0,-1,0]-30 d^2 s F[2,1,1,0,-1,0]+2 d^3 s F[2,1,1,0,-1,0]-132 m^2 F[2,1,1,0,0,-1]+101 d m^2 F[2,1,1,0,0,-1]-25 d^2 m^2 F[2,1,1,0,0,-1]+2 d^3 m^2 F[2,1,1,0,0,-1]+150 s F[2,1,1,0,0,-1]-110 d s F[2,1,1,0,0,-1]+26 d^2 s F[2,1,1,0,0,-1]-2 d^3 s F[2,1,1,0,0,-1]-50 s t F[2,1,1,0,0,0]+20 d s t F[2,1,1,0,0,0]-2 d^2 s t F[2,1,1,0,0,0])}};


(*Here are the resulting Master Integrals on this sector*)
masters[{2,1,1,1,0,0}] = {};


(* ::Subsubsection::Closed:: *)
(*{1,1,1,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{8-2 d,{2,0},{0,0,0,0,-1,-1}},{4 s-d s,{s,0},{0,0,0,0,-1,0}},{-8 m^2+2 d m^2+8 s-2 d s,{-2 m^2+2 s,-m^2+s},{0,0,0,0,0,-1}},{-4 s t+d s t,{-s t,-s t},{0,0,0,0,0,0}},{-4+d,{-1,0},{0,-1,0,0,0,-1}},{6-2 d,{0,2},{0,0,-1,0,0,-1}},{-4+d,{-1,0},{0,0,0,-1,-1,0}},{-3+d,{0,-1},{0,0,0,-1,0,-1}},{-4 m^2+d m^2+8 t-2 d t,{-m^2+2 t,0},{0,-1,0,0,0,0}},{0,{-m^2,0},{0,-1,0,0,1,-1}},{0,{-s,s},{0,0,-1,0,0,0}},{4 t-d t,{t,t},{0,0,0,-1,0,0}},{0,{-m^2 t,0},{0,-1,0,0,1,0}},{0,{s t,0},{0,0,-1,0,1,0}},{-4+d,{-1,0},{0,-1,-1,0,0,0}},{4-d,{1,0},{0,-1,0,-1,0,0}},{0,{2 m^2-t,0},{0,-1,-1,0,1,0}},{0,{t,0},{0,-1,0,-1,1,0}}},{{4 s-d s,{s,0},{0,0,0,0,-1,0}},{4 m^2-d m^2-4 s+d s,{0,m^2-s},{0,0,0,0,0,-1}},{0,{-s t,s t},{0,0,0,0,0,0}},{-6+2 d,{0,-2},{0,0,-1,0,0,-1}},{-4+d,{-1,0},{0,0,0,-1,-1,0}},{3-d,{0,1},{0,0,0,-1,0,-1}},{-4 s+d s,{-s,0},{-1,0,0,0,0,0}},{-4 m^2+d m^2,{-m^2,0},{0,-1,0,0,0,0}},{-4 s+d s,{-s,-s},{0,0,-1,0,0,0}},{0,{t,-t},{0,0,0,-1,0,0}},{0,{m^2 t,0},{0,-1,0,0,1,0}},{0,{s t,0},{0,0,-1,0,1,0}},{-8+2 d,{-2,0},{-1,0,-1,0,0,0}},{4-d,{1,0},{-1,0,0,-1,0,0}},{4-d,{1,0},{0,-1,-1,0,0,0}},{0,{2 m^2-s,0},{-1,0,-1,0,1,0}},{0,{-t,0},{0,-1,-1,0,1,0}}},{{-8+2 d,{0,-2},{0,0,0,0,-1,-1}},{-8 s+2 d s,{-s,-2 s},{0,0,0,0,-1,0}},{4 m^2-d m^2-4 s+d s,{0,m^2-s},{0,0,0,0,0,-1}},{4 s t-d s t,{s t,s t},{0,0,0,0,0,0}},{-6+2 d,{-2,0},{-1,0,0,0,-1,0}},{12-3 d,{1,2},{0,-1,0,0,0,-1}},{0,{-1,1},{0,0,0,-1,-1,0}},{3-d,{0,1},{0,0,0,-1,0,-1}},{-4 m^2+d m^2,{-s,-m^2+s},{-1,0,0,0,0,0}},{8 m^2-2 d m^2-8 t+2 d t,{m^2-t,2 m^2-2 t},{0,-1,0,0,0,0}},{0,{-m^2,0},{0,-1,0,0,1,-1}},{-4 t+d t,{t,-2 t},{0,0,0,-1,0,0}},{0,{0,-s t},{-1,0,0,0,0,1}},{4-d,{1,0},{-1,0,0,-1,0,0}},{-4+d,{0,-1},{0,-1,-1,0,0,0}},{-8+2 d,{-1,-1},{0,-1,0,-1,0,0}},{-3+d,{0,-1},{0,0,-1,-1,0,0}},{0,{m^2,0},{-1,-1,0,0,1,0}},{0,{m^2,0},{-1,0,-1,0,1,0}},{0,{0,t},{-1,0,0,-1,0,1}},{0,{0,-t},{0,-1,0,-1,0,1}},{0,{t,0},{0,-1,0,-1,1,0}},{0,{1,0},{-1,-1,-1,0,1,0}},{0,{-1,0},{-1,-1,0,-1,1,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {1,1,1,1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{1,1,1,1,0,0}] = {{n[5]<=0&&n[6]<=0,F[1,1,1,1,-1+n[5],n[6]]->1/(4 s-d s+s n[5]) (-2 F[0,1,0,1,n[5],n[6]] (-4+d-n[5])+F[0,1,1,0,n[5],n[6]] (-4+d-n[5])+F[1,0,0,1,n[5],n[6]] (-4+d-n[5])-F[1,1,1,0,-1+n[5],n[6]] (-4+d-n[5])-(2 m^2-s) F[0,1,0,1,1+n[5],n[6]] n[5]+t F[1,0,0,1,1+n[5],n[6]] n[5]-m^2 t F[1,0,1,1,1+n[5],n[6]] n[5]-s t F[1,1,0,1,1+n[5],n[6]] n[5]-F[1,0,1,1,n[5],n[6]] (-4 m^2+d m^2-m^2 n[5])-F[0,1,1,1,n[5],n[6]] (-4 s+d s-s n[5])-2 F[1,1,0,1,n[5],-1+n[6]] (-3+d-n[6])+F[1,1,1,0,n[5],-1+n[6]] (-3+d-n[6])-F[1,1,0,1,n[5],n[6]] (-4 s+d s-s n[5]-s n[6])+F[1,1,1,1,n[5],-1+n[6]] (-4 m^2+d m^2+4 s-d s-m^2 n[6]+s n[6])-F[1,1,1,0,n[5],n[6]] (t n[5]-t n[6])+F[1,1,1,1,n[5],n[6]] (s t n[5]-s t n[6]))},
{n[6]<=0,F[1,1,1,1,0,-2+n[6]]->1/(2 (-3 m^2+d m^2+3 s-d s-m^2 n[6]+s n[6])) (4 (-4+d) F[0,1,0,1,0,-1+n[6]]+2 (-4 s+d s) F[0,1,0,1,0,n[6]]-2 (-4+d) F[0,1,1,0,0,-1+n[6]]-(-4 s+d s) F[0,1,1,0,0,n[6]]+2 (-4 s+d s) F[0,1,1,1,0,-1+n[6]]+(-4 s^2+d s^2) F[0,1,1,1,0,n[6]]-2 (-4+d) F[1,0,0,1,0,-1+n[6]]-2 (-4 s+d s) F[1,0,0,1,0,n[6]]+(-4 s+d s) F[1,0,1,0,0,n[6]]+(-8 m^2+2 d m^2+4 s-d s) F[1,0,1,1,0,-1+n[6]]+2 (-4 s t+d s t) F[1,0,1,1,0,n[6]]+2 (-4+d) F[1,1,1,0,-1,-1+n[6]]+4 F[1,1,0,1,0,-2+n[6]] (-2+d-n[6])-2 F[1,1,1,0,0,-2+n[6]] (-2+d-n[6])+6 F[1,1,0,1,0,-1+n[6]] (-3 s+d s-s n[6])+F[1,1,0,1,0,n[6]] (-4 s^2+d s^2-2 s^2 n[6])-2 F[1,1,1,0,0,-1+n[6]] (-3 s+d s-t-s n[6]+t n[6])+F[1,1,1,0,0,n[6]] (-4 s t+d s t-2 s t n[6])-F[1,1,1,1,0,-1+n[6]] (-12 m^2 s+3 d m^2 s+12 s^2-3 d s^2+2 s t-2 m^2 s n[6]+2 s^2 n[6]-2 s t n[6])-F[1,1,1,1,0,n[6]] (-4 s^2 t+d s^2 t-2 s^2 t n[6]))}};


(*Here are the resulting Master Integrals on this sector*)
masters[{1,1,1,1,0,0}] = {F[1,1,1,1,0,-1],F[1,1,1,1,0,0]};


(* ::Subsection::Closed:: *)
(*Sector {1,2,3}*)


Syzygies = {{0,0,0,0,0,-\[Rho][5],\[Rho][3]+2 \[Rho][5]-\[Rho][8],-\[Rho][3]-\[Rho][5]+\[Rho][8],-\[Rho][3]-\[Rho][5]+\[Rho][8],-\[Rho][3],0,0,2 \[Rho][3]+2 \[Rho][5]-2 \[Rho][8]},{-\[Rho][3],0,0,0,0,0,\[Rho][6],-\[Rho][6],-\[Rho][6],0,-\[Rho][3],s-\[Rho][3],\[Rho][6]},{\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6],-\[Rho][2] \[Rho][3],-\[Rho][3] \[Rho][6],0,0,0,\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][9],-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][9],0,\[Rho][2] \[Rho][3]+2 \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][9]},{0,0,0,0,0,-\[Rho][2] \[Rho][5]-\[Rho][5]^2+\[Rho][5] \[Rho][9],\[Rho][2] \[Rho][3]+2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 \[Rho][5]^2-\[Rho][2] \[Rho][8]-\[Rho][5] \[Rho][8]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][2] \[Rho][8]+\[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][2] \[Rho][8]+\[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9],0,0,2 \[Rho][2] \[Rho][3]+2 \[Rho][2] \[Rho][5]+2 \[Rho][3] \[Rho][5]+2 \[Rho][5]^2-2 \[Rho][2] \[Rho][8]-2 \[Rho][5] \[Rho][8]-2 \[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{0,0,0,0,0,\[Rho][2] \[Rho][5],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],0,0,t \[Rho][3]-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9]},{s \[Rho][2]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6],-s \[Rho][2]+\[Rho][2] \[Rho][3],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,0,-\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,s \[Rho][2]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][6],-\[Rho][2] \[Rho][6]},{s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,0,-s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2,-\[Rho][2] \[Rho][3],0,\[Rho][5] \[Rho][9],s \[Rho][2]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-s \[Rho][2]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-s \[Rho][2]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][9],2 s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,s \[Rho][2]+s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,s \[Rho][2]-s \[Rho][9]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],0,s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5],\[Rho][2] \[Rho][5],0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9],s \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][9],\[Rho][5] \[Rho][9],0,-2 s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],s t-s \[Rho][5]-t \[Rho][6]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]},{0,0,0,0,0,-s \[Rho][5],s \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6],0,0,m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8]},{-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],0,s \[Rho][8]+\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8],\[Rho][2] \[Rho][8],0,0,-s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][9]-\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],-2 s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],s t+m^2 \[Rho][2]-2 s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][9]-\[Rho][8] \[Rho][9]},{0,0,0,0,0,-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6],0,0,2 \[Rho][3] \[Rho][6]+2 \[Rho][5] \[Rho][6]-2 \[Rho][6] \[Rho][8]},{s t+m^2 \[Rho][3]-t \[Rho][3]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-s t-m^2 \[Rho][3]+t \[Rho][3]+s \[Rho][8],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],\[Rho][5] \[Rho][6],-t \[Rho][6]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][6] \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-2 t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-t \[Rho][6]-2 \[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+2 \[Rho][6] \[Rho][8]+2 m^2 \[Rho][9]-2 s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9]},{-s \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]-4 \[Rho][2] \[Rho][8]+2 \[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][2]+\[Rho][2] \[Rho][3],-m^2 \[Rho][2]+s \[Rho][2]+m^2 \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-2 \[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][6]+2 \[Rho][2] \[Rho][8],s \[Rho][2]-\[Rho][2] \[Rho][6],-s t+t \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9],s t-m^2 \[Rho][2]-s \[Rho][2]+m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][5]-2 t \[Rho][6]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+3 m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]+2 \[Rho][6] \[Rho][9]-4 \[Rho][8] \[Rho][9],m^2 \[Rho][2]+s \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]-2 m^2 \[Rho][9]-\[Rho][3] \[Rho][9]-2 \[Rho][6] \[Rho][9]+3 \[Rho][8] \[Rho][9],m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]-2 m^2 \[Rho][9]-\[Rho][3] \[Rho][9]-2 \[Rho][6] \[Rho][9]+3 \[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9],s t-s \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-t \[Rho][6]+\[Rho][2] \[Rho][6]-2 \[Rho][3] \[Rho][6]-3 s \[Rho][8]-4 \[Rho][2] \[Rho][8]+2 \[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8]+m^2 \[Rho][9]+\[Rho][3] \[Rho][9],-s \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][6]-s \[Rho][8]-4 \[Rho][2] \[Rho][8]+2 \[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],s t-2 s \[Rho][2]+m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+3 m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]+2 \[Rho][6] \[Rho][9]-4 \[Rho][8] \[Rho][9]},{m^2 \[Rho][2]-s \[Rho][2]-2 m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][8]+2 \[Rho][3] \[Rho][8],0,-m^2 \[Rho][2]+s \[Rho][2]+2 m^2 \[Rho][3]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8]-2 \[Rho][3] \[Rho][8],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],s \[Rho][2]+\[Rho][2] \[Rho][3],0,-m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][6]+2 m^2 \[Rho][9]-2 \[Rho][8] \[Rho][9],m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]-2 m^2 \[Rho][9]+2 \[Rho][8] \[Rho][9],m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]-2 m^2 \[Rho][9]+2 \[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6],s t+m^2 \[Rho][2]-s \[Rho][2]-3 m^2 \[Rho][3]+t \[Rho][3]-\[Rho][2] \[Rho][3]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+2 \[Rho][3] \[Rho][8],-s \[Rho][2]-2 m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][8]+2 \[Rho][3] \[Rho][8],-2 s \[Rho][2]+\[Rho][2] \[Rho][6]+2 m^2 \[Rho][9]-2 \[Rho][8] \[Rho][9]},{m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 \[Rho][2]+t \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-t \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9]},{m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],0,m^2 \[Rho][2]-\[Rho][2] \[Rho][5]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],-m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+m^2 \[Rho][9]-\[Rho][8] \[Rho][9],-m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+m^2 \[Rho][9]-\[Rho][8] \[Rho][9],0,2 m^2 \[Rho][3]-t \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],m^2 \[Rho][2]+m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],m^2 \[Rho][2]-\[Rho][2] \[Rho][5]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9]},{m^2 s \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-s \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]-s \[Rho][3] \[Rho][8]-\[Rho][2] \[Rho][3] \[Rho][8]+\[Rho][3]^2 \[Rho][8]+s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8],-m^2 \[Rho][2] \[Rho][3]+s \[Rho][2] \[Rho][3]-s \[Rho][2] \[Rho][8],-m^2 s \[Rho][3]-s \[Rho][2] \[Rho][3]+s \[Rho][3] \[Rho][6]+\[Rho][2] \[Rho][3] \[Rho][6]+s^2 \[Rho][8]+s \[Rho][2] \[Rho][8]+s \[Rho][3] \[Rho][8]+\[Rho][2] \[Rho][3] \[Rho][8]-\[Rho][3]^2 \[Rho][8]-s \[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][6] \[Rho][8],-s \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][3] \[Rho][6]+s \[Rho][2] \[Rho][8]+\[Rho][2] \[Rho][3] \[Rho][8],-s \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][3] \[Rho][6],-s^2 t+2 s t \[Rho][6]-t \[Rho][6]^2-m^2 s \[Rho][9]+s^2 \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9],s^2 t+m^2 s \[Rho][3]-s t \[Rho][3]-s \[Rho][3] \[Rho][5]-3 s t \[Rho][6]-m^2 \[Rho][3] \[Rho][6]-s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+2 t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-2 m^2 \[Rho][6] \[Rho][9]+2 s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-s \[Rho][8] \[Rho][9]+2 \[Rho][5] \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9]-\[Rho][8]^2 \[Rho][9],-m^2 s \[Rho][3]+s \[Rho][3] \[Rho][5]+s t \[Rho][6]+m^2 \[Rho][3] \[Rho][6]+s \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]-t \[Rho][6]^2-\[Rho][3] \[Rho][6]^2+s^2 \[Rho][8]+s \[Rho][2] \[Rho][8]-2 s \[Rho][6] \[Rho][8]+\[Rho][6]^2 \[Rho][8]-s \[Rho][3] \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9]+\[Rho][8]^2 \[Rho][9],s t \[Rho][6]-t \[Rho][6]^2+s \[Rho][2] \[Rho][8]-s \[Rho][3] \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9]+\[Rho][8]^2 \[Rho][9],-s \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]-\[Rho][3] \[Rho][8] \[Rho][9],2 m^2 s \[Rho][3]-s t \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-2 s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-2 s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]-2 s \[Rho][3] \[Rho][8]-\[Rho][2] \[Rho][3] \[Rho][8]+\[Rho][3]^2 \[Rho][8]+2 s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8]-m^2 \[Rho][3] \[Rho][9]+s \[Rho][3] \[Rho][9]-s \[Rho][8] \[Rho][9],m^2 s \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-s \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-s^2 \[Rho][8]-2 s \[Rho][2] \[Rho][8]-s \[Rho][3] \[Rho][8]-\[Rho][2] \[Rho][3] \[Rho][8]+\[Rho][3]^2 \[Rho][8]+s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8],s^2 t+m^2 s \[Rho][3]-s \[Rho][3] \[Rho][5]-3 s t \[Rho][6]-m^2 \[Rho][3] \[Rho][6]-s \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+2 t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-2 m^2 \[Rho][6] \[Rho][9]+2 s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-s \[Rho][8] \[Rho][9]+\[Rho][3] \[Rho][8] \[Rho][9]+2 \[Rho][5] \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9]-2 \[Rho][8]^2 \[Rho][9]},{-m^2 s \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+s \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8],m^2 \[Rho][2] \[Rho][5]-s \[Rho][2] \[Rho][5],m^2 s \[Rho][5]+s \[Rho][2] \[Rho][5]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][8]+\[Rho][5] \[Rho][6] \[Rho][8],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],0,-m^2 s \[Rho][5]+s \[Rho][5]^2+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6]^2-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2-m^2 \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][6]+\[Rho][5]^2 \[Rho][6]+\[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],-2 m^2 s \[Rho][5]+s t \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+2 s \[Rho][5] \[Rho][6]-t \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8]+m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9],-m^2 s \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+s \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8],m^2 s t-m^2 s \[Rho][5]-s t \[Rho][5]+s \[Rho][5]^2-m^2 t \[Rho][6]-s t \[Rho][6]+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]+t \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+t \[Rho][6]^2-\[Rho][5] \[Rho][6]^2+m^4 \[Rho][9]-m^2 s \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{2,1,1,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{4-d,{1,0,1},{0,0,0,0,-1,0}},{0,{-s,0,0},{0,0,0,1,-1,0}},{-4+d,{-1,0,-1},{0,-1,0,0,0,0}},{-6+2 d,{-2,0,-2},{0,0,-1,0,0,0}},{0,{0,0,t},{0,-1,0,0,0,1}},{0,{m^2,0,0},{0,-1,0,1,0,0}},{0,{s,0,0},{0,0,-1,1,0,0}},{0,{0,0,1},{-1,0,-1,0,0,1}},{0,{0,0,-1},{0,-1,-1,0,0,1}},{0,{-1,0,0},{0,-1,-1,1,0,0}}},{{-3+d,{-1,0,-1},{0,0,0,-1,0,0}},{-s,{s,0,0},{0,0,0,0,0,0}},{5-d,{0,1,0},{0,-1,0,0,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,0}}},{{2-d,{1,0,1},{0,0,0,-1,0,-1}},{s,{-s,0,0},{0,0,0,0,0,-1}},{-3+d,{-1,0,-1},{-1,0,0,-1,0,0}},{-6+d,{0,-1,0},{0,-1,0,-1,0,0}},{1,{0,0,0},{0,-1,0,0,0,-1}},{-s,{s,0,0},{-1,0,0,0,0,0}},{0,{0,t,0},{0,-1,0,-1,1,0}},{0,{0,-1,0},{-1,-1,0,-1,1,0}},{-4+d,{0,-1,0},{-1,-1,0,0,0,0}},{0,{0,1,0},{-1,-1,-1,0,1,0}}},{{-3+d,{-1,0,-1},{0,0,0,0,-1,-1}},{0,{s,0,0},{0,0,0,1,-1,-1}},{4-d,{1,0,1},{-1,0,0,0,-1,0}},{3-d,{1,0,1},{0,-1,0,0,0,-1}},{2-d,{1,0,1},{0,0,-1,0,-1,0}},{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{0,{-s,0,0},{-1,0,0,1,-1,0}},{t,{0,0,-t},{0,-1,0,0,0,0}},{0,{-m^2,0,0},{0,-1,0,1,0,-1}},{0,{-s,0,0},{0,0,-1,1,-1,0}},{0,{-s,0,0},{0,0,-1,1,0,-1}},{-4+d,{-1,0,-1},{-1,-1,0,0,0,0}},{-5+2 d,{-2,0,-3},{-1,0,-1,0,0,0}},{-3+d,{-1,0,0},{0,-1,-1,0,0,0}},{0,{1,0,0},{0,-1,-1,1,0,-1}},{-4+2 d,{-2,0,-2},{0,0,-2,0,0,0}},{0,{0,0,t},{-1,-1,0,0,0,1}},{0,{m^2,0,0},{-1,-1,0,1,0,0}},{0,{s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,t},{0,-1,-1,0,0,1}},{0,{m^2,0,0},{0,-1,-1,1,0,0}},{0,{s,0,0},{0,0,-2,1,0,0}},{0,{0,0,1},{-2,0,-1,0,0,1}},{0,{0,0,-1},{-1,-1,-1,0,0,1}},{0,{-1,0,0},{-1,-1,-1,1,0,0}},{0,{0,0,1},{-1,0,-2,0,0,1}},{0,{0,0,-1},{0,-1,-2,0,0,1}},{0,{-1,0,0},{0,-1,-2,1,0,0}}},{{3-d,{1,0,1},{0,0,0,0,-1,-1}},{0,{-s,0,0},{0,0,0,1,-1,-1}},{-4+d,{-1,0,-1},{-1,0,0,0,-1,0}},{-3+d,{-1,0,-1},{0,-1,0,0,0,-1}},{0,{s,0,0},{-1,0,0,1,-1,0}},{-t,{0,0,t},{0,-1,0,0,0,0}},{0,{m^2,0,0},{0,-1,0,1,0,-1}},{4-d,{1,0,1},{-1,-1,0,0,0,0}},{3-d,{1,0,1},{-1,0,-1,0,0,0}},{3-d,{1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,-t},{-1,-1,0,0,0,1}},{0,{-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,0,-1},{-2,0,-1,0,0,1}},{0,{0,0,1},{-1,-1,-1,0,0,1}},{0,{1,0,0},{-1,-1,-1,1,0,0}}},{{s,{0,0,0},{0,0,0,0,0,-1}},{8-2 d,{1,1,1},{-1,0,0,-1,0,0}},{1,{0,0,0},{0,-1,0,-1,0,0}},{-1,{0,0,0},{0,-1,0,0,0,-1}},{-4 s+d s,{-s,-s,0},{-1,0,0,0,0,0}},{0,{0,1,0},{-1,-1,0,-1,1,0}},{4-d,{0,1,0},{-1,-1,0,0,0,0}},{0,{0,s,0},{-1,0,-1,0,1,0}},{0,{0,-1,0},{-1,-1,-1,0,1,0}}},{{-3+d,{-1,0,-1},{0,0,0,0,-1,-1}},{3 s-d s,{s,0,s},{0,0,0,0,0,-1}},{0,{s,0,0},{0,0,0,1,-1,-1}},{0,{-s^2,0,0},{0,0,0,1,0,-1}},{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{-4 s+d s,{-s,0,-s},{-1,0,0,0,0,0}},{-6 s+d s+t,{0,-s,-t},{0,-1,0,0,0,0}},{0,{-m^2+s,0,0},{0,-1,0,1,0,-1}},{0,{-s,0,0},{0,0,-1,1,0,-1}},{0,{s^2,0,0},{-1,0,0,1,0,0}},{0,{0,s t,0},{0,-1,0,0,1,0}},{-4+d,{0,-1,0},{-1,-1,0,0,0,0}},{1,{0,0,-1},{-1,0,-1,0,0,0}},{4-d,{0,1,0},{0,-2,0,0,0,0}},{-1,{0,0,1},{0,-1,-1,0,0,0}},{0,{1,0,0},{0,-1,-1,1,0,-1}},{0,{0,-s,0},{-1,-1,0,0,1,0}},{0,{0,-t,0},{0,-2,0,0,1,0}}},{{3-d,{1,0,1},{0,0,0,-1,-1,0}},{s,{-s,0,0},{0,0,0,0,-1,0}},{-3+d,{-1,0,-1},{0,-1,0,-1,0,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{-m^2,{m^2,0,0},{0,-1,0,0,0,0}},{-3 s+d s,{-s,0,-s},{0,0,-1,0,0,0}},{3-d,{1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,s},{-1,0,-1,0,0,1}}},{{3-d,{1,0,1},{0,0,0,0,-1,-1}},{6 s-d s,{0,s,0},{0,0,0,0,-1,0}},{-3 s+d s,{-s,0,-s},{0,0,0,0,0,-1}},{0,{-s,0,0},{0,0,0,1,-1,-1}},{0,{0,-s t,s t},{0,0,0,0,0,0}},{0,{m^2 s,0,0},{0,0,0,1,0,-1}},{-3+d,{-1,0,-1},{-1,0,0,-1,0,0}},{8-2 d,{0,2,0},{-1,0,0,0,-1,0}},{-4+d,{0,-1,0},{0,-1,0,0,-1,0}},{0,{0,0,t},{-1,0,0,-1,0,1}},{3 s-d s,{m^2+s,-m^2+s,s},{-1,0,0,0,0,0}},{-t,{0,t,0},{0,-1,0,0,0,0}},{3 s-d s,{s,0,s},{0,0,-1,0,0,0}},{0,{0,0,-s t},{-1,0,0,0,0,1}},{0,{-m^2 s,0,0},{-1,0,0,1,0,0}},{3-d,{1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,s},{-1,0,-1,0,0,1}},{0,{s,0,0},{-1,0,-1,1,0,0}}},{{3-d,{1,0,1},{0,0,0,-1,-1,0}},{s,{-s,0,0},{0,0,0,0,-1,0}},{-3+d,{-1,0,-1},{0,-1,0,-1,0,0}},{-4+2 d,{-2,0,-2},{0,0,-1,-1,0,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{-m^2,{m^2,0,0},{0,-1,0,0,0,0}},{-s,{s,0,0},{0,0,-1,0,0,0}},{0,{0,0,1},{-1,0,-1,-1,0,1}},{0,{0,0,-1},{0,-1,-1,-1,0,1}},{1,{-1,0,0},{0,-1,-1,0,0,0}}},{{-8+2 d,{-1,-1,-1},{0,0,0,-1,-1,0}},{-2+d,{-1,0,-1},{0,0,0,-1,0,-1}},{10-2 d,{0,2,0},{0,0,0,0,-1,-1}},{8 t-2 d t,{t,t,2 t},{0,0,0,-1,0,0}},{4 s-d s,{s,s,0},{0,0,0,0,-1,0}},{-9 m^2+2 d m^2+8 s-2 d s,{s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,-1}},{-4 s t+d s t,{-s t,-s t,-s t},{0,0,0,0,0,0}},{8-2 d,{1,1,1},{0,-1,0,-1,0,0}},{-5+d,{0,-1,0},{0,-1,0,0,0,-1}},{2-d,{1,0,1},{0,0,-1,-1,0,0}},{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,-t},{0,-1,0,-1,0,1}},{0,{0,t,0},{0,-1,0,-1,1,0}},{-4 m^2+d m^2+5 t-d t,{-m^2,-m^2+t,0},{0,-1,0,0,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,-1}},{0,{0,-s,s},{0,0,-1,0,0,0}},{0,{0,s t,0},{0,0,-1,0,1,0}},{0,{0,0,-1},{-1,0,-1,-1,0,1}},{0,{0,0,1},{0,-1,-1,-1,0,1}},{-1,{1,0,0},{0,-1,-1,0,0,0}},{0,{0,m^2-t,0},{0,-1,-1,0,1,0}}},{{2,{-1,1,-1},{0,0,0,-1,-1,0}},{-4+2 d,{-2,0,-2},{0,0,0,-1,0,-1}},{12-4 d,{4,0,4},{0,0,0,0,-1,-1}},{7 t-2 d t,{2 t,-t,3 t},{0,0,0,-1,0,0}},{10 s-2 d s,{s,s,2 s},{0,0,0,0,-1,0}},{-11 m^2+3 d m^2+2 s-d s,{-2 m^2+2 s,0,-3 m^2+s},{0,0,0,0,0,-1}},{0,{-2 s,0,0},{0,0,0,1,-1,-1}},{-3 s t+d s t,{-2 s t,-s t,-s t},{0,0,0,0,0,0}},{0,{2 m^2 s,0,0},{0,0,0,1,0,-1}},{-8+2 d,{-1,-1,-1},{-1,0,0,-1,0,0}},{16-4 d,{0,4,0},{-1,0,0,0,-1,0}},{9-2 d,{1,1,1},{0,-1,0,-1,0,0}},{-8+2 d,{0,-2,0},{0,-1,0,0,-1,0}},{-7+2 d,{-2,0,-2},{0,-1,0,0,0,-1}},{2-d,{1,0,1},{0,0,-1,-1,0,0}},{4 m^2-d m^2+8 s-2 d s,{2 m^2+s,-2 m^2+3 s,2 m^2},{-1,0,0,0,0,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{0,{0,-t,0},{0,-1,0,-1,1,0}},{2 m^2-d t,{-m^2+2 t,m^2+2 t,-2 m^2+2 t},{0,-1,0,0,0,0}},{0,{-2 m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{0,1,0},{-1,-1,0,-1,1,0}},{4-d,{0,1,0},{-1,-1,0,0,0,0}},{3-d,{1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,s},{-1,0,-1,0,0,1}},{0,{0,-m^2,0},{-1,0,-1,0,1,0}},{0,{2 s,0,0},{-1,0,-1,1,0,0}},{0,{0,-1,0},{-1,-1,-1,0,1,0}}},{{6-2 d,{2,0,2},{0,0,0,0,-1,-1}},{s,{0,0,0},{0,0,0,0,-1,0}},{-6 m^2+2 d m^2,{-2 m^2,0,-2 m^2},{0,0,0,0,0,-1}},{0,{-2 s,0,0},{0,0,0,1,-1,-1}},{-s t,{0,0,0},{0,0,0,0,0,0}},{0,{2 m^2 s,0,0},{0,0,0,1,0,-1}},{-3+d,{-1,0,-1},{-1,0,0,-1,0,0}},{8-2 d,{0,2,0},{-1,0,0,0,-1,0}},{-8+2 d,{0,-2,0},{0,-1,0,0,-1,0}},{0,{0,0,t},{-1,0,0,-1,0,1}},{-m^2+8 s-2 d s,{2 m^2+s,-2 m^2+2 s,m^2+s},{-1,0,0,0,0,0}},{11 m^2-2 d m^2-3 t,{0,2 m^2+2 t,0},{0,-1,0,0,0,0}},{0,{0,0,-s t},{-1,0,0,0,0,1}},{0,{-2 m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,-2 m^2 t,0},{0,-1,0,0,1,0}},{4-d,{0,1,0},{-1,-1,0,0,0,0}},{0,{0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,s},{-1,0,-1,0,0,1}},{0,{2 s,0,0},{-1,0,-1,1,0,0}}},{{-5+d,{0,-1,0},{0,0,0,-1,-1,0}},{2-d,{1,0,1},{0,0,0,-1,0,-1}},{-t,{0,t,-t},{0,0,0,-1,0,0}},{2 m^2,{-m^2,0,0},{0,0,0,0,0,-1}},{5-d,{0,1,0},{-1,0,0,-1,0,0}},{-2+d,{-1,0,-1},{0,0,-1,-1,0,0}},{-5 m^2+d m^2,{0,-m^2,0},{-1,0,0,0,0,0}},{0,{0,m^2,0},{-1,0,-1,0,1,0}}},{{-3+d,{-1,0,-1},{0,0,0,0,-1,-1}},{3 m^2-d m^2,{m^2,0,m^2},{0,0,0,0,0,-1}},{0,{s,0,0},{0,0,0,1,-1,-1}},{0,{-m^2 s,0,0},{0,0,0,1,0,-1}},{4-d,{0,1,0},{0,-1,0,0,-1,0}},{-4 m^2+d m^2,{-m^2,0,-m^2},{-1,0,0,0,0,0}},{-6 m^2+d m^2+2 t,{0,-m^2-t,0},{0,-1,0,0,0,0}},{0,{m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,m^2 t,0},{0,-1,0,0,1,0}},{-4+d,{0,-1,0},{-1,-1,0,0,0,0}},{3-d,{1,0,1},{-1,0,-1,0,0,0}},{0,{0,-m^2,0},{-1,-1,0,0,1,0}},{0,{-s,0,0},{-1,0,-1,1,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {2,1,1,n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


rules[{2,1,1,0,0,0}] = {{n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,1,1,-1+n[4],n[5],n[6]]->(-5 F[2,0,1,n[4],n[5],n[6]]+d F[2,0,1,n[4],n[5],n[6]]+s F[2,1,1,n[4],n[5],n[6]]-s F[2,1,1,n[4],n[5],n[6]] n[4]-F[2,0,1,n[4],n[5],n[6]] n[5]+m^2 F[2,0,1,n[4],1+n[5],n[6]] n[5])/(-3+d-n[4]-n[6])},
{n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,1,1,n[4],n[5],-1+n[6]]->1/s (-4 F[1,0,1,n[4],n[5],n[6]]+d F[1,0,1,n[4],n[5],n[6]]-8 F[1,1,1,-1+n[4],n[5],n[6]]+2 d F[1,1,1,-1+n[4],n[5],n[6]]+4 s F[1,1,1,n[4],n[5],n[6]]-d s F[1,1,1,n[4],n[5],n[6]]-F[2,0,1,-1+n[4],n[5],n[6]]+F[2,0,1,n[4],n[5],-1+n[6]]-F[1,1,1,-1+n[4],n[5],n[6]] n[4]+s F[1,1,1,n[4],n[5],n[6]] n[4]+F[1,0,0,n[4],1+n[5],n[6]] n[5]-F[1,0,1,-1+n[4],1+n[5],n[6]] n[5]-F[1,0,1,n[4],n[5],n[6]] n[5]-s F[1,1,0,n[4],1+n[5],n[6]] n[5]-F[1,1,1,-1+n[4],n[5],n[6]] n[5]+s F[1,1,1,n[4],n[5],n[6]] n[5]-F[1,1,1,-1+n[4],n[5],n[6]] n[6])},
{n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,1,1,n[4],-1+n[5],n[6]]->1/(4-d+n[4]+n[6]) (4 F[2,0,1,n[4],n[5],n[6]]-d F[2,0,1,n[4],n[5],n[6]]+6 F[2,1,0,n[4],n[5],n[6]]-2 d F[2,1,0,n[4],n[5],n[6]]+F[2,0,0,1+n[4],n[5],n[6]] n[4]+F[2,0,1,n[4],n[5],n[6]] n[4]-m^2 F[2,0,1,1+n[4],n[5],n[6]] n[4]+2 F[2,1,0,n[4],n[5],n[6]] n[4]-s F[2,1,0,1+n[4],n[5],n[6]] n[4]+s F[2,1,1,1+n[4],-1+n[5],n[6]] n[4]-F[1,1,0,n[4],n[5],1+n[6]] n[6]+F[2,0,0,n[4],n[5],1+n[6]] n[6]+F[2,0,1,n[4],n[5],n[6]] n[6]-t F[2,0,1,n[4],n[5],1+n[6]] n[6]+2 F[2,1,0,n[4],n[5],n[6]] n[6])}};


masters[{2,1,1,0,0,0}] = {};


(* ::Subsubsection::Closed:: *)
(*{1,1,1,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{4-d,{1,0,1},{0,0,0,0,-1,0}},{0,{-s,0,0},{0,0,0,1,-1,0}},{-4+d,{-1,0,-1},{0,-1,0,0,0,0}},{-6+2 d,{-2,0,-2},{0,0,-1,0,0,0}},{0,{0,0,t},{0,-1,0,0,0,1}},{0,{m^2,0,0},{0,-1,0,1,0,0}},{0,{s,0,0},{0,0,-1,1,0,0}},{0,{0,0,1},{-1,0,-1,0,0,1}},{0,{0,0,-1},{0,-1,-1,0,0,1}},{0,{-1,0,0},{0,-1,-1,1,0,0}}},{{-3+d,{-1,0,-1},{0,0,0,-1,0,0}},{-s,{s,0,0},{0,0,0,0,0,0}},{4-d,{0,1,0},{0,-1,0,0,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,0}}},{{2-d,{1,0,1},{0,0,0,-1,0,-1}},{s,{-s,0,0},{0,0,0,0,0,-1}},{-3+d,{-1,0,-1},{-1,0,0,-1,0,0}},{-4+d,{0,-1,0},{0,-1,0,-1,0,0}},{-s,{s,0,0},{-1,0,0,0,0,0}},{0,{0,t,0},{0,-1,0,-1,1,0}},{0,{0,-1,0},{-1,-1,0,-1,1,0}},{-3+d,{0,-1,0},{-1,-1,0,0,0,0}},{0,{0,1,0},{-1,-1,-1,0,1,0}}},{{-3+d,{-1,0,-1},{0,0,0,0,-1,-1}},{0,{s,0,0},{0,0,0,1,-1,-1}},{4-d,{1,0,1},{-1,0,0,0,-1,0}},{3-d,{1,0,1},{0,-1,0,0,0,-1}},{2-d,{1,0,1},{0,0,-1,0,-1,0}},{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{0,{-s,0,0},{-1,0,0,1,-1,0}},{t,{0,0,-t},{0,-1,0,0,0,0}},{0,{-m^2,0,0},{0,-1,0,1,0,-1}},{0,{-s,0,0},{0,0,-1,1,-1,0}},{0,{-s,0,0},{0,0,-1,1,0,-1}},{-4+d,{-1,0,-1},{-1,-1,0,0,0,0}},{-5+2 d,{-2,0,-3},{-1,0,-1,0,0,0}},{-3+d,{-1,0,0},{0,-1,-1,0,0,0}},{0,{1,0,0},{0,-1,-1,1,0,-1}},{-4+2 d,{-2,0,-2},{0,0,-2,0,0,0}},{0,{0,0,t},{-1,-1,0,0,0,1}},{0,{m^2,0,0},{-1,-1,0,1,0,0}},{0,{s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,t},{0,-1,-1,0,0,1}},{0,{m^2,0,0},{0,-1,-1,1,0,0}},{0,{s,0,0},{0,0,-2,1,0,0}},{0,{0,0,1},{-2,0,-1,0,0,1}},{0,{0,0,-1},{-1,-1,-1,0,0,1}},{0,{-1,0,0},{-1,-1,-1,1,0,0}},{0,{0,0,1},{-1,0,-2,0,0,1}},{0,{0,0,-1},{0,-1,-2,0,0,1}},{0,{-1,0,0},{0,-1,-2,1,0,0}}},{{3-d,{1,0,1},{0,0,0,0,-1,-1}},{0,{-s,0,0},{0,0,0,1,-1,-1}},{-4+d,{-1,0,-1},{-1,0,0,0,-1,0}},{-3+d,{-1,0,-1},{0,-1,0,0,0,-1}},{0,{s,0,0},{-1,0,0,1,-1,0}},{-t,{0,0,t},{0,-1,0,0,0,0}},{0,{m^2,0,0},{0,-1,0,1,0,-1}},{4-d,{1,0,1},{-1,-1,0,0,0,0}},{3-d,{1,0,1},{-1,0,-1,0,0,0}},{3-d,{1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,-t},{-1,-1,0,0,0,1}},{0,{-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,0,-1},{-2,0,-1,0,0,1}},{0,{0,0,1},{-1,-1,-1,0,0,1}},{0,{1,0,0},{-1,-1,-1,1,0,0}}},{{-3+d,{-1,0,-1},{0,0,0,0,-1,-1}},{3 s-d s,{s,0,s},{0,0,0,0,0,-1}},{0,{s,0,0},{0,0,0,1,-1,-1}},{0,{-s^2,0,0},{0,0,0,1,0,-1}},{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{-4 s+d s,{-s,0,-s},{-1,0,0,0,0,0}},{-4 s+d s+t,{0,-s,-t},{0,-1,0,0,0,0}},{0,{-m^2+s,0,0},{0,-1,0,1,0,-1}},{0,{-s,0,0},{0,0,-1,1,0,-1}},{0,{s^2,0,0},{-1,0,0,1,0,0}},{0,{0,s t,0},{0,-1,0,0,1,0}},{-3+d,{0,-1,0},{-1,-1,0,0,0,0}},{1,{0,0,-1},{-1,0,-1,0,0,0}},{3-d,{0,1,0},{0,-2,0,0,0,0}},{-1,{0,0,1},{0,-1,-1,0,0,0}},{0,{1,0,0},{0,-1,-1,1,0,-1}},{0,{0,-s,0},{-1,-1,0,0,1,0}},{0,{0,-t,0},{0,-2,0,0,1,0}}},{{3-d,{1,0,1},{0,0,0,-1,-1,0}},{s,{-s,0,0},{0,0,0,0,-1,0}},{-3+d,{-1,0,-1},{0,-1,0,-1,0,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{-m^2,{m^2,0,0},{0,-1,0,0,0,0}},{-3 s+d s,{-s,0,-s},{0,0,-1,0,0,0}},{3-d,{1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,s},{-1,0,-1,0,0,1}}},{{3-d,{1,0,1},{0,0,0,0,-1,-1}},{4 s-d s,{0,s,0},{0,0,0,0,-1,0}},{-3 s+d s,{-s,0,-s},{0,0,0,0,0,-1}},{0,{-s,0,0},{0,0,0,1,-1,-1}},{0,{0,-s t,s t},{0,0,0,0,0,0}},{0,{m^2 s,0,0},{0,0,0,1,0,-1}},{-3+d,{-1,0,-1},{-1,0,0,-1,0,0}},{6-2 d,{0,2,0},{-1,0,0,0,-1,0}},{-3+d,{0,-1,0},{0,-1,0,0,-1,0}},{0,{0,0,t},{-1,0,0,-1,0,1}},{3 s-d s,{m^2+s,-m^2+s,s},{-1,0,0,0,0,0}},{-t,{0,t,0},{0,-1,0,0,0,0}},{3 s-d s,{s,0,s},{0,0,-1,0,0,0}},{0,{0,0,-s t},{-1,0,0,0,0,1}},{0,{-m^2 s,0,0},{-1,0,0,1,0,0}},{3-d,{1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,s},{-1,0,-1,0,0,1}},{0,{s,0,0},{-1,0,-1,1,0,0}}},{{3-d,{1,0,1},{0,0,0,-1,-1,0}},{s,{-s,0,0},{0,0,0,0,-1,0}},{-3+d,{-1,0,-1},{0,-1,0,-1,0,0}},{-4+2 d,{-2,0,-2},{0,0,-1,-1,0,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{-m^2,{m^2,0,0},{0,-1,0,0,0,0}},{-s,{s,0,0},{0,0,-1,0,0,0}},{0,{0,0,1},{-1,0,-1,-1,0,1}},{0,{0,0,-1},{0,-1,-1,-1,0,1}},{1,{-1,0,0},{0,-1,-1,0,0,0}}},{{-7+2 d,{-1,-1,-1},{0,0,0,-1,-1,0}},{-2+d,{-1,0,-1},{0,0,0,-1,0,-1}},{8-2 d,{0,2,0},{0,0,0,0,-1,-1}},{7 t-2 d t,{t,t,2 t},{0,0,0,-1,0,0}},{3 s-d s,{s,s,0},{0,0,0,0,-1,0}},{-8 m^2+2 d m^2+7 s-2 d s,{s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,-1}},{-3 s t+d s t,{-s t,-s t,-s t},{0,0,0,0,0,0}},{7-2 d,{1,1,1},{0,-1,0,-1,0,0}},{-4+d,{0,-1,0},{0,-1,0,0,0,-1}},{2-d,{1,0,1},{0,0,-1,-1,0,0}},{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,-t},{0,-1,0,-1,0,1}},{0,{0,t,0},{0,-1,0,-1,1,0}},{-3 m^2+d m^2+4 t-d t,{-m^2,-m^2+t,0},{0,-1,0,0,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,-1}},{0,{0,-s,s},{0,0,-1,0,0,0}},{0,{0,s t,0},{0,0,-1,0,1,0}},{0,{0,0,-1},{-1,0,-1,-1,0,1}},{0,{0,0,1},{0,-1,-1,-1,0,1}},{-1,{1,0,0},{0,-1,-1,0,0,0}},{0,{0,m^2-t,0},{0,-1,-1,0,1,0}}},{{1,{-1,1,-1},{0,0,0,-1,-1,0}},{-4+2 d,{-2,0,-2},{0,0,0,-1,0,-1}},{12-4 d,{4,0,4},{0,0,0,0,-1,-1}},{6 t-2 d t,{2 t,-t,3 t},{0,0,0,-1,0,0}},{7 s-2 d s,{s,s,2 s},{0,0,0,0,-1,0}},{-10 m^2+3 d m^2+2 s-d s,{-2 m^2+2 s,0,-3 m^2+s},{0,0,0,0,0,-1}},{0,{-2 s,0,0},{0,0,0,1,-1,-1}},{-2 s t+d s t,{-2 s t,-s t,-s t},{0,0,0,0,0,0}},{0,{2 m^2 s,0,0},{0,0,0,1,0,-1}},{-7+2 d,{-1,-1,-1},{-1,0,0,-1,0,0}},{12-4 d,{0,4,0},{-1,0,0,0,-1,0}},{7-2 d,{1,1,1},{0,-1,0,-1,0,0}},{-6+2 d,{0,-2,0},{0,-1,0,0,-1,0}},{-6+2 d,{-2,0,-2},{0,-1,0,0,0,-1}},{2-d,{1,0,1},{0,0,-1,-1,0,0}},{4 m^2-d m^2+7 s-2 d s,{2 m^2+s,-2 m^2+3 s,2 m^2},{-1,0,0,0,0,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{0,{0,-t,0},{0,-1,0,-1,1,0}},{m^2-d t,{-m^2+2 t,m^2+2 t,-2 m^2+2 t},{0,-1,0,0,0,0}},{0,{-2 m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{0,1,0},{-1,-1,0,-1,1,0}},{3-d,{0,1,0},{-1,-1,0,0,0,0}},{3-d,{1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,s},{-1,0,-1,0,0,1}},{0,{0,-m^2,0},{-1,0,-1,0,1,0}},{0,{2 s,0,0},{-1,0,-1,1,0,0}},{0,{0,-1,0},{-1,-1,-1,0,1,0}}},{{6-2 d,{2,0,2},{0,0,0,0,-1,-1}},{-6 m^2+2 d m^2,{-2 m^2,0,-2 m^2},{0,0,0,0,0,-1}},{0,{-2 s,0,0},{0,0,0,1,-1,-1}},{0,{2 m^2 s,0,0},{0,0,0,1,0,-1}},{-3+d,{-1,0,-1},{-1,0,0,-1,0,0}},{6-2 d,{0,2,0},{-1,0,0,0,-1,0}},{-6+2 d,{0,-2,0},{0,-1,0,0,-1,0}},{0,{0,0,t},{-1,0,0,-1,0,1}},{7 s-2 d s,{2 m^2+s,-2 m^2+2 s,m^2+s},{-1,0,0,0,0,0}},{8 m^2-2 d m^2-2 t,{0,2 m^2+2 t,0},{0,-1,0,0,0,0}},{0,{0,0,-s t},{-1,0,0,0,0,1}},{0,{-2 m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,-2 m^2 t,0},{0,-1,0,0,1,0}},{3-d,{0,1,0},{-1,-1,0,0,0,0}},{0,{0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,s},{-1,0,-1,0,0,1}},{0,{2 s,0,0},{-1,0,-1,1,0,0}}},{{-4+d,{0,-1,0},{0,0,0,-1,-1,0}},{2-d,{1,0,1},{0,0,0,-1,0,-1}},{0,{0,t,-t},{0,0,0,-1,0,0}},{m^2,{-m^2,0,0},{0,0,0,0,0,-1}},{4-d,{0,1,0},{-1,0,0,-1,0,0}},{-2+d,{-1,0,-1},{0,0,-1,-1,0,0}},{-4 m^2+d m^2,{0,-m^2,0},{-1,0,0,0,0,0}},{0,{0,m^2,0},{-1,0,-1,0,1,0}}},{{-3+d,{-1,0,-1},{0,0,0,0,-1,-1}},{3 m^2-d m^2,{m^2,0,m^2},{0,0,0,0,0,-1}},{0,{s,0,0},{0,0,0,1,-1,-1}},{0,{-m^2 s,0,0},{0,0,0,1,0,-1}},{3-d,{0,1,0},{0,-1,0,0,-1,0}},{-4 m^2+d m^2,{-m^2,0,-m^2},{-1,0,0,0,0,0}},{-4 m^2+d m^2+t,{0,-m^2-t,0},{0,-1,0,0,0,0}},{0,{m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,m^2 t,0},{0,-1,0,0,1,0}},{-3+d,{0,-1,0},{-1,-1,0,0,0,0}},{3-d,{1,0,1},{-1,0,-1,0,0,0}},{0,{0,-m^2,0},{-1,-1,0,0,1,0}},{0,{-s,0,0},{-1,0,-1,1,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {1,1,1,n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{1,1,1,0,0,0}] = {{n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,1,1,-1+n[4],n[5],n[6]]->(-4 F[1,0,1,n[4],n[5],n[6]]+d F[1,0,1,n[4],n[5],n[6]]+s F[1,1,1,n[4],n[5],n[6]]-s F[1,1,1,n[4],n[5],n[6]] n[4]-F[1,0,1,n[4],n[5],n[6]] n[5]+m^2 F[1,0,1,n[4],1+n[5],n[6]] n[5])/(-3+d-n[4]-n[6])},
{n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,1,1,n[4],-1+n[5],n[6]]->1/(4-d+n[4]+n[6]) (4 F[1,0,1,n[4],n[5],n[6]]-d F[1,0,1,n[4],n[5],n[6]]+6 F[1,1,0,n[4],n[5],n[6]]-2 d F[1,1,0,n[4],n[5],n[6]]+F[1,0,0,1+n[4],n[5],n[6]] n[4]+F[1,0,1,n[4],n[5],n[6]] n[4]-m^2 F[1,0,1,1+n[4],n[5],n[6]] n[4]+2 F[1,1,0,n[4],n[5],n[6]] n[4]-s F[1,1,0,1+n[4],n[5],n[6]] n[4]+s F[1,1,1,1+n[4],-1+n[5],n[6]] n[4]-F[0,1,0,n[4],n[5],1+n[6]] n[6]+F[1,0,0,n[4],n[5],1+n[6]] n[6]+F[1,0,1,n[4],n[5],n[6]] n[6]-t F[1,0,1,n[4],n[5],1+n[6]] n[6]+2 F[1,1,0,n[4],n[5],n[6]] n[6])},
{n[6]<=0,F[1,1,1,0,0,n[6]]->1/(-4 s^2 t+d s^2 t-s^2 t n[6]) (-4 (-2+d) F[0,0,1,0,-1,n[6]]+(-5 m^2+3 d m^2-3 s+d s) F[0,0,1,0,0,n[6]]-2 (-2 s+d s) F[0,1,0,0,0,n[6]]+(-3 m^2+d m^2+3 s-d s) F[1,-1,1,0,0,n[6]]-4 F[1,0,0,-1,0,n[6]] (-2+d-n[6])+4 F[1,0,0,0,0,-1+n[6]] (-2+d-n[6])-4 F[0,0,1,-1,0,n[6]] (-5+2 d-n[6])-4 F[-1,1,0,-1,0,1+n[6]] n[6]+4 F[0,0,0,-1,0,1+n[6]] n[6]-4 t F[0,0,1,-1,0,1+n[6]] n[6]+2 s^2 F[0,1,0,0,0,1+n[6]] n[6]+2 s t F[0,1,1,-1,0,1+n[6]] n[6]-2 s^2 t F[0,1,1,0,0,1+n[6]] n[6]-2 s^2 F[1,0,0,0,0,1+n[6]] n[6]-2 s t F[1,0,1,-1,0,1+n[6]] n[6]+2 s^2 t F[1,0,1,0,0,1+n[6]] n[6]+2 F[1,0,0,0,0,n[6]] (-2 s+d s-2 s n[6])-F[1,0,1,0,0,-1+n[6]] (-3 m^2+d m^2+3 s-d s-m^2 n[6]+s n[6])+3 F[1,1,0,0,0,n[6]] (-3 s^2+d s^2-s^2 n[6])+F[0,1,1,0,0,n[6]] (-4 m^2 s+d m^2 s+4 s^2-d s^2-m^2 s n[6]+s^2 n[6])-F[1,0,1,0,0,n[6]] (-12 m^2 s+3 d m^2 s+12 s^2-3 d s^2+12 s t-3 d s t-2 m^2 s n[6]+2 s^2 n[6]))}};


(*Here are the resulting Master Integrals on this sector*)
masters[{1,1,1,0,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {1,2,4}*)


Syzygies = {{s+2 \[Rho][2],0,-s-\[Rho][2]+\[Rho][3],-\[Rho][2],0,s-\[Rho][6],\[Rho][3]+2 \[Rho][9],-s+\[Rho][6]-\[Rho][9],-\[Rho][9],0,2 s+2 \[Rho][2],2 \[Rho][2],2 \[Rho][3]+2 \[Rho][9]},{-2 \[Rho][3],0,0,0,0,-s+\[Rho][6],s-\[Rho][3],-\[Rho][6],-\[Rho][6],0,-2 \[Rho][3],2 s-2 \[Rho][3],-2 \[Rho][3]},{\[Rho][3],0,0,0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,\[Rho][3],-s+\[Rho][3],s-\[Rho][6]},{\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6],-\[Rho][2] \[Rho][3],-\[Rho][3] \[Rho][6],0,0,-\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][9],-\[Rho][3] \[Rho][6],0,0,\[Rho][2] \[Rho][3]+2 \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]},{s \[Rho][3]+3 \[Rho][2] \[Rho][3]-\[Rho][3]^2+\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][9],-\[Rho][2] \[Rho][3],-s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2-\[Rho][3] \[Rho][6],-\[Rho][2] \[Rho][3],0,-s \[Rho][9],s \[Rho][3]+s \[Rho][9]+\[Rho][3] \[Rho][9],-s \[Rho][3]-\[Rho][3] \[Rho][9],-\[Rho][3] \[Rho][9],0,2 s \[Rho][3]+3 \[Rho][2] \[Rho][3]-\[Rho][3]^2+2 \[Rho][3] \[Rho][6]-2 \[Rho][3] \[Rho][9],s \[Rho][3]+3 \[Rho][2] \[Rho][3]-\[Rho][3]^2+\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],s \[Rho][3]+s \[Rho][9]+\[Rho][3] \[Rho][9]},{-2 \[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3],\[Rho][3] \[Rho][6],0,0,0,0,0,0,0,-2 \[Rho][2] \[Rho][3]-2 \[Rho][3] \[Rho][6]+2 \[Rho][3] \[Rho][9],s \[Rho][2]-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],0},{s \[Rho][2]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6],-s \[Rho][2]+\[Rho][2] \[Rho][3],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,0,-\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,s \[Rho][2]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][6],s \[Rho][2]-\[Rho][2] \[Rho][6]},{-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],0,0,0,0,\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][3] \[Rho][8],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]},{\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8],0,0,0,0,0,-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8],\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][8],0,\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8],-s \[Rho][5]+\[Rho][3] \[Rho][5]+s \[Rho][8]-\[Rho][3] \[Rho][8],s \[Rho][5]-\[Rho][5] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]},{s t+m^2 \[Rho][3]-t \[Rho][3]+\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]-\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-s t-m^2 \[Rho][3]+t \[Rho][3]+s \[Rho][8],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],0,-t \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],t \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],t \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],s \[Rho][9]-\[Rho][6] \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]+\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]-\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][5]-2 t \[Rho][6]-\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],s t-t \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9]},{s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],m^2 \[Rho][2]-s \[Rho][2]-m^2 \[Rho][3]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6],-s \[Rho][2]+\[Rho][2] \[Rho][6],0,-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-s \[Rho][9]+\[Rho][6] \[Rho][9],-s t+s \[Rho][2]+m^2 \[Rho][3]+2 s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8],s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9]},{-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8],0,s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]-\[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][8],0,-m^2 \[Rho][9],-m^2 \[Rho][2]+s \[Rho][2]+m^2 \[Rho][3]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]+\[Rho][5] \[Rho][6]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]-\[Rho][5] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9],-s \[Rho][2]+\[Rho][2] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],-2 s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 s \[Rho][8]+2 \[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8],-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8],s \[Rho][2]+m^2 \[Rho][3]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]+\[Rho][5] \[Rho][6]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]},{m^2 \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],m^2 \[Rho][3]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],m^2 \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+\[Rho][5] \[Rho][6]-m^2 \[Rho][9]-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9],m^2 \[Rho][2]-2 m^2 \[Rho][3]+t \[Rho][3]-\[Rho][2] \[Rho][3]+t \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+\[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 \[Rho][2]+t \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 \[Rho][3]-\[Rho][3] \[Rho][5],0,0,0,0,0,-m^2 \[Rho][6]+\[Rho][5] \[Rho][6],m^2 \[Rho][6]-\[Rho][5] \[Rho][6],m^2 \[Rho][6]-\[Rho][5] \[Rho][6],0,m^2 \[Rho][3]-\[Rho][3] \[Rho][5],-m^2 s+m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5],m^2 s-s \[Rho][5]-m^2 \[Rho][6]+\[Rho][5] \[Rho][6]},{0,0,0,0,0,\[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][6] \[Rho][9],\[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][6] \[Rho][9],\[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][6] \[Rho][9],0,0,m^2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][6] \[Rho][8]-m^2 \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]+\[Rho][3] \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9]},{0,0,0,0,0,0,-s \[Rho][2] \[Rho][6]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][2] \[Rho][6]^2+s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+s \[Rho][6] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9],s \[Rho][2] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][6]^2-s \[Rho][6] \[Rho][8]+\[Rho][6]^2 \[Rho][8]-s \[Rho][6] \[Rho][9],s \[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][6]^2-s \[Rho][6] \[Rho][9],s \[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][6]^2-s \[Rho][6] \[Rho][9],0,0,m^2 s \[Rho][2]-s \[Rho][2] \[Rho][5]-m^2 \[Rho][2] \[Rho][6]-s \[Rho][2] \[Rho][6]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][2] \[Rho][6]^2+s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]-m^2 s \[Rho][9]+s \[Rho][6] \[Rho][9]+s \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{2,1,0,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{-6+2 d,{-2,0,-2},{0,0,0,0,0,-1}},{-6 s+d s,{0,-s,-s},{0,0,0,0,0,0}},{0,{-s,0,0},{0,0,1,0,-1,0}},{0,{m^2-s,0,0},{0,0,1,0,0,-1}},{0,{0,s t,0},{0,0,0,0,1,0}},{0,{s t,0,0},{0,0,1,0,0,0}},{-10+2 d,{0,-2,0},{-1,0,0,0,0,0}},{-4+d,{-1,0,-1},{0,-1,0,0,0,0}},{0,{1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,-s},{-1,0,0,0,0,1}},{0,{0,m^2-s,0},{-1,0,0,0,1,0}},{0,{0,m^2-t,0},{0,-1,0,0,1,0}},{0,{m^2,0,0},{0,-1,1,0,0,0}},{0,{-t,0,0},{0,0,1,-1,0,0}},{0,{0,0,1},{-1,0,0,-1,0,1}},{0,{0,0,-1},{0,-1,0,-1,0,1}},{0,{-1,0,0},{0,-1,1,-1,0,0}}},{{-4 s+d s,{-s,0,-s},{0,0,0,0,0,0}},{0,{s,0,0},{0,0,1,0,-1,0}},{14-3 d,{1,2,1},{0,-1,0,0,0,0}},{0,{-1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,s},{-1,0,0,0,0,1}},{0,{0,-2 m^2,0},{0,-1,0,0,1,0}},{0,{-m^2,0,0},{0,-1,1,0,0,0}},{0,{0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,1},{0,-1,0,-1,0,1}},{0,{1,0,0},{0,-1,1,-1,0,0}}},{{-3 s+d s,{-s,0,-s},{0,0,0,0,0,-1}},{0,{s,0,0},{0,0,1,0,-1,-1}},{3,{-1,1,-1},{0,-1,0,0,0,-1}},{-s,{0,0,s},{-1,0,0,0,0,0}},{-9 s+2 d s,{-s,-s,-2 s},{0,-1,0,0,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,-1}},{0,{-s,0,0},{0,-1,1,0,0,-1}},{0,{0,s t,0},{0,-1,0,0,1,0}},{0,{s t,0,0},{0,-1,1,0,0,0}},{0,{0,1,0},{-1,-1,-1,0,1,0}},{-12+3 d,{0,-3,0},{-1,-1,0,0,0,0}},{4-d,{0,1,0},{0,-2,0,0,0,0}},{-6+d,{0,-1,0},{0,-1,0,-1,0,0}},{0,{0,m^2-s,0},{-1,-1,0,0,1,0}},{0,{0,-t,0},{0,-2,0,0,1,0}},{0,{0,t,0},{0,-1,0,-1,1,0}},{0,{0,-1,0},{-1,-1,0,-1,1,0}}},{{s,{0,0,0},{0,0,0,0,0,-1}},{-1,{0,0,0},{0,-1,0,0,0,-1}},{0,{0,s,0},{-1,0,-1,0,1,0}},{-5 s+d s,{0,-s,0},{-1,0,0,0,0,0}},{0,{0,-1,0},{-1,-1,-1,0,1,0}},{4-d,{0,1,0},{-1,-1,0,0,0,0}},{8-2 d,{1,1,1},{-1,0,0,-1,0,0}},{1,{0,0,0},{0,-1,0,-1,0,0}},{0,{0,1,0},{-1,-1,0,-1,1,0}}},{{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{10-2 d,{0,2,0},{0,0,0,0,-1,-1}},{0,{0,-s,s},{0,0,-1,0,0,0}},{5 s-d s,{0,s,0},{0,0,0,0,-1,0}},{-7 m^2+2 d m^2+7 s-2 d s,{-2 m^2+2 s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,-1}},{0,{0,s t,0},{0,0,-1,0,1,0}},{-5 s t+d s t,{0,-s t,-s t},{0,0,0,0,0,0}},{-5+d,{0,-1,0},{0,-1,-1,0,0,0}},{4-d,{0,1,0},{0,-1,0,0,-1,0}},{-5+d,{0,-1,0},{0,-1,0,0,0,-1}},{-8+2 d,{-1,-1,-1},{0,0,0,-1,-1,0}},{-2+d,{-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,2 m^2-t,0},{0,-1,-1,0,1,0}},{-4 m^2+d m^2+5 t-d t,{0,-2 m^2+t,0},{0,-1,0,0,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,-1}},{8 t-2 d t,{t,t,2 t},{0,0,0,-1,0,0}},{5-d,{0,1,0},{0,-1,0,-1,0,0}},{0,{0,t,0},{0,-1,0,-1,1,0}}},{{-4+2 d,{-2,0,-2},{0,0,-1,0,0,-1}},{-6 s+d s,{0,-s,-s},{0,0,-1,0,0,0}},{5 s-d s,{0,s,0},{0,0,0,0,-1,0}},{3 m^2-d m^2-2 s+d s,{2 m^2-2 s,0,m^2-s},{0,0,0,0,0,-1}},{0,{0,s t,0},{0,0,-1,0,1,0}},{s t,{0,-s t,s t},{0,0,0,0,0,0}},{-10+2 d,{0,-2,0},{-1,0,-1,0,0,0}},{5-d,{0,1,0},{0,-1,-1,0,0,0}},{-5+d,{0,-1,0},{0,0,0,-1,-1,0}},{2-d,{1,0,1},{0,0,0,-1,0,-1}},{0,{0,2 m^2-s,0},{-1,0,-1,0,1,0}},{-5 s+d s,{0,-s,0},{-1,0,0,0,0,0}},{0,{0,-t,0},{0,-1,-1,0,1,0}},{-5 m^2+d m^2,{0,-m^2,0},{0,-1,0,0,0,0}},{-t,{0,t,-t},{0,0,0,-1,0,0}},{0,{0,m^2 t,0},{0,-1,0,0,1,0}},{5-d,{0,1,0},{-1,0,0,-1,0,0}}},{{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{6 s-d s,{0,s,s},{0,0,-1,0,0,0}},{-6 s+d s,{0,-s,0},{0,0,0,0,-1,0}},{-5 m^2+2 d m^2+2 s-d s,{-3 m^2+2 s,0,-2 m^2+s},{0,0,0,0,0,-1}},{0,{m^2,0,0},{0,0,1,0,-1,-1}},{0,{0,-s t,0},{0,0,-1,0,1,0}},{0,{0,s t,-s t},{0,0,0,0,0,0}},{4,{-2,2,-2},{-1,0,-1,0,0,0}},{-8+2 d,{0,-2,0},{-1,0,0,0,-1,0}},{-2,{1,-1,1},{0,-1,-1,0,0,0}},{4-d,{0,1,0},{0,-1,0,0,-1,0}},{-3+d,{-1,0,-1},{0,-1,0,0,0,-1}},{-2+d,{-1,0,-1},{0,0,-1,-1,0,0}},{0,{0,0,-s},{-1,0,-1,0,0,1}},{0,{0,-m^2+s,0},{-1,0,-1,0,1,0}},{m^2-d m^2-2 s+d s,{2 m^2-2 s,m^2-s,2 m^2-s},{-1,0,0,0,0,0}},{0,{0,t,0},{0,-1,-1,0,1,0}},{-3 m^2+d m^2+t,{-m^2-t,-t,-2 m^2+t},{0,-1,0,0,0,0}},{0,{-m^2,0,0},{0,-1,1,0,0,-1}},{-t,{t,0,0},{0,0,0,-1,0,0}},{0,{0,0,s t},{-1,0,0,0,0,1}},{0,{m^2 t,0,0},{0,-1,1,0,0,0}},{3-d,{1,0,1},{-1,0,0,-1,0,0}},{0,{0,0,-t},{-1,0,0,-1,0,1}}},{{4 m^2-d m^2,{m^2,0,m^2},{0,0,0,0,0,-1}},{0,{-m^2,0,0},{0,0,1,0,-1,-1}},{-3+d,{-1,0,-1},{0,-1,-1,0,0,0}},{-4+d,{0,-1,0},{0,-1,0,0,-1,0}},{3-d,{1,0,1},{0,-1,0,0,0,-1}},{-2+d,{-1,0,-1},{0,0,-1,-1,0,0}},{-5+d,{0,-1,0},{0,0,0,-1,-1,0}},{2-d,{1,0,1},{0,0,0,-1,0,-1}},{0,{0,m^2,0},{-1,0,-1,0,1,0}},{-4 m^2+d m^2,{0,-m^2,-m^2},{-1,0,0,0,0,0}},{9 m^2-2 d m^2-2 t,{m^2+t,m^2+t,2 m^2-t},{0,-1,0,0,0,0}},{0,{m^2,0,0},{0,-1,1,0,0,-1}},{-2 t,{t,t,-t},{0,0,0,-1,0,0}},{0,{0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{-m^2 t,0,0},{0,-1,1,0,0,0}},{4-d,{0,1,0},{-1,-1,0,0,0,0}},{5-d,{0,1,0},{-1,0,0,-1,0,0}},{0,{0,m^2,0},{-1,-1,0,0,1,0}}},{{m^2,{0,0,0},{0,0,0,0,0,-1}},{-2+d,{-1,0,-1},{0,0,-1,-1,0,0}},{-5+d,{0,-1,0},{0,0,0,-1,-1,0}},{2-d,{1,0,1},{0,0,0,-1,0,-1}},{0,{0,m^2,0},{-1,0,-1,0,1,0}},{-5 m^2+d m^2,{0,-m^2,0},{-1,0,0,0,0,0}},{-2 t,{t,t,-t},{0,0,0,-1,0,0}},{5-d,{0,1,0},{-1,0,0,-1,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {2,1,n[3],1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{3,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{2,1,0,1,0,0}] = {{n[3]<=0&&n[5]<=0&&n[6]<=0,F[2,1,n[3],1,n[5],n[6]]->1/(-4 s+d s-s n[3]-s n[6]) (-14 F[2,0,n[3],1,n[5],n[6]]+3 d F[2,0,n[3],1,n[5],n[6]]-F[2,0,n[3],1,n[5],n[6]] n[3]-F[2,0,1+n[3],0,n[5],n[6]] n[3]+m^2 F[2,0,1+n[3],1,n[5],n[6]] n[3]+F[2,1,1+n[3],0,-1+n[5],n[6]] n[3]-s F[2,1,1+n[3],1,-1+n[5],n[6]] n[3]-2 F[2,0,n[3],1,n[5],n[6]] n[5]+2 m^2 F[2,0,n[3],1,1+n[5],n[6]] n[5]+F[1,1,n[3],0,n[5],1+n[6]] n[6]-s F[1,1,n[3],1,n[5],1+n[6]] n[6]-F[2,0,n[3],0,n[5],1+n[6]] n[6]-F[2,0,n[3],1,n[5],n[6]] n[6])}};


(*Here are the resulting Master Integrals on this sector*)
masters[{2,1,0,1,0,0}] = {};


(* ::Subsubsection::Closed:: *)
(*{1,1,0,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{-6+2 d,{-2,0,-2},{0,0,0,0,0,-1}},{-4 s+d s,{0,-s,-s},{0,0,0,0,0,0}},{0,{-s,0,0},{0,0,1,0,-1,0}},{0,{m^2-s,0,0},{0,0,1,0,0,-1}},{0,{0,s t,0},{0,0,0,0,1,0}},{0,{s t,0,0},{0,0,1,0,0,0}},{-8+2 d,{0,-2,0},{-1,0,0,0,0,0}},{-4+d,{-1,0,-1},{0,-1,0,0,0,0}},{0,{1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,-s},{-1,0,0,0,0,1}},{0,{0,m^2-s,0},{-1,0,0,0,1,0}},{0,{0,m^2-t,0},{0,-1,0,0,1,0}},{0,{m^2,0,0},{0,-1,1,0,0,0}},{0,{-t,0,0},{0,0,1,-1,0,0}},{0,{0,0,1},{-1,0,0,-1,0,1}},{0,{0,0,-1},{0,-1,0,-1,0,1}},{0,{-1,0,0},{0,-1,1,-1,0,0}}},{{-4 s+d s,{-s,0,-s},{0,0,0,0,0,0}},{0,{s,0,0},{0,0,1,0,-1,0}},{12-3 d,{1,2,1},{0,-1,0,0,0,0}},{0,{-1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,s},{-1,0,0,0,0,1}},{0,{0,-2 m^2,0},{0,-1,0,0,1,0}},{0,{-m^2,0,0},{0,-1,1,0,0,0}},{0,{0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,1},{0,-1,0,-1,0,1}},{0,{1,0,0},{0,-1,1,-1,0,0}}},{{-3 s+d s,{-s,0,-s},{0,0,0,0,0,-1}},{0,{s,0,0},{0,0,1,0,-1,-1}},{1,{-1,1,-1},{0,-1,0,0,0,-1}},{-s,{0,0,s},{-1,0,0,0,0,0}},{-7 s+2 d s,{-s,-s,-2 s},{0,-1,0,0,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,-1}},{0,{-s,0,0},{0,-1,1,0,0,-1}},{0,{0,s t,0},{0,-1,0,0,1,0}},{0,{s t,0,0},{0,-1,1,0,0,0}},{0,{0,1,0},{-1,-1,-1,0,1,0}},{-9+3 d,{0,-3,0},{-1,-1,0,0,0,0}},{3-d,{0,1,0},{0,-2,0,0,0,0}},{-4+d,{0,-1,0},{0,-1,0,-1,0,0}},{0,{0,m^2-s,0},{-1,-1,0,0,1,0}},{0,{0,-t,0},{0,-2,0,0,1,0}},{0,{0,t,0},{0,-1,0,-1,1,0}},{0,{0,-1,0},{-1,-1,0,-1,1,0}}},{{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{8-2 d,{0,2,0},{0,0,0,0,-1,-1}},{0,{0,-s,s},{0,0,-1,0,0,0}},{4 s-d s,{0,s,0},{0,0,0,0,-1,0}},{-6 m^2+2 d m^2+6 s-2 d s,{-2 m^2+2 s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,-1}},{0,{0,s t,0},{0,0,-1,0,1,0}},{-4 s t+d s t,{0,-s t,-s t},{0,0,0,0,0,0}},{-4+d,{0,-1,0},{0,-1,-1,0,0,0}},{3-d,{0,1,0},{0,-1,0,0,-1,0}},{-4+d,{0,-1,0},{0,-1,0,0,0,-1}},{-7+2 d,{-1,-1,-1},{0,0,0,-1,-1,0}},{-2+d,{-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,2 m^2-t,0},{0,-1,-1,0,1,0}},{-3 m^2+d m^2+4 t-d t,{0,-2 m^2+t,0},{0,-1,0,0,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,-1}},{7 t-2 d t,{t,t,2 t},{0,0,0,-1,0,0}},{4-d,{0,1,0},{0,-1,0,-1,0,0}},{0,{0,t,0},{0,-1,0,-1,1,0}}},{{-4+2 d,{-2,0,-2},{0,0,-1,0,0,-1}},{-4 s+d s,{0,-s,-s},{0,0,-1,0,0,0}},{4 s-d s,{0,s,0},{0,0,0,0,-1,0}},{2 m^2-d m^2-2 s+d s,{2 m^2-2 s,0,m^2-s},{0,0,0,0,0,-1}},{0,{0,s t,0},{0,0,-1,0,1,0}},{0,{0,-s t,s t},{0,0,0,0,0,0}},{-8+2 d,{0,-2,0},{-1,0,-1,0,0,0}},{4-d,{0,1,0},{0,-1,-1,0,0,0}},{-4+d,{0,-1,0},{0,0,0,-1,-1,0}},{2-d,{1,0,1},{0,0,0,-1,0,-1}},{0,{0,2 m^2-s,0},{-1,0,-1,0,1,0}},{-4 s+d s,{0,-s,0},{-1,0,0,0,0,0}},{0,{0,-t,0},{0,-1,-1,0,1,0}},{-4 m^2+d m^2,{0,-m^2,0},{0,-1,0,0,0,0}},{0,{0,t,-t},{0,0,0,-1,0,0}},{0,{0,m^2 t,0},{0,-1,0,0,1,0}},{4-d,{0,1,0},{-1,0,0,-1,0,0}}},{{4-2 d,{2,0,2},{0,0,-1,0,0,-1}},{4 s-d s,{0,s,s},{0,0,-1,0,0,0}},{-4 s+d s,{0,-s,0},{0,0,0,0,-1,0}},{-5 m^2+2 d m^2+2 s-d s,{-3 m^2+2 s,0,-2 m^2+s},{0,0,0,0,0,-1}},{0,{m^2,0,0},{0,0,1,0,-1,-1}},{0,{0,-s t,0},{0,0,-1,0,1,0}},{0,{0,s t,-s t},{0,0,0,0,0,0}},{2,{-2,2,-2},{-1,0,-1,0,0,0}},{-6+2 d,{0,-2,0},{-1,0,0,0,-1,0}},{-1,{1,-1,1},{0,-1,-1,0,0,0}},{3-d,{0,1,0},{0,-1,0,0,-1,0}},{-3+d,{-1,0,-1},{0,-1,0,0,0,-1}},{-2+d,{-1,0,-1},{0,0,-1,-1,0,0}},{0,{0,0,-s},{-1,0,-1,0,0,1}},{0,{0,-m^2+s,0},{-1,0,-1,0,1,0}},{m^2-d m^2-2 s+d s,{2 m^2-2 s,m^2-s,2 m^2-s},{-1,0,0,0,0,0}},{0,{0,t,0},{0,-1,-1,0,1,0}},{-3 m^2+d m^2+t,{-m^2-t,-t,-2 m^2+t},{0,-1,0,0,0,0}},{0,{-m^2,0,0},{0,-1,1,0,0,-1}},{-t,{t,0,0},{0,0,0,-1,0,0}},{0,{0,0,s t},{-1,0,0,0,0,1}},{0,{m^2 t,0,0},{0,-1,1,0,0,0}},{3-d,{1,0,1},{-1,0,0,-1,0,0}},{0,{0,0,-t},{-1,0,0,-1,0,1}}},{{3 m^2-d m^2,{m^2,0,m^2},{0,0,0,0,0,-1}},{0,{-m^2,0,0},{0,0,1,0,-1,-1}},{-3+d,{-1,0,-1},{0,-1,-1,0,0,0}},{-3+d,{0,-1,0},{0,-1,0,0,-1,0}},{3-d,{1,0,1},{0,-1,0,0,0,-1}},{-2+d,{-1,0,-1},{0,0,-1,-1,0,0}},{-4+d,{0,-1,0},{0,0,0,-1,-1,0}},{2-d,{1,0,1},{0,0,0,-1,0,-1}},{0,{0,m^2,0},{-1,0,-1,0,1,0}},{-3 m^2+d m^2,{0,-m^2,-m^2},{-1,0,0,0,0,0}},{7 m^2-2 d m^2-t,{m^2+t,m^2+t,2 m^2-t},{0,-1,0,0,0,0}},{0,{m^2,0,0},{0,-1,1,0,0,-1}},{-t,{t,t,-t},{0,0,0,-1,0,0}},{0,{0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{-m^2 t,0,0},{0,-1,1,0,0,0}},{3-d,{0,1,0},{-1,-1,0,0,0,0}},{4-d,{0,1,0},{-1,0,0,-1,0,0}},{0,{0,m^2,0},{-1,-1,0,0,1,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {1,1,n[3],1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{3,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{1,1,0,1,0,0}] = {{n[3]<=0&&n[5]<=0&&n[6]<=0,F[1,1,n[3],1,n[5],n[6]]->1/(-4 s+d s-s n[3]-s n[6]) (-12 F[1,0,n[3],1,n[5],n[6]]+3 d F[1,0,n[3],1,n[5],n[6]]-F[1,0,n[3],1,n[5],n[6]] n[3]-F[1,0,1+n[3],0,n[5],n[6]] n[3]+m^2 F[1,0,1+n[3],1,n[5],n[6]] n[3]+F[1,1,1+n[3],0,-1+n[5],n[6]] n[3]-s F[1,1,1+n[3],1,-1+n[5],n[6]] n[3]-2 F[1,0,n[3],1,n[5],n[6]] n[5]+2 m^2 F[1,0,n[3],1,1+n[5],n[6]] n[5]+F[0,1,n[3],0,n[5],1+n[6]] n[6]-s F[0,1,n[3],1,n[5],1+n[6]] n[6]-F[1,0,n[3],0,n[5],1+n[6]] n[6]-F[1,0,n[3],1,n[5],n[6]] n[6])}};


(*Here are the resulting Master Integrals on this sector*)
masters[{1,1,0,1,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {1,3,4}*)


Syzygies = {{2 \[Rho][2]+\[Rho][6]-\[Rho][9],-\[Rho][2],-\[Rho][6],0,0,0,0,0,0,0,2 \[Rho][2]+2 \[Rho][6]-2 \[Rho][9],0,0},{-2 \[Rho][2]+\[Rho][3]-\[Rho][6]+\[Rho][9],\[Rho][2],\[Rho][6],0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,-2 \[Rho][2]+\[Rho][3]-2 \[Rho][6]+2 \[Rho][9],-\[Rho][6],s-\[Rho][6]},{s \[Rho][2]+2 \[Rho][2]^2-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][9],-s \[Rho][2]-\[Rho][2]^2+\[Rho][2] \[Rho][3],0,\[Rho][2] \[Rho][6],0,0,0,0,0,0,s \[Rho][2]+2 \[Rho][2]^2-2 \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]-2 \[Rho][2] \[Rho][9]+\[Rho][3] \[Rho][9],0,0},{-s \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][9],-\[Rho][2] \[Rho][5],s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6],\[Rho][2] \[Rho][5],0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9],s \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][9],\[Rho][5] \[Rho][9],0,-2 s \[Rho][5]+\[Rho][3] \[Rho][5]+2 \[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9],s t-s \[Rho][5]-t \[Rho][6]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9],-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9]},{\[Rho][2] \[Rho][5]+\[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][5],-\[Rho][5] \[Rho][6],0,0,0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][5]+2 \[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-t \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]},{-\[Rho][3] \[Rho][5],0,0,0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6],s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6],0,0,0,-\[Rho][3] \[Rho][5],m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8],s \[Rho][5]-2 \[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6]},{-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],0,0,0,0,\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],-2 \[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]},{-s \[Rho][5]+s \[Rho][8]-\[Rho][6] \[Rho][8],0,0,0,0,0,-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,-s \[Rho][5]+s \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][6]-2 s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,m^2 s-s \[Rho][5]-m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2},{\[Rho][2] \[Rho][5]+\[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][5],-\[Rho][5] \[Rho][6],0,0,0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][5]+2 \[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-t \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]},{-s t-2 t \[Rho][2]+2 t \[Rho][3]+s \[Rho][5]-2 \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+t \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],s t+t \[Rho][2]+m^2 \[Rho][3]-t \[Rho][3]-s \[Rho][8]-\[Rho][2] \[Rho][8],-\[Rho][3] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-t \[Rho][6]-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],0,-m^2 \[Rho][6]+s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2+m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2+m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-s \[Rho][6]+\[Rho][6]^2-s \[Rho][9]+\[Rho][6] \[Rho][9],-s t-2 t \[Rho][2]+2 t \[Rho][3]+s \[Rho][5]-2 \[Rho][3] \[Rho][5]-t \[Rho][6]+\[Rho][3] \[Rho][6]+2 \[Rho][2] \[Rho][8]+2 \[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+2 t \[Rho][9]-\[Rho][3] \[Rho][9],-2 m^2 \[Rho][6]+2 s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2-2 m^2 \[Rho][9]+2 s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2+s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8],0,0,0,0,0,-m^2 \[Rho][6]+s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2,m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8],-2 m^2 \[Rho][6]+2 s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2,s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2},{m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][8],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6]+s \[Rho][8]+\[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3],-s t+t \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9],2 m^2 \[Rho][3]-2 t \[Rho][3]-2 \[Rho][3] \[Rho][6]-2 s \[Rho][8]+2 \[Rho][6] \[Rho][8]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],s t+m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],s t+m^2 \[Rho][3]-2 t \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{-m^2 \[Rho][3]-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+m^2 \[Rho][6]+2 \[Rho][2] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-2 \[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][8],-m^2 \[Rho][6]-2 \[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-2 \[Rho][2] \[Rho][6],-2 \[Rho][2] \[Rho][6],0,m^2 \[Rho][6]-s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2,-m^2 \[Rho][6]+s \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6]^2,-m^2 \[Rho][6]+s \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,-m^2 \[Rho][3]-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 m^2 \[Rho][6]-2 t \[Rho][6]+2 \[Rho][2] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],2 m^2 \[Rho][6]-2 s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2},{s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][8] \[Rho][9],-m^2 \[Rho][2]+\[Rho][2] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]-m^2 \[Rho][3]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6],-s \[Rho][2]+\[Rho][2] \[Rho][6],0,-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-s \[Rho][9]+\[Rho][6] \[Rho][9],-s t+s \[Rho][2]+m^2 \[Rho][3]+2 s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+2 \[Rho][8] \[Rho][9],-2 m^2 \[Rho][9]+2 s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],s \[Rho][9]+2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]-2 \[Rho][2] \[Rho][8],-m^2 \[Rho][2]+\[Rho][2] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,0,0,0,0,m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],0,0},{m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][8],0,-m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],-m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],s \[Rho][2]-\[Rho][2] \[Rho][3],0,m^2 \[Rho][2]-s \[Rho][2]-2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6],s \[Rho][2]-\[Rho][2] \[Rho][6],s t+m^2 \[Rho][2]-s \[Rho][2]+m^2 \[Rho][3]-t \[Rho][3]+\[Rho][2] \[Rho][3]-s \[Rho][8]-2 \[Rho][2] \[Rho][8],2 m^2 \[Rho][2]-2 s \[Rho][2]-2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6],-s \[Rho][2]-2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]},{-m^2 s \[Rho][5]+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8]-m^2 \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9],-s \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][6],m^2 s \[Rho][5]+s \[Rho][2] \[Rho][5]-m^2 \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6]^2-s \[Rho][5] \[Rho][8]+\[Rho][5] \[Rho][6] \[Rho][8],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],0,-m^2 s \[Rho][5]+s \[Rho][5]^2+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6]^2-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2-m^2 \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][6]+\[Rho][5]^2 \[Rho][6]+\[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],-2 m^2 s \[Rho][5]+s t \[Rho][5]+2 m^2 \[Rho][5] \[Rho][6]+2 s \[Rho][5] \[Rho][6]-t \[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],m^2 s t-m^2 s \[Rho][5]-s t \[Rho][5]+s \[Rho][5]^2-m^2 t \[Rho][6]-s t \[Rho][6]+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]+t \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+t \[Rho][6]^2-\[Rho][5] \[Rho][6]^2+m^4 \[Rho][9]-m^2 s \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],-m^2 s \[Rho][5]+s \[Rho][5]^2+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6]^2-2 m^2 \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9]},{m^2 s \[Rho][5]-s \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][8]+m^2 \[Rho][8] \[Rho][9]-\[Rho][6] \[Rho][8] \[Rho][9],s \[Rho][2] \[Rho][5],-m^2 s \[Rho][5]-s \[Rho][2] \[Rho][5]+s \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8],-s \[Rho][2] \[Rho][5],-s \[Rho][2] \[Rho][5],0,m^2 s \[Rho][5]-s \[Rho][5]^2-s \[Rho][5] \[Rho][6]+m^2 \[Rho][5] \[Rho][9]+s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9]+\[Rho][6]^2 \[Rho][9],-m^2 s \[Rho][5]+s \[Rho][5]^2+s \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-\[Rho][6]^2 \[Rho][9],-s \[Rho][5] \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-\[Rho][6]^2 \[Rho][9],-s \[Rho][5] \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-\[Rho][6]^2 \[Rho][9],2 m^2 s \[Rho][5]-s t \[Rho][5]-2 s \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][8]+s \[Rho][5] \[Rho][9]+m^2 \[Rho][8] \[Rho][9]-\[Rho][6] \[Rho][8] \[Rho][9],-m^2 s t+m^2 s \[Rho][5]+s t \[Rho][5]-s \[Rho][5]^2+s t \[Rho][6]-s \[Rho][5] \[Rho][6]-m^4 \[Rho][9]+m^2 s \[Rho][9]+m^2 \[Rho][5] \[Rho][9]+s \[Rho][5] \[Rho][9]-s \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9]+\[Rho][6]^2 \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2-s \[Rho][5] \[Rho][6]+m^4 \[Rho][9]+m^2 \[Rho][5] \[Rho][9]-2 m^2 \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9]+\[Rho][6]^2 \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{2,0,1,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{6-d,{1,1,0},{0,0,0,0,0,-1}},{0,{0,-m^2,0},{0,0,0,0,1,-1}},{0,{-s,0,0},{0,1,0,0,0,-1}},{-8+2 d,{-2,-2,0},{-1,0,0,0,0,0}},{-6+d,{-1,-1,0},{0,0,0,-1,0,0}},{0,{0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0},{-1,1,0,0,0,0}},{0,{0,t,0},{0,0,0,-1,1,0}},{0,{0,1,0},{-1,0,-1,0,1,0}},{0,{0,-1,0},{-1,0,0,-1,1,0}},{0,{-1,0,0},{-1,1,0,-1,0,0}}},{{-4+d,{-1,-1,0},{0,-1,0,0,0,0}},{-6+d,{-1,-1,0},{0,0,0,0,0,-1}},{0,{0,m^2,0},{0,-1,0,0,1,0}},{-s,{s,0,0},{0,0,0,0,0,0}},{0,{0,m^2,0},{0,0,0,0,1,-1}},{0,{s,0,0},{0,1,0,0,0,-1}},{8-2 d,{2,2,0},{-1,0,0,0,0,0}},{10-2 d,{1,1,1},{0,0,0,-1,0,0}},{0,{0,-m^2,0},{-1,0,0,0,1,0}},{0,{-s,0,0},{-1,1,0,0,0,0}},{0,{0,-t,0},{0,0,0,-1,1,0}},{0,{0,-1,0},{-1,0,-1,0,1,0}},{0,{0,1,0},{-1,0,0,-1,1,0}},{0,{1,0,0},{-1,1,0,-1,0,0}}},{{-1,{0,0,0},{0,-1,0,0,0,-1}},{s,{0,0,0},{0,0,0,0,0,-1}},{6-2 d,{2,2,0},{-1,-1,0,0,0,0}},{4-d,{1,1,0},{-1,0,0,0,0,-1}},{1,{0,0,0},{0,-1,0,-1,0,0}},{0,{0,-m^2,0},{-1,-1,0,0,1,0}},{-3 s+d s,{-2 s,-s,0},{-1,0,0,0,0,0}},{0,{0,-m^2,0},{-1,0,0,0,1,-1}},{0,{-s,0,0},{-1,1,0,0,0,-1}},{-6+2 d,{-2,-2,0},{-2,0,0,0,0,0}},{0,{0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,1,0},{-1,-1,0,-1,1,0}},{-1,{1,0,0},{-1,0,0,-1,0,0}},{0,{0,m^2,0},{-2,0,0,0,1,0}},{0,{s,0,0},{-2,1,0,0,0,0}},{0,{0,s,0},{-1,0,-1,0,1,0}},{0,{0,t,0},{-1,0,0,-1,1,0}},{0,{0,1,0},{-2,0,-1,0,1,0}},{0,{0,-1,0},{-2,0,0,-1,1,0}},{0,{-1,0,0},{-2,1,0,-1,0,0}}},{{-4+d,{-1,-1,0},{0,0,0,0,-1,-1}},{-m^2,{0,m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0},{0,1,0,0,-1,-1}},{6-d,{1,1,0},{0,0,-1,0,0,-1}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{0,{0,-m^2,0},{0,0,-1,0,1,-1}},{t,{0,0,-t},{0,0,0,-1,0,0}},{0,{-s,0,0},{0,1,-1,0,0,-1}},{-4+d,{-1,-1,0},{-1,0,-1,0,0,0}},{-9+2 d,{-1,-1,-1},{0,0,-1,-1,0,0}},{0,{0,t,0},{0,0,-1,-1,1,0}},{0,{0,1,0},{-1,0,-2,0,1,0}},{0,{0,-1,0},{-1,0,-1,-1,1,0}},{0,{-1,0,0},{-1,1,-1,-1,0,0}}},{{-3+d,{-1,-1,0},{0,-1,0,0,-1,0}},{-m^2,{0,m^2,0},{0,-1,0,0,0,0}},{-s,{s,0,0},{0,0,0,0,-1,0}},{4-d,{1,1,0},{0,-1,-1,0,0,0}},{4-d,{0,0,1},{0,-1,0,-1,0,0}},{0,{0,-m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,-t},{0,-1,0,-1,0,1}},{s,{-s,0,0},{0,0,-1,0,0,0}},{0,{0,0,1},{0,-1,-1,-1,0,1}},{3-d,{0,0,1},{0,0,-1,-1,0,0}},{0,{0,0,-1},{-1,0,-1,-1,0,1}}},{{-4 s+d s,{-s,-s,0},{0,0,0,0,-1,0}},{-m^2 s,{0,m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0},{0,1,0,0,-1,0}},{4-d,{1,1,0},{0,0,0,-1,-1,0}},{5 s-d s,{s,s,0},{0,0,-1,0,0,0}},{4 s-d s,{0,-m^2,s},{0,0,0,-1,0,0}},{0,{-s,0,0},{0,1,0,-1,-1,0}},{0,{0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,-s t},{0,0,0,-1,0,1}},{0,{-s^2,0,0},{0,1,-1,0,0,0}},{3-d,{0,0,1},{0,0,-1,-1,0,0}},{-3+d,{0,0,-1},{0,0,0,-2,0,0}},{0,{0,0,s},{0,0,-1,-1,0,1}},{0,{0,0,t},{0,0,0,-2,0,1}}},{{-4+d,{-1,-1,0},{0,0,0,0,-1,-1}},{-m^2,{0,m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0},{0,1,0,0,-1,-1}},{6-d,{1,1,0},{0,0,-1,0,0,-1}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{0,{0,-m^2,0},{0,0,-1,0,1,-1}},{t,{0,0,-t},{0,0,0,-1,0,0}},{0,{-s,0,0},{0,1,-1,0,0,-1}},{-4+d,{-1,-1,0},{-1,0,-1,0,0,0}},{-9+2 d,{-1,-1,-1},{0,0,-1,-1,0,0}},{0,{0,t,0},{0,0,-1,-1,1,0}},{0,{0,1,0},{-1,0,-2,0,1,0}},{0,{0,-1,0},{-1,0,-1,-1,1,0}},{0,{-1,0,0},{-1,1,-1,-1,0,0}}},{{4-d,{1,1,0},{0,-1,0,0,0,-1}},{-3+d,{-1,-1,0},{0,0,0,0,-1,-1}},{-8 t+2 d t,{-2 t,-2 t,0},{0,-1,0,0,0,0}},{0,{0,m^2,0},{0,-1,0,0,1,-1}},{8 m^2-2 d m^2-8 s+2 d s-6 t+d t,{2 m^2-s-t,m^2-2 s-t,m^2-s},{0,0,0,0,0,-1}},{0,{-s,0,0},{0,1,0,0,-1,-1}},{0,{0,m^4+m^2 t,0},{0,-1,0,0,1,0}},{3 s t-d s t,{m^2 s+2 s t,-m^2 s+s t,s t},{0,0,0,0,0,0}},{0,{0,m^2 t,0},{0,0,0,0,1,-1}},{0,{-s^2,0,0},{0,1,0,0,-1,0}},{0,{s t,0,0},{0,1,0,0,0,-1}},{-6+2 d,{-2,-2,0},{-1,0,0,0,-1,0}},{8-2 d,{2,2,0},{0,-1,-1,0,0,0}},{-4+d,{-1,-1,0},{0,-1,0,-1,0,0}},{-6+2 d,{0,0,-2},{0,0,-1,0,0,-1}},{-5+d,{-1,-1,0},{0,0,0,-1,-1,0}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{-m^2+8 t-2 d t,{2 t,m^2+2 t,0},{-1,0,0,0,0,0}},{0,{s,0,0},{-1,1,0,0,-1,0}},{0,{0,-3 m^2+t,0},{0,-1,-1,0,1,0}},{0,{0,-t,0},{0,-1,0,-1,1,0}},{-3 s+d s,{-3 s,0,-s},{0,0,-1,0,0,0}},{4 m^2-d m^2-4 s+d s+2 t,{-t,m^2+t,m^2-s-t},{0,0,0,-1,0,0}},{0,{s,0,0},{0,1,0,-1,-1,0}},{0,{0,-m^2 t,0},{-1,0,0,0,1,0}},{0,{-s t,0,0},{-1,1,0,0,0,0}},{0,{0,m^2 s-s t,0},{0,0,-1,0,1,0}},{0,{0,0,s t},{0,0,0,-1,0,1}},{0,{0,-t^2,0},{0,0,0,-1,1,0}},{0,{s^2,0,0},{0,1,-1,0,0,0}},{-1,{0,1,0},{-1,0,-1,0,0,0}},{1,{0,-1,0},{-1,0,0,-1,0,0}},{0,{-1,0,0},{-1,1,0,-1,-1,0}},{-6+2 d,{0,0,-2},{0,0,-1,-1,0,0}},{3-d,{0,0,1},{0,0,0,-2,0,0}},{0,{0,-t,0},{-1,0,-1,0,1,0}},{0,{0,t,0},{-1,0,0,-1,1,0}},{0,{t,0,0},{-1,1,0,-1,0,0}},{0,{0,0,-s},{0,0,-1,-1,0,1}},{0,{0,0,-t},{0,0,0,-2,0,1}}},{{-4 m^2+d m^2,{-m^2,-m^2,0},{0,-1,0,0,0,0}},{4 s-d s,{s,s,0},{0,0,0,0,-1,0}},{0,{0,m^4,0},{0,-1,0,0,1,0}},{0,{m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{-s^2,0,0},{0,1,0,0,-1,0}},{4-d,{1,1,0},{0,-1,-1,0,0,0}},{-4+d,{-1,-1,0},{0,0,0,-1,-1,0}},{0,{0,-m^2,0},{0,-1,-1,0,1,0}},{-4 s+d s,{-2 s,-s,0},{0,0,-1,0,0,0}},{4 m^2-d m^2-4 s+d s,{0,m^2,m^2-s},{0,0,0,-1,0,0}},{0,{s,0,0},{0,1,0,-1,-1,0}},{0,{0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,s t},{0,0,0,-1,0,1}},{0,{s^2,0,0},{0,1,-1,0,0,0}},{-6+2 d,{0,0,-2},{0,0,-1,-1,0,0}},{3-d,{0,0,1},{0,0,0,-2,0,0}},{0,{0,0,-s},{0,0,-1,-1,0,1}},{0,{0,0,-t},{0,0,0,-2,0,1}}},{{-13+3 d,{-1,-1,-2},{0,-1,0,0,0,-1}},{13-3 d,{1,1,2},{0,0,0,0,-1,-1}},{-9 m^2+2 d m^2+9 t-2 d t,{-m^2+t,-m^2+t,-2 m^2+2 t},{0,-1,0,0,0,0}},{0,{0,m^2,0},{0,-1,0,0,1,-1}},{9 s-2 d s,{s,s,2 s},{0,0,0,0,-1,0}},{-3 m^2+d m^2+3 s-d s,{s,-m^2,-m^2+s},{0,0,0,0,0,-1}},{0,{-s,0,0},{0,1,0,0,-1,-1}},{-3 s t+d s t,{-s t,-s t,-s t},{0,0,0,0,0,0}},{4-d,{0,0,1},{0,-1,-1,0,0,0}},{9-2 d,{1,1,1},{0,-1,0,-1,0,0}},{-9+2 d,{-1,-1,-1},{0,0,0,-1,-1,0}},{0,{0,-m^2,0},{-1,-1,0,0,1,0}},{0,{-m^2,s,m^2-s},{-1,0,0,0,0,0}},{0,{s,0,0},{-1,1,0,0,-1,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{0,{0,-t,0},{0,-1,0,-1,1,0}},{3 t-d t,{0,t,t},{0,0,0,-1,0,0}},{0,{0,0,s t},{-1,0,0,0,0,1}},{0,{0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,1,0},{-1,-1,0,-1,1,0}},{-1,{0,1,0},{-1,0,-1,0,0,0}},{0,{1,-1,0},{-1,0,0,-1,0,0}},{0,{-1,0,0},{-1,1,0,-1,-1,0}},{0,{0,0,-t},{-1,0,0,-1,0,1}}},{{-3+d,{-1,-1,0},{0,0,0,0,-1,-1}},{4 m^2-d m^2,{m^2,m^2,0},{0,-1,0,0,0,0}},{-4 s+d s,{-s,-s,0},{0,0,0,0,-1,0}},{3 m^2-d m^2,{m^2,2 m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0},{0,1,0,0,-1,-1}},{0,{0,-m^4,0},{0,-1,0,0,1,0}},{0,{-m^2 s,m^2 s,0},{0,0,0,0,0,0}},{0,{0,-m^4,0},{0,0,0,0,1,-1}},{0,{s^2,0,0},{0,1,0,0,-1,0}},{0,{-m^2 s,0,0},{0,1,0,0,0,-1}},{-6+2 d,{-2,-2,0},{-1,0,0,0,-1,0}},{-4+d,{-1,-1,0},{0,-1,-1,0,0,0}},{7-2 d,{2,2,0},{0,0,0,-1,-1,0}},{-m^2,{0,m^2,0},{-1,0,0,0,0,0}},{0,{s,0,0},{-1,1,0,0,-1,0}},{0,{0,m^2,0},{0,-1,-1,0,1,0}},{4 s-d s,{2 s,s,0},{0,0,-1,0,0,0}},{-10 m^2+2 d m^2+4 s-d s+3 t,{-m^2,-2 m^2-t,-m^2+s},{0,0,0,-1,0,0}},{0,{-s,0,0},{0,1,0,-1,-1,0}},{0,{0,m^4,0},{-1,0,0,0,1,0}},{0,{m^2 s,0,0},{-1,1,0,0,0,0}},{0,{0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,-s t},{0,0,0,-1,0,1}},{0,{0,m^2 t,0},{0,0,0,-1,1,0}},{0,{-s^2,0,0},{0,1,-1,0,0,0}},{7-2 d,{2,3,0},{-1,0,-1,0,0,0}},{-7+2 d,{-2,-3,0},{-1,0,0,-1,0,0}},{0,{-1,0,0},{-1,1,0,-1,-1,0}},{6-2 d,{0,0,2},{0,0,-1,-1,0,0}},{-3+d,{0,0,-1},{0,0,0,-2,0,0}},{0,{0,-3 m^2,0},{-1,0,-1,0,1,0}},{0,{0,-m^2,0},{-1,0,0,-1,1,0}},{0,{-2 s,0,0},{-1,1,-1,0,0,0}},{0,{-m^2,0,0},{-1,1,0,-1,0,0}},{0,{0,0,s},{0,0,-1,-1,0,1}},{0,{0,0,t},{0,0,0,-2,0,1}}},{{-5+d,{-1,-1,0},{0,0,0,0,-1,-1}},{-4 m^2+d m^2,{-m^2,-m^2,0},{0,-1,0,0,0,0}},{4 s-d s,{s,s,0},{0,0,0,0,-1,0}},{4 m^2-d m^2-4 s+d s,{0,m^2,m^2-s},{0,0,0,0,0,-1}},{0,{s,0,0},{0,1,0,0,-1,-1}},{0,{0,m^2 t,0},{0,-1,0,0,1,0}},{s t,{0,-s t,s t},{0,0,0,0,0,0}},{6-2 d,{2,2,0},{-1,0,0,0,-1,0}},{4-d,{1,1,0},{0,-1,-1,0,0,0}},{-6+2 d,{0,0,-2},{0,0,-1,0,0,-1}},{1,{0,0,0},{0,0,0,-1,-1,0}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{m^2-4 s+d s,{-s,-m^2-s,0},{-1,0,0,0,0,0}},{0,{-s,0,0},{-1,1,0,0,-1,0}},{0,{0,-t,0},{0,-1,-1,0,1,0}},{-5 s+d s,{-s,-s,-s},{0,0,-1,0,0,0}},{0,{0,0,-t},{0,0,0,-1,0,0}},{0,{0,s t,0},{0,0,-1,0,1,0}},{-7+2 d,{-2,-3,0},{-1,0,-1,0,0,0}},{3-d,{1,2,0},{-1,0,0,-1,0,0}},{0,{1,0,0},{-1,1,0,-1,-1,0}},{0,{0,2 m^2-s,0},{-1,0,-1,0,1,0}}},{{-1,{0,0,0},{0,0,0,0,-1,-1}},{m^2,{0,0,0},{0,0,0,0,0,-1}},{6-2 d,{2,2,0},{-1,0,0,0,-1,0}},{1,{0,0,0},{0,0,0,-1,-1,0}},{-3 m^2+d m^2,{-m^2,-2 m^2,0},{-1,0,0,0,0,0}},{0,{-s,0,0},{-1,1,0,0,-1,0}},{-t,{0,0,0},{0,0,0,-1,0,0}},{-3+d,{-1,-2,0},{-1,0,-1,0,0,0}},{3-d,{1,2,0},{-1,0,0,-1,0,0}},{0,{1,0,0},{-1,1,0,-1,-1,0}},{0,{0,2 m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0},{-1,1,-1,0,0,0}}},{{-m^2+t,{0,0,0},{0,-1,0,0,0,0}},{s,{0,0,0},{0,0,0,0,-1,0}},{-s t,{0,0,0},{0,0,0,0,0,0}},{-3+d,{-1,-1,0},{-1,-1,0,0,0,0}},{6-2 d,{2,2,0},{-1,0,0,0,-1,0}},{0,{0,-m^2,0},{-1,-1,0,0,1,0}},{-7 m^2+2 d m^2+8 s-2 d s,{-2 m^2+s,-2 m^2+2 s,-m^2+s},{-1,0,0,0,0,0}},{0,{0,0,-s t},{-1,0,0,0,0,1}},{8-2 d,{0,0,2},{-1,0,-1,0,0,0}},{-4+d,{0,0,-1},{-1,0,0,-1,0,0}},{0,{0,0,s},{-1,0,-1,0,0,1}},{0,{0,0,t},{-1,0,0,-1,0,1}}}};
(*An example of how these identities relate to equations is given below*)
perm = {2,n[2],1,1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{2,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{2,0,1,1,0,0}] = {{n[2]<=0&&n[5]<=0&&n[6]<=0,F[2,n[2],1,1,n[5],-1+n[6]]->-(1/(6-d+n[2]+n[5]))(-F[1,1+n[2],1,0,n[5],n[6]] n[2]+s F[1,1+n[2],1,1,n[5],n[6]] n[2]-s F[2,1+n[2],1,1,n[5],-1+n[6]] n[2]+F[1,n[2],1,1,n[5],n[6]] (-8+2 d-2 n[2]-2 n[5])+F[2,n[2],1,0,n[5],n[6]] (-6+d-n[2]-n[5])+F[1,n[2],0,1,1+n[5],n[6]] n[5]-F[1,n[2],1,0,1+n[5],n[6]] n[5]+m^2 F[1,n[2],1,1,1+n[5],n[6]] n[5]+t F[2,n[2],1,0,1+n[5],n[6]] n[5]-m^2 F[2,n[2],1,1,1+n[5],-1+n[6]] n[5])},
{n[2]<=0&&n[5]<=0&&n[6]<=0,F[2,-1+n[2],1,1,n[5],n[6]]->-(1/((m^2-t) (-4+d-n[2]-n[5])))(-12 F[1,-1+n[2],1,1,n[5],n[6]]+7 d F[1,-1+n[2],1,1,n[5],n[6]]-d^2 F[1,-1+n[2],1,1,n[5],n[6]]+32 F[1,n[2],0,1,n[5],n[6]]-16 d F[1,n[2],0,1,n[5],n[6]]+2 d^2 F[1,n[2],0,1,n[5],n[6]]-16 F[1,n[2],1,0,n[5],n[6]]+8 d F[1,n[2],1,0,n[5],n[6]]-d^2 F[1,n[2],1,0,n[5],n[6]]+24 F[1,n[2],1,1,-1+n[5],n[6]]-14 d F[1,n[2],1,1,-1+n[5],n[6]]+2 d^2 F[1,n[2],1,1,-1+n[5],n[6]]-28 m^2 F[1,n[2],1,1,n[5],n[6]]+15 d m^2 F[1,n[2],1,1,n[5],n[6]]-2 d^2 m^2 F[1,n[2],1,1,n[5],n[6]]+32 s F[1,n[2],1,1,n[5],n[6]]-16 d s F[1,n[2],1,1,n[5],n[6]]+2 d^2 s F[1,n[2],1,1,n[5],n[6]]+3 F[2,n[2],0,0,n[5],n[6]]-d F[2,n[2],0,0,n[5],n[6]]+5 s F[2,n[2],0,1,n[5],n[6]]-d s F[2,n[2],0,1,n[5],n[6]]-3 F[2,n[2],1,-1,n[5],n[6]]+d F[2,n[2],1,-1,n[5],n[6]]+4 F[2,n[2],1,0,-1+n[5],n[6]]-d F[2,n[2],1,0,-1+n[5],n[6]]+4 s F[2,n[2],1,0,n[5],n[6]]-d s F[2,n[2],1,0,n[5],n[6]]-m^2 s F[2,n[2],1,1,n[5],n[6]]-4 s t F[2,n[2],1,1,n[5],n[6]]+d s t F[2,n[2],1,1,n[5],n[6]]-7 F[1,-1+n[2],1,1,n[5],n[6]] n[2]+2 d F[1,-1+n[2],1,1,n[5],n[6]] n[2]+8 F[1,n[2],0,1,n[5],n[6]] n[2]-2 d F[1,n[2],0,1,n[5],n[6]] n[2]-4 F[1,n[2],1,0,n[5],n[6]] n[2]+d F[1,n[2],1,0,n[5],n[6]] n[2]+14 F[1,n[2],1,1,-1+n[5],n[6]] n[2]-4 d F[1,n[2],1,1,-1+n[5],n[6]] n[2]-15 m^2 F[1,n[2],1,1,n[5],n[6]] n[2]+4 d m^2 F[1,n[2],1,1,n[5],n[6]] n[2]+12 s F[1,n[2],1,1,n[5],n[6]] n[2]-3 d s F[1,n[2],1,1,n[5],n[6]] n[2]+s F[2,n[2],0,1,n[5],n[6]] n[2]+F[2,n[2],1,0,-1+n[5],n[6]] n[2]-s t F[2,n[2],1,1,n[5],n[6]] n[2]-s^2 F[2,1+n[2],0,1,n[5],n[6]] n[2]-s F[2,1+n[2],1,0,-1+n[5],n[6]] n[2]+s^2 F[2,1+n[2],1,1,-1+n[5],n[6]] n[2]-F[1,-1+n[2],1,1,n[5],n[6]] n[2]^2+2 F[1,n[2],1,1,-1+n[5],n[6]] n[2]^2-2 m^2 F[1,n[2],1,1,n[5],n[6]] n[2]^2+s F[1,n[2],1,1,n[5],n[6]] n[2]^2-7 F[1,-1+n[2],1,1,n[5],n[6]] n[5]+2 d F[1,-1+n[2],1,1,n[5],n[6]] n[5]-4 m^2 F[1,-1+n[2],1,1,1+n[5],n[6]] n[5]+d m^2 F[1,-1+n[2],1,1,1+n[5],n[6]] n[5]+8 F[1,n[2],0,1,n[5],n[6]] n[5]-2 d F[1,n[2],0,1,n[5],n[6]] n[5]-4 F[1,n[2],1,0,n[5],n[6]] n[5]+d F[1,n[2],1,0,n[5],n[6]] n[5]+14 F[1,n[2],1,1,-1+n[5],n[6]] n[5]-4 d F[1,n[2],1,1,-1+n[5],n[6]] n[5]-15 m^2 F[1,n[2],1,1,n[5],n[6]] n[5]+4 d m^2 F[1,n[2],1,1,n[5],n[6]] n[5]+16 s F[1,n[2],1,1,n[5],n[6]] n[5]-4 d s F[1,n[2],1,1,n[5],n[6]] n[5]+s F[2,n[2],0,1,n[5],n[6]] n[5]-m^2 s F[2,n[2],0,1,1+n[5],n[6]] n[5]+F[2,n[2],1,0,-1+n[5],n[6]] n[5]-m^2 F[2,n[2],1,0,n[5],n[6]] n[5]+m^2 s F[2,n[2],1,1,n[5],n[6]] n[5]-s t F[2,n[2],1,1,n[5],n[6]] n[5]-2 F[1,-1+n[2],1,1,n[5],n[6]] n[2] n[5]-m^2 F[1,-1+n[2],1,1,1+n[5],n[6]] n[2] n[5]+4 F[1,n[2],1,1,-1+n[5],n[6]] n[2] n[5]-4 m^2 F[1,n[2],1,1,n[5],n[6]] n[2] n[5]+3 s F[1,n[2],1,1,n[5],n[6]] n[2] n[5]-F[1,-1+n[2],1,1,n[5],n[6]] n[5]^2-m^2 F[1,-1+n[2],1,1,1+n[5],n[6]] n[5]^2+2 F[1,n[2],1,1,-1+n[5],n[6]] n[5]^2-2 m^2 F[1,n[2],1,1,n[5],n[6]] n[5]^2+2 s F[1,n[2],1,1,n[5],n[6]] n[5]^2+8 F[1,n[2],0,1,n[5],n[6]] n[6]-2 d F[1,n[2],0,1,n[5],n[6]] n[6]+4 s F[1,n[2],0,1,n[5],1+n[6]] n[6]-d s F[1,n[2],0,1,n[5],1+n[6]] n[6]-4 F[1,n[2],1,0,n[5],n[6]] n[6]+d F[1,n[2],1,0,n[5],n[6]] n[6]+4 t F[1,n[2],1,0,n[5],1+n[6]] n[6]-d t F[1,n[2],1,0,n[5],1+n[6]] n[6]-4 m^2 F[1,n[2],1,1,n[5],n[6]] n[6]+d m^2 F[1,n[2],1,1,n[5],n[6]] n[6]+4 s F[1,n[2],1,1,n[5],n[6]] n[6]-d s F[1,n[2],1,1,n[5],n[6]] n[6]-4 s t F[1,n[2],1,1,n[5],1+n[6]] n[6]+d s t F[1,n[2],1,1,n[5],1+n[6]] n[6]+F[2,n[2],0,0,n[5],n[6]] n[6]+s F[2,n[2],0,0,n[5],1+n[6]] n[6]-F[2,n[2],1,-1,n[5],n[6]] n[6]+t F[2,n[2],1,-1,n[5],1+n[6]] n[6]+s F[2,n[2],1,0,n[5],n[6]] n[6]-s t F[2,n[2],1,0,n[5],1+n[6]] n[6]+2 F[1,n[2],0,1,n[5],n[6]] n[2] n[6]+s F[1,n[2],0,1,n[5],1+n[6]] n[2] n[6]-F[1,n[2],1,0,n[5],n[6]] n[2] n[6]+t F[1,n[2],1,0,n[5],1+n[6]] n[2] n[6]-m^2 F[1,n[2],1,1,n[5],n[6]] n[2] n[6]+s F[1,n[2],1,1,n[5],n[6]] n[2] n[6]-s t F[1,n[2],1,1,n[5],1+n[6]] n[2] n[6]+2 F[1,n[2],0,1,n[5],n[6]] n[5] n[6]+s F[1,n[2],0,1,n[5],1+n[6]] n[5] n[6]-F[1,n[2],1,0,n[5],n[6]] n[5] n[6]+t F[1,n[2],1,0,n[5],1+n[6]] n[5] n[6]-m^2 F[1,n[2],1,1,n[5],n[6]] n[5] n[6]+s F[1,n[2],1,1,n[5],n[6]] n[5] n[6]-s t F[1,n[2],1,1,n[5],1+n[6]] n[5] n[6])},
{n[2]<=0&&n[5]<=0&&n[6]<=0,F[2,n[2],1,1,-1+n[5],n[6]]->-(1/(-4 s+d s-s n[2]-s n[5]))(-s^2 F[2,1+n[2],0,1,n[5],n[6]] n[2]-s F[2,1+n[2],1,0,-1+n[5],n[6]] n[2]+s^2 F[2,1+n[2],1,1,-1+n[5],n[6]] n[2]-m^2 s F[2,n[2],0,1,1+n[5],n[6]] n[5]+F[2,n[2],1,0,-1+n[5],n[6]] (4-d+n[2]+n[5])+F[2,n[2],0,1,n[5],n[6]] (5 s-d s+s n[2]+s n[5])+F[2,n[2],1,1,n[5],n[6]] (-m^2 s+m^2 s n[5])+F[2,n[2],1,-1,n[5],n[6]] (-3+d-n[6])+s F[2,n[2],0,0,n[5],1+n[6]] n[6]+t F[2,n[2],1,-1,n[5],1+n[6]] n[6]-s t F[2,n[2],1,0,n[5],1+n[6]] n[6]+F[2,n[2],0,0,n[5],n[6]] (3-d+n[6])+F[2,n[2],1,0,n[5],n[6]] (4 s-d s-m^2 n[5]+s n[6]))},
{True,F[2,0,1,1,0,0]->(16 (-4+d) (-3+d)^2 d (44-30 d+5 d^2) (m^2-s) (-32760 m^6+32962 d m^6-13077 d^2 m^6+2549 d^3 m^6-243 d^4 m^6+9 d^5 m^6+107870 m^4 s-111119 d m^4 s+45374 d^2 m^4 s-9168 d^3 m^4 s+915 d^4 m^4 s-36 d^5 m^4 s-115360 m^2 s^2+121712 d m^2 s^2-51038 d^2 m^2 s^2+10627 d^3 m^2 s^2-1098 d^4 m^2 s^2+45 d^5 m^2 s^2+40250 s^3-43555 d s^3+18741 d^2 s^3-4008 d^3 s^3+426 d^4 s^3-18 d^5 s^3+32760 m^4 t-32962 d m^4 t+13077 d^2 m^4 t-2549 d^3 m^4 t+243 d^4 m^4 t-9 d^5 m^4 t-74822 m^2 s t+78209 d m^2 s t-32424 d^2 m^2 s t+6655 d^3 m^2 s t-675 d^4 m^2 s t+27 d^5 m^2 s t+39106 s^2 t-42556 d s^2 t+18427 d^2 s^2 t-3966 d^3 s^2 t+424 d^4 s^2 t-18 d^5 s^2 t) F[0,0,1,1,0,0])/((-6+d) (-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))-(4 (-4+d) (-3+d)^2 (-1+d) (-10+3 d) (-32760 m^6+32962 d m^6-13077 d^2 m^6+2549 d^3 m^6-243 d^4 m^6+9 d^5 m^6+107870 m^4 s-111119 d m^4 s+45374 d^2 m^4 s-9168 d^3 m^4 s+915 d^4 m^4 s-36 d^5 m^4 s-115360 m^2 s^2+121712 d m^2 s^2-51038 d^2 m^2 s^2+10627 d^3 m^2 s^2-1098 d^4 m^2 s^2+45 d^5 m^2 s^2+40250 s^3-43555 d s^3+18741 d^2 s^3-4008 d^3 s^3+426 d^4 s^3-18 d^5 s^3+32760 m^4 t-32962 d m^4 t+13077 d^2 m^4 t-2549 d^3 m^4 t+243 d^4 m^4 t-9 d^5 m^4 t-74822 m^2 s t+78209 d m^2 s t-32424 d^2 m^2 s t+6655 d^3 m^2 s t-675 d^4 m^2 s t+27 d^5 m^2 s t+39106 s^2 t-42556 d s^2 t+18427 d^2 s^2 t-3966 d^3 s^2 t+424 d^4 s^2 t-18 d^5 s^2 t) F[1,0,-1,1,0,0])/((-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))+((-1181355840 m^6+3163434528 d m^6-3955011632 d^2 m^6+3068864552 d^3 m^6-1645910432 d^4 m^6+638629276 d^5 m^6-181593968 d^6 m^6+37500818 d^7 m^6-5464696 d^8 m^6+531456 d^9 m^6-30888 d^10 m^6+810 d^11 m^6+3243159360 m^4 s-9031649232 d m^4 s+11825137752 d^2 m^4 s-9622343596 d^3 m^4 s+5385564518 d^4 m^4 s-2160243284 d^5 m^4 s+628025720 d^6 m^4 s-131245875 d^7 m^4 s+19196838 d^8 m^4 s-1862966 d^9 m^4 s+107628 d^10 m^4 s-2799 d^11 m^4 s-2576105280 m^2 s^2+7707672096 d m^2 s^2-10883328288 d^2 m^2 s^2+9493940336 d^3 m^2 s^2-5624163164 d^4 m^2 s^2+2351616734 d^5 m^2 s^2-702538442 d^6 m^2 s^2+149125193 d^7 m^2 s^2-21963740 d^8 m^2 s^2+2133360 d^9 m^2 s^2-122862 d^10 m^2 s^2+3177 d^11 m^2 s^2+514301760 s^3-1839457392 d s^3+3013202168 d^2 s^3-2940461292 d^3 s^3+1884509078 d^4 s^3-830002726 d^5 s^3+256106690 d^6 s^3-55380136 d^7 s^3+8231598 d^8 s^3-801850 d^9 s^3+46122 d^10 s^3-1188 d^11 s^3+1684488960 m^4 t-4621731552 d m^4 t+5963703392 d^2 m^4 t-4792770008 d^3 m^4 t+2659001336 d^4 m^4 t-1061810380 d^5 m^4 t+308576364 d^6 m^4 t-64681302 d^7 m^4 t+9513112 d^8 m^4 t-929944 d^9 m^4 t+54180 d^10 m^4 t-1422 d^11 m^4 t-3080815488 m^2 s t+8876696688 d m^2 s t-12144582872 d^2 m^2 s t+10361345188 d^3 m^2 s t-6062874394 d^4 m^2 s t+2525427028 d^5 m^2 s t-756406090 d^6 m^2 s t+161676057 d^7 m^2 s t-24045112 d^8 m^2 s t+2362418 d^9 m^2 s t-137760 d^10 m^2 s t+3609 d^11 m^2 s t+889274880 s^2 t-2986788624 d s^2 t+4782870304 d^2 s^2 t-4680436252 d^3 s^2 t+3048689320 d^4 s^2 t-1372946170 d^5 s^2 t+434065443 d^6 s^2 t-96187650 d^7 s^2 t+14641539 d^8 s^2 t-1459174 d^9 s^2 t+85780 d^10 s^2 t-2256 d^11 s^2 t-503133120 m^2 t^2+1458297024 d m^2 t^2-2008691760 d^2 m^2 t^2+1723905456 d^3 m^2 t^2-1013090904 d^4 m^2 t^2+423181104 d^5 m^2 t^2-126982396 d^6 m^2 t^2+27180484 d^7 m^2 t^2-4048416 d^8 m^2 t^2+398488 d^9 m^2 t^2-23292 d^10 m^2 t^2+612 d^11 m^2 t^2+722188224 s t^2-2111874816 d s t^2+2932937728 d^2 s t^2-2533848672 d^3 s t^2+1496021708 d^4 s t^2-626644036 d^5 s t^2+188262008 d^6 s t^2-40296600 d^7 s t^2+5996184 d^8 s t^2-589184 d^9 s t^2+34356 d^10 s t^2-900 d^11 s t^2) F[1,0,0,0,0,0])/((-6+d) (-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))+(8 (-4+d) (-3+d) (-10+3 d) (44-30 d+5 d^2) (-32760 m^6+32962 d m^6-13077 d^2 m^6+2549 d^3 m^6-243 d^4 m^6+9 d^5 m^6+107870 m^4 s-111119 d m^4 s+45374 d^2 m^4 s-9168 d^3 m^4 s+915 d^4 m^4 s-36 d^5 m^4 s-115360 m^2 s^2+121712 d m^2 s^2-51038 d^2 m^2 s^2+10627 d^3 m^2 s^2-1098 d^4 m^2 s^2+45 d^5 m^2 s^2+40250 s^3-43555 d s^3+18741 d^2 s^3-4008 d^3 s^3+426 d^4 s^3-18 d^5 s^3+32760 m^4 t-32962 d m^4 t+13077 d^2 m^4 t-2549 d^3 m^4 t+243 d^4 m^4 t-9 d^5 m^4 t-74822 m^2 s t+78209 d m^2 s t-32424 d^2 m^2 s t+6655 d^3 m^2 s t-675 d^4 m^2 s t+27 d^5 m^2 s t+39106 s^2 t-42556 d s^2 t+18427 d^2 s^2 t-3966 d^3 s^2 t+424 d^4 s^2 t-18 d^5 s^2 t) F[1,0,0,1,0,-1])/((-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))+((-4+d) (4747317120 m^8-11432198304 d m^8+11735083536 d^2 m^8-6469976232 d^3 m^8+1853711564 d^4 m^8-87809436 d^5 m^8-137986594 d^6 m^8+56729844 d^7 m^8-11539372 d^8 m^8+1367856 d^9 m^8-90414 d^10 m^8+2592 d^11 m^8-17772165600 m^6 s+42928116880 d m^6 s-44381991512 d^2 m^6 s+24888508692 d^3 m^6 s-7505635248 d^4 m^6 s+635437530 d^5 m^6 s+405045617 d^6 m^6 s-184716530 d^7 m^6 s+38567174 d^8 m^6 s-4618482 d^9 m^6 s+306585 d^10 m^6 s-8802 d^11 m^6 s+23400222720 m^4 s^2-56582577104 d m^4 s^2+58701997872 d^2 m^4 s^2-33220663392 d^3 m^4 s^2+10299916944 d^4 m^4 s^2-1077449799 d^5 m^4 s^2-441549427 d^6 m^4 s^2+219601071 d^7 m^4 s^2-46707499 d^8 m^4 s^2+5628486 d^9 m^4 s^2-374346 d^10 m^4 s^2+10746 d^11 m^4 s^2-12578895840 m^2 s^3+30341309488 d m^2 s^3-31419426904 d^2 m^2 s^3+17775587188 d^3 m^2 s^3-5538122624 d^4 m^2 s^3+608394944 d^5 m^2 s^3+218817557 d^6 m^2 s^3-111906760 d^7 m^2 s^3+23872360 d^8 m^2 s^3-2873382 d^9 m^2 s^3+190611 d^10 m^2 s^3-5454 d^11 m^2 s^3+2203521600 s^4-5254650960 d s^4+5364337008 d^2 s^4-2973456256 d^3 s^4+890129364 d^4 s^4-78573239 d^5 s^4-44327153 d^6 s^4+20292375 d^7 s^4-4192663 d^8 s^4+495522 d^9 s^4-32436 d^10 s^4+918 d^11 s^4-8807460480 m^6 t+21273876576 d m^6 t-21973137936 d^2 m^6 t+12281152968 d^3 m^6 t-3661211252 d^4 m^6 t+277447380 d^5 m^6 t+216114898 d^6 m^6 t-95732988 d^7 m^6 t+19870564 d^8 m^6 t-2376360 d^9 m^6 t+157806 d^10 m^6 t-4536 d^11 m^6 t+27107387424 m^4 s t-66343234096 d m^4 s t+70173223256 d^2 m^4 s t-41123516820 d^3 m^4 s t+13816421304 d^4 m^4 s t-2123036470 d^5 m^4 s t-235677829 d^6 m^4 s t+194604988 d^7 m^4 s t-45314204 d^8 m^4 s t+5681040 d^9 m^4 s t-386775 d^10 m^4 s t+11286 d^11 m^4 s t-25854807456 m^2 s^2 t+63978201744 d m^2 s^2 t-68962912296 d^2 m^2 s^2 t+41855247464 d^3 m^2 s^2 t-15182585992 d^4 m^2 s^2 t+3019514209 d^5 m^2 s^2 t-111167025 d^6 m^2 s^2 t-107357644 d^7 m^2 s^2 t+30806958 d^8 m^2 s^2 t-4135097 d^9 m^2 s^2 t+290799 d^10 m^2 s^2 t-8640 d^11 m^2 s^2 t+7705286976 s^3 t-19257124656 d s^3 t+21116782984 d^2 s^3 t-13219846652 d^3 s^3 t+5103932098 d^4 s^3 t-1192424062 d^5 s^3 t+133623822 d^6 s^3 t+8209434 d^7 s^3 t-5349886 d^8 s^3 t+830318 d^9 s^3 t-61842 d^10 s^3 t+1890 d^11 s^3 t+4060143360 m^4 t^2-9841678272 d m^4 t^2+10238054400 d^2 m^4 t^2-5811176736 d^3 m^4 t^2+1807499688 d^4 m^4 t^2-189637944 d^5 m^4 t^2-78128304 d^6 m^4 t^2+39003144 d^7 m^4 t^2-8331192 d^8 m^4 t^2+1008504 d^9 m^4 t^2-67392 d^10 m^4 t^2+1944 d^11 m^4 t^2-9954022080 m^2 s t^2+24756782784 d m^2 s t^2-26907951456 d^2 m^2 s t^2+16571064600 d^3 m^2 s t^2-6190409736 d^4 m^2 s t^2+1333266308 d^5 m^2 s t^2-100653200 d^6 m^2 s t^2-27730356 d^7 m^2 s t^2+9668248 d^8 m^2 s t^2-1360092 d^9 m^2 s t^2+97416 d^10 m^2 s t^2-2916 d^11 m^2 s t^2+5497025856 s^2 t^2-14011854944 d s^2 t^2+15779524512 d^2 s^2 t^2-10267086760 d^3 s^2 t^2+4218498908 d^4 s^2 t^2-1111637368 d^5 s^2 t^2+176093556 d^6 s^2 t^2-11500680 d^7 s^2 t^2-1255208 d^8 s^2 t^2+343572 d^9 s^2 t^2-29736 d^10 s^2 t^2+972 d^11 s^2 t^2) F[1,0,0,1,0,0])/((-6+d) (-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))+(2 (-3+d)^2 (436-726 d+422 d^2-103 d^3+9 d^4) (-32760 m^6+32962 d m^6-13077 d^2 m^6+2549 d^3 m^6-243 d^4 m^6+9 d^5 m^6+107870 m^4 s-111119 d m^4 s+45374 d^2 m^4 s-9168 d^3 m^4 s+915 d^4 m^4 s-36 d^5 m^4 s-115360 m^2 s^2+121712 d m^2 s^2-51038 d^2 m^2 s^2+10627 d^3 m^2 s^2-1098 d^4 m^2 s^2+45 d^5 m^2 s^2+40250 s^3-43555 d s^3+18741 d^2 s^3-4008 d^3 s^3+426 d^4 s^3-18 d^5 s^3+32760 m^4 t-32962 d m^4 t+13077 d^2 m^4 t-2549 d^3 m^4 t+243 d^4 m^4 t-9 d^5 m^4 t-74822 m^2 s t+78209 d m^2 s t-32424 d^2 m^2 s t+6655 d^3 m^2 s t-675 d^4 m^2 s t+27 d^5 m^2 s t+39106 s^2 t-42556 d s^2 t+18427 d^2 s^2 t-3966 d^3 s^2 t+424 d^4 s^2 t-18 d^5 s^2 t) F[1,0,1,0,-1,0])/((-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))-((-978687360 m^8+3091342752 d m^8-3373319856 d^2 m^8+1008976920 d^3 m^8+1136050628 d^4 m^8-1444551352 d^5 m^8+808805728 d^6 m^8-279105746 d^7 m^8+63901656 d^8 m^8-9789570 d^9 m^8+969282 d^10 m^8-56268 d^11 m^8+1458 d^12 m^8+2710562400 m^6 s-8462232240 d m^6 s+8582250072 d^2 m^6 s-1201859764 d^3 m^6 s-4844748932 d^4 m^6 s+5111897388 d^5 m^6 s-2723684734 d^6 m^6 s+918275331 d^7 m^6 s-207375884 d^8 m^6 s+31480067 d^9 m^6 s-3096465 d^10 m^6 s+178866 d^11 m^6 s-4617 d^12 m^6 s-948810240 m^4 s^2+3024274368 d m^4 s^2-480441904 d^2 m^4 s^2-6413031272 d^3 m^4 s^2+9802005352 d^4 m^4 s^2-7437183014 d^5 m^4 s^2+3522276637 d^6 m^4 s^2-1119472967 d^7 m^4 s^2+244168985 d^8 m^4 s^2-36236463 d^9 m^4 s^2+3508920 d^10 m^4 s^2-200412 d^11 m^4 s^2+5130 d^12 m^4 s^2-2304499680 m^2 s^3+6923203536 d m^2 s^3-11217588520 d^2 m^2 s^3+12328145420 d^3 m^2 s^3-9573726032 d^4 m^2 s^3+5300285652 d^5 m^2 s^3-2103891538 d^6 m^2 s^3+599551043 d^7 m^2 s^3-121676214 d^8 m^2 s^3+17177869 d^9 m^2 s^3-1604847 d^10 m^2 s^3+89280 d^11 m^2 s^3-2241 d^12 m^2 s^3+1521434880 s^4-4576588416 d s^4+6489100208 d^2 s^4-5722231304 d^3 s^4+3480418984 d^4 s^4-1530448674 d^5 s^4+496493907 d^6 s^4-119247661 d^7 s^4+20981457 d^8 s^4-2631903 d^9 s^4+223110 d^10 s^4-11466 d^11 s^4+270 d^12 s^4-384289920 m^6 t+86539104 d m^6 t-539689584 d^2 m^6 t+2677726632 d^3 m^6 t-3980530772 d^4 m^6 t+3132280876 d^5 m^6 t-1539689572 d^6 m^6 t+505069634 d^7 m^6 t-113074608 d^8 m^6 t+17145942 d^9 m^6 t-1690062 d^10 m^6 t+97956 d^11 m^6 t-2538 d^12 m^6 t+1201277088 m^4 s t-249219600 d m^4 s t+30445512 d^2 m^4 s t-4037262164 d^3 m^4 s t+7305672200 d^4 m^4 s t-6189845324 d^5 m^4 s t+3162614902 d^6 m^4 s t-1062581509 d^7 m^4 s t+241860428 d^8 m^4 s t-37133429 d^9 m^4 s t+3697083 d^10 m^4 s t-216126 d^11 m^4 s t+5643 d^12 m^4 s t-3027917664 m^2 s^2 t+5627400576 d m^2 s^2 t-5809576232 d^2 m^2 s^2 t+6021986528 d^3 m^2 s^2 t-5854871832 d^4 m^2 s^2 t+4140287462 d^5 m^2 s^2 t-1993493329 d^6 m^2 s^2 t+656519456 d^7 m^2 s^2 t-148634705 d^8 m^2 s^2 t+22835938 d^9 m^2 s^2 t-2281431 d^10 m^2 s^2 t+134016 d^11 m^2 s^2 t-3519 d^12 m^2 s^2 t+2190072960 s^3 t-5392240608 d s^3 t+6204595216 d^2 s^3 t-4554853272 d^3 s^3 t+2462511880 d^4 s^3 t-1053514180 d^5 s^3 t+361567093 d^6 s^3 t-97041691 d^7 s^3 t+19550747 d^8 s^3 t-2818555 d^9 s^3 t+272626 d^10 s^3 t-15798 d^11 s^3 t+414 d^12 s^3 t+1362977280 m^4 t^2-3177881856 d m^4 t^2+3913009440 d^2 m^4 t^2-3686703552 d^3 m^4 t^2+2844480144 d^4 m^4 t^2-1687729524 d^5 m^4 t^2+730883844 d^6 m^4 t^2-225963888 d^7 m^4 t^2+49172952 d^8 m^4 t^2-7356372 d^9 m^4 t^2+720780 d^10 m^4 t^2-41688 d^11 m^4 t^2+1080 d^12 m^4 t^2-1412208000 m^2 s t^2+2133429600 d m^2 s t^2-1163408640 d^2 m^2 s t^2+635272848 d^3 m^2 s t^2-921634308 d^4 m^2 s t^2+936426996 d^5 m^2 s t^2-549277452 d^6 m^2 s t^2+202552836 d^7 m^2 s t^2-49167672 d^8 m^2 s t^2+7902936 d^9 m^2 s t^2-813552 d^10 m^2 s t^2+48744 d^11 m^2 s t^2-1296 d^12 m^2 s t^2+49230720 s^2 t^2+1044452256 d s^2 t^2-2749600800 d^2 s^2 t^2+3051430704 d^3 s^2 t^2-1922845836 d^4 s^2 t^2+751302528 d^5 s^2 t^2-181606392 d^6 s^2 t^2+23411052 d^7 s^2 t^2-5280 d^8 s^2 t^2-546564 d^9 s^2 t^2+92772 d^10 s^2 t^2-7056 d^11 s^2 t^2+216 d^12 s^2 t^2) F[1,0,1,0,0,0])/((-6+d) (-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))+((2314630080 m^6-6989930016 d m^6+11321825200 d^2 m^6-12452515320 d^3 m^6+9703771368 d^4 m^6-5396050376 d^5 m^6+2149526524 d^6 m^6-613508402 d^7 m^6+124378662 d^8 m^6-17490324 d^9 m^6+1622688 d^10 m^6-89370 d^11 m^6+2214 d^12 m^6-507407040 m^4 s+5001680688 d m^4 s-17571391336 d^2 m^4 s+29077019356 d^3 m^4 s-27848620762 d^4 m^4 s+17161293850 d^5 m^4 s-7189076592 d^6 m^4 s+2100204817 d^7 m^4 s-429590727 d^8 m^4 s+60473704 d^9 m^4 s-5592042 d^10 m^4 s+306225 d^11 m^4 s-7533 d^12 m^4 s-9272047680 m^2 s^2+19727867616 d m^2 s^2-9082920256 d^2 m^2 s^2-13731551152 d^3 m^2 s^2+23423949236 d^4 m^2 s^2-17177447662 d^5 m^2 s^2+7733360108 d^6 m^2 s^2-2333808469 d^7 m^2 s^2+484149255 d^8 m^2 s^2-68470116 d^9 m^2 s^2+6327990 d^10 m^2 s^2-345321 d^11 m^2 s^2+8451 d^12 m^2 s^2+7464824640 s^3-17739618288 d s^3+15332486392 d^2 s^3-2892952884 d^3 s^3-5279099842 d^4 s^3+5412204188 d^5 s^3-2693810040 d^6 s^3+847112054 d^7 s^3-178937190 d^8 s^3+25486736 d^9 s^3-2358636 d^10 s^3+128466 d^11 s^3-3132 d^12 s^3-7849094400 m^4 t+24540596640 d m^4 t-37792325632 d^2 m^4 t+37441550616 d^3 m^4 t-26019487680 d^4 m^4 t+13090315232 d^5 m^4 t-4815876192 d^6 m^4 t+1293440914 d^7 m^4 t-250452690 d^8 m^4 t+34018940 d^9 m^4 t-3074364 d^10 m^4 t+165978 d^11 m^4 t-4050 d^12 m^4 t+9495801216 m^2 s t-34326285264 d m^2 s t+62366539784 d^2 m^2 s t-71280780532 d^3 m^2 s t+55040566678 d^4 m^2 s t-29727708702 d^5 m^2 s t+11443548002 d^6 m^2 s t-3159978749 d^7 m^2 s t+621870631 d^8 m^2 s t-85207666 d^9 m^2 s t+7730310 d^10 m^2 s t-417663 d^11 m^2 s t+10179 d^12 m^2 s t+2967158016 s^2 t-2948798544 d s^2 t-8888976352 d^2 s^2 t+22531629852 d^3 s^2 t-23781537692 d^4 s^2 t+15037613642 d^5 s^2 t-6318210123 d^6 s^2 t+1836205099 d^7 s^2 t-372595787 d^8 s^2 t+52001779 d^9 s^2 t-4769270 d^10 s^2 t+259236 d^11 s^2 t-6336 d^12 s^2 t+5534464320 m^2 t^2-17550666624 d m^2 t^2+26470500432 d^2 m^2 t^2-24989035296 d^3 m^2 t^2+16315716312 d^4 m^2 t^2-7694264856 d^5 m^2 t^2+2666349668 d^6 m^2 t^2-679932512 d^7 m^2 t^2+126074028 d^8 m^2 t^2-16528616 d^9 m^2 t^2+1451676 d^10 m^2 t^2-76608 d^11 m^2 t^2+1836 d^12 m^2 t^2-7944070464 s t^2+25397187648 d s t^2-38597939456 d^2 s t^2+36671148576 d^3 s t^2-24057784804 d^4 s t^2+11381149520 d^5 s t^2-3950814196 d^6 s t^2+1008048624 d^7 s t^2-186847824 d^8 s t^2+24469576 d^9 s t^2-2145468 d^10 s t^2+112968 d^11 s t^2-2700 d^12 s t^2) F[2,-1,0,0,0,0])/((-6+d) (-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))-(4 (-4+d) (-3+d)^2 (-1+d) (26-18 d+3 d^2) (-32760 m^6+32962 d m^6-13077 d^2 m^6+2549 d^3 m^6-243 d^4 m^6+9 d^5 m^6+107870 m^4 s-111119 d m^4 s+45374 d^2 m^4 s-9168 d^3 m^4 s+915 d^4 m^4 s-36 d^5 m^4 s-115360 m^2 s^2+121712 d m^2 s^2-51038 d^2 m^2 s^2+10627 d^3 m^2 s^2-1098 d^4 m^2 s^2+45 d^5 m^2 s^2+40250 s^3-43555 d s^3+18741 d^2 s^3-4008 d^3 s^3+426 d^4 s^3-18 d^5 s^3+32760 m^4 t-32962 d m^4 t+13077 d^2 m^4 t-2549 d^3 m^4 t+243 d^4 m^4 t-9 d^5 m^4 t-74822 m^2 s t+78209 d m^2 s t-32424 d^2 m^2 s t+6655 d^3 m^2 s t-675 d^4 m^2 s t+27 d^5 m^2 s t+39106 s^2 t-42556 d s^2 t+18427 d^2 s^2 t-3966 d^3 s^2 t+424 d^4 s^2 t-18 d^5 s^2 t) F[2,-1,1,-1,0,0])/((-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))-((-2+d) (5833840320 m^6-14335455264 d m^6+17012013280 d^2 m^6-13614094528 d^3 m^6+8445076452 d^4 m^6-4186582126 d^5 m^6+1612737502 d^6 m^6-464594944 d^7 m^6+96788064 d^8 m^6-14060518 d^9 m^6+1347174 d^10 m^6-76428 d^11 m^6+1944 d^12 m^6-12095233920 m^4 s+29466118464 d m^4 s-36856429296 d^2 m^4 s+33289940472 d^3 m^4 s-23752653276 d^4 m^4 s+13074081586 d^5 m^4 s-5337746896 d^6 m^4 s+1576826627 d^7 m^4 s-330667249 d^8 m^4 s+47902204 d^9 m^4 s-4556622 d^10 m^4 s+256167 d^11 m^4 s-6453 d^12 m^4 s+3120384960 m^2 s^2-6744371232 d m^2 s^2+12145356288 d^2 m^2 s^2-18657414528 d^3 m^2 s^2+19091174908 d^4 m^2 s^2-12690321770 d^5 m^2 s^2+5662603438 d^6 m^2 s^2-1738716533 d^7 m^2 s^2+369804973 d^8 m^2 s^2-53685320 d^9 m^2 s^2+5087436 d^10 m^2 s^2-284121 d^11 m^2 s^2+7101 d^12 m^2 s^2+3141008640 s^3-8386291968 d s^3+7699059728 d^2 s^3-1018431416 d^3 s^3-3783598084 d^4 s^3+3802822310 d^5 s^3-1937594044 d^6 s^3+626484850 d^7 s^3-135925788 d^8 s^3+19843634 d^9 s^3-1877988 d^10 s^3+104382 d^11 s^3-2592 d^12 s^3-11368304640 m^4 t+31886121888 d m^4 t-43482513712 d^2 m^4 t+38603129824 d^3 m^4 t-24760792764 d^4 m^4 t+11880846982 d^5 m^4 t-4279087170 d^6 m^4 t+1144527456 d^7 m^4 t-222862092 d^8 m^4 t+30589134 d^9 m^4 t-2798850 d^10 m^4 t+153036 d^11 m^4 t-3780 d^12 m^4 t+17533479744 m^2 s t-51417336672 d m^2 s t+75977051104 d^2 m^2 s t-74361057024 d^3 m^2 s t+52213689292 d^4 m^2 s t-26847015442 d^5 m^2 s t+10125182604 d^6 m^2 s t-2784003387 d^7 m^2 s t+550209727 d^8 m^2 s t-76024074 d^9 m^2 s t+6967440 d^10 m^2 s t-380457 d^11 m^2 s t+9369 d^12 m^2 s t-1233764928 s^2 t+6164351616 d s^2 t-16356681776 d^2 s^2 t+24389328832 d^3 s^2 t-22333074132 d^4 s^2 t+13464069980 d^5 s^2 t-5575617555 d^6 s^2 t+1618779711 d^7 s^2 t-330068899 d^8 s^2 t+46404793 d^9 s^2 t-4291138 d^10 s^2 t+235212 d^11 s^2 t-5796 d^12 s^2 t+5534464320 m^2 t^2-17550666624 d m^2 t^2+26470500432 d^2 m^2 t^2-24989035296 d^3 m^2 t^2+16315716312 d^4 m^2 t^2-7694264856 d^5 m^2 t^2+2666349668 d^6 m^2 t^2-679932512 d^7 m^2 t^2+126074028 d^8 m^2 t^2-16528616 d^9 m^2 t^2+1451676 d^10 m^2 t^2-76608 d^11 m^2 t^2+1836 d^12 m^2 t^2-7944070464 s t^2+25397187648 d s t^2-38597939456 d^2 s t^2+36671148576 d^3 s t^2-24057784804 d^4 s t^2+11381149520 d^5 s t^2-3950814196 d^6 s t^2+1008048624 d^7 s t^2-186847824 d^8 s t^2+24469576 d^9 s t^2-2145468 d^10 s t^2+112968 d^11 s t^2-2700 d^12 s t^2) F[2,0,0,0,0,-1])/((-6+d) (-5+d) (-4+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))+((85112052480 m^8-247229620416 d m^8+316778961024 d^2 m^8-231514570368 d^3 m^8+102091065072 d^4 m^8-24200556172 d^5 m^8-2688456 d^6 m^8+2210912654 d^7 m^8-861844986 d^8 m^8+185813120 d^9 m^8-25521276 d^10 m^8+2230110 d^11 m^8-113778 d^12 m^8+2592 d^13 m^8-350220507840 m^6 s+1031636952768 d m^6 s-1338985656320 d^2 m^6 s+990027856176 d^3 m^6 s-440938541052 d^4 m^6 s+105161242772 d^5 m^6 s+341588806 d^6 m^6 s-9959749411 d^7 m^6 s+3896619833 d^8 m^6 s-845010500 d^9 m^6 s+116745280 d^10 m^6 s-10258323 d^11 m^6 s+526077 d^12 m^6 s-12042 d^13 m^6 s+530798063040 m^4 s^2-1585135796448 d m^4 s^2+2083471722928 d^2 m^4 s^2-1558702410592 d^3 m^4 s^2+702240856252 d^4 m^4 s^2-169813146326 d^5 m^4 s^2+49880887 d^6 m^4 s^2+16004480507 d^7 m^4 s^2-6332519230 d^8 m^4 s^2+1383327589 d^9 m^4 s^2-192246721 d^10 m^4 s^2+16977805 d^11 m^4 s^2-874524 d^12 m^4 s^2+20097 d^13 m^4 s^2-351744664320 m^2 s^3+1064034474144 d m^2 s^3-1415049722576 d^2 m^2 s^3+1070381319664 d^3 m^2 s^3-487726423560 d^4 m^2 s^3+119829994530 d^5 m^2 s^3-751487433 d^6 m^2 s^3-11053874966 d^7 m^2 s^3+4434566397 d^8 m^2 s^3-975985925 d^9 m^2 s^3+136388921 d^10 m^2 s^3-12099468 d^11 m^2 s^3+625659 d^12 m^2 s^3-14427 d^13 m^2 s^3+86055056640 s^4-263306010048 d s^4+353784694944 d^2 s^4-270192194880 d^3 s^4+124333043288 d^4 s^4-30977534804 d^5 s^4+362706196 d^6 s^4+2798231216 d^7 s^4-1136822014 d^8 s^4+251855716 d^9 s^4-35366204 d^10 s^4+3149876 d^11 s^4-163434 d^12 s^4+3780 d^13 s^4-158109719040 m^6 t+460623397248 d m^6 t-593251207488 d^2 m^6 t+437713676640 d^3 m^6 t-196951112016 d^4 m^6 t+49612762712 d^5 m^6 t-2084499288 d^6 m^6 t-3430226434 d^7 m^6 t+1441423218 d^8 m^6 t-317986900 d^9 m^6 t+44143788 d^10 m^6 t-3880170 d^11 m^6 t+198666 d^12 m^6 t-4536 d^13 m^6 t+517412520576 m^4 s t-1534669019712 d m^4 s t+2012974738016 d^2 m^4 s t-1514389505376 d^3 m^4 s t+697354731992 d^4 m^4 s t-182447901880 d^5 m^4 s t+10678942438 d^6 m^4 s t+11400652317 d^7 m^4 s t-5047380591 d^8 m^4 s t+1139612314 d^9 m^4 s t-160841502 d^10 m^4 s t+14333495 d^11 m^4 s t-742905 d^12 m^4 s t+17154 d^13 m^4 s t-552332711808 m^2 s^2 t+1668732067872 d m^2 s^2 t-2231156372448 d^2 m^2 s^2 t+1714848784704 d^3 m^2 s^2 t-811944202244 d^4 m^2 s^2 t+223669878862 d^5 m^2 s^2 t-18967022423 d^6 m^2 s^2 t-11223503608 d^7 m^2 s^2 t+5472793039 d^8 m^2 s^2 t-1276941416 d^9 m^2 s^2 t+183839948 d^10 m^2 s^2 t-16628383 d^11 m^2 s^2 t+872544 d^12 m^2 s^2 t-20367 d^13 m^2 s^2 t+193651620480 s^3 t-594689583552 d s^3 t+808882910400 d^2 s^3 t-634031803160 d^3 s^3 t+308220749312 d^4 s^3 t-89212733646 d^5 s^3 t+9862551770 d^6 s^3 t+3353406114 d^7 s^3 t-1876747199 d^8 s^3 t+454919360 d^9 s^3 t-66871811 d^10 s^3 t+6137342 d^11 s^3 t-325790 d^12 s^3 t+7680 d^13 s^3 t+72997666560 m^4 t^2-213393776832 d m^4 t^2+276472246464 d^2 m^4 t^2-206199106272 d^3 m^4 t^2+94860046944 d^4 m^4 t^2-25412206540 d^5 m^4 t^2+2087187744 d^6 m^4 t^2+1219313780 d^7 m^4 t^2-579578232 d^8 m^4 t^2+132173780 d^9 m^4 t^2-18622512 d^10 m^4 t^2+1650060 d^11 m^4 t^2-84888 d^12 m^4 t^2+1944 d^13 m^4 t^2-164009078208 m^2 s t^2+485901663360 d m^2 s t^2-638424343872 d^2 m^2 s t^2+483329324112 d^3 m^2 s t^2-226098966356 d^4 m^2 s t^2+61904599076 d^5 m^2 s t^2-5463757952 d^6 m^2 s t^2-2893461200 d^7 m^2 s t^2+1425796828 d^8 m^2 s t^2-331808144 d^9 m^2 s t^2+47577464 d^10 m^2 s t^2-4286816 d^11 m^2 s t^2+224208 d^12 m^2 s t^2-5220 d^13 m^2 s t^2+84224107584 s^2 t^2-253403825376 d s^2 t^2+338542162576 d^2 s^2 t^2-261242727304 d^3 s^2 t^2+125279451112 d^4 s^2 t^2-35822646832 d^5 s^2 t^2+3901353740 d^6 s^2 t^2+1335994144 d^7 s^2 t^2-740152636 d^8 s^2 t^2+178426888 d^9 s^2 t^2-26130392 d^10 s^2 t^2+2392324 d^11 s^2 t^2-126816 d^12 s^2 t^2+2988 d^13 s^2 t^2) F[2,0,0,0,0,0])/((-6+d) (-5+d) (-4+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))+(2 (-4+d) (-3+d)^2 (-338+381 d-134 d^2+15 d^3) (-32760 m^6+32962 d m^6-13077 d^2 m^6+2549 d^3 m^6-243 d^4 m^6+9 d^5 m^6+107870 m^4 s-111119 d m^4 s+45374 d^2 m^4 s-9168 d^3 m^4 s+915 d^4 m^4 s-36 d^5 m^4 s-115360 m^2 s^2+121712 d m^2 s^2-51038 d^2 m^2 s^2+10627 d^3 m^2 s^2-1098 d^4 m^2 s^2+45 d^5 m^2 s^2+40250 s^3-43555 d s^3+18741 d^2 s^3-4008 d^3 s^3+426 d^4 s^3-18 d^5 s^3+32760 m^4 t-32962 d m^4 t+13077 d^2 m^4 t-2549 d^3 m^4 t+243 d^4 m^4 t-9 d^5 m^4 t-74822 m^2 s t+78209 d m^2 s t-32424 d^2 m^2 s t+6655 d^3 m^2 s t-675 d^4 m^2 s t+27 d^5 m^2 s t+39106 s^2 t-42556 d s^2 t+18427 d^2 s^2 t-3966 d^3 s^2 t+424 d^4 s^2 t-18 d^5 s^2 t) F[2,0,1,-1,-1,0])/((-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))-(2 (-3+d)^2 (-2+d) (-286+293 d-92 d^2+9 d^3) (-32760 m^6+32962 d m^6-13077 d^2 m^6+2549 d^3 m^6-243 d^4 m^6+9 d^5 m^6+107870 m^4 s-111119 d m^4 s+45374 d^2 m^4 s-9168 d^3 m^4 s+915 d^4 m^4 s-36 d^5 m^4 s-115360 m^2 s^2+121712 d m^2 s^2-51038 d^2 m^2 s^2+10627 d^3 m^2 s^2-1098 d^4 m^2 s^2+45 d^5 m^2 s^2+40250 s^3-43555 d s^3+18741 d^2 s^3-4008 d^3 s^3+426 d^4 s^3-18 d^5 s^3+32760 m^4 t-32962 d m^4 t+13077 d^2 m^4 t-2549 d^3 m^4 t+243 d^4 m^4 t-9 d^5 m^4 t-74822 m^2 s t+78209 d m^2 s t-32424 d^2 m^2 s t+6655 d^3 m^2 s t-675 d^4 m^2 s t+27 d^5 m^2 s t+39106 s^2 t-42556 d s^2 t+18427 d^2 s^2 t-3966 d^3 s^2 t+424 d^4 s^2 t-18 d^5 s^2 t) F[2,0,1,-1,0,-1])/((-5+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))+(2 (-3+d) (-49764 m^2+66452 d m^2-32331 d^2 m^2+5999 d^3 m^2+169 d^4 m^2-195 d^5 m^2+18 d^6 m^2+45744 s-59916 d s+28172 d^2 s-4701 d^3 s-368 d^4 s+207 d^5 s-18 d^6 s+45708 t-59514 d t+27718 d^2 t-4500 d^3 t-408 d^4 t+210 d^5 t-18 d^6 t) (-32760 m^6+32962 d m^6-13077 d^2 m^6+2549 d^3 m^6-243 d^4 m^6+9 d^5 m^6+107870 m^4 s-111119 d m^4 s+45374 d^2 m^4 s-9168 d^3 m^4 s+915 d^4 m^4 s-36 d^5 m^4 s-115360 m^2 s^2+121712 d m^2 s^2-51038 d^2 m^2 s^2+10627 d^3 m^2 s^2-1098 d^4 m^2 s^2+45 d^5 m^2 s^2+40250 s^3-43555 d s^3+18741 d^2 s^3-4008 d^3 s^3+426 d^4 s^3-18 d^5 s^3+32760 m^4 t-32962 d m^4 t+13077 d^2 m^4 t-2549 d^3 m^4 t+243 d^4 m^4 t-9 d^5 m^4 t-74822 m^2 s t+78209 d m^2 s t-32424 d^2 m^2 s t+6655 d^3 m^2 s t-675 d^4 m^2 s t+27 d^5 m^2 s t+39106 s^2 t-42556 d s^2 t+18427 d^2 s^2 t-3966 d^3 s^2 t+424 d^4 s^2 t-18 d^5 s^2 t) F[2,0,1,-1,0,0])/((-5+d) (-4+d) s^2 t^2 (-20226240 m^4+50085744 d m^4-53998144 d^2 m^4+32827100 d^3 m^4-12073976 d^4 m^4+2602570 d^5 m^4-247250 d^6 m^4-20292 d^7 m^4+8498 d^8 m^4-918 d^9 m^4+36 d^10 m^4+47872848 m^2 s-120265760 d m^2 s+130512756 d^2 m^2 s-79024944 d^3 m^2 s+28430206 d^4 m^2 s-5718697 d^5 m^2 s+369135 d^6 m^2 s+103130 d^7 m^2 s-28223 d^8 m^2 s+2829 d^9 m^2 s-108 d^10 m^2 s-27755232 s^2+70340424 d s^2-76685372 d^2 s^2+46380146 d^3 s^2-16491907 d^4 s^2+3177544 d^5 s^2-138671 d^6 s^2-80118 d^7 s^2+19484 d^8 s^2-1902 d^9 s^2+72 d^10 s^2+1622592 m^2 t-2705328 d m^2 t+2623640 d^2 m^2 t-2232564 d^3 m^2 t+1490064 d^4 m^2 t-664352 d^5 m^2 t+186672 d^6 m^2 t-31756 d^7 m^2 t+2992 d^8 m^2 t-120 d^9 m^2 t-58608 s t-1282328 d s t+2430084 d^2 s t-1831244 d^3 s t+703060 d^4 s t-133192 d^5 s t+5152 d^6 s t+2588 d^7 s t-456 d^8 s t+24 d^9 s t))}};


(*Here are the resulting Master Integrals on this sector*)
masters[{2,0,1,1,0,0}] = {};


(* ::Subsubsection::Closed:: *)
(*{1,0,1,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{4-d,{1,1,0},{0,0,0,0,0,-1}},{0,{0,-m^2,0},{0,0,0,0,1,-1}},{0,{-s,0,0},{0,1,0,0,0,-1}},{-6+2 d,{-2,-2,0},{-1,0,0,0,0,0}},{-4+d,{-1,-1,0},{0,0,0,-1,0,0}},{0,{0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0},{-1,1,0,0,0,0}},{0,{0,t,0},{0,0,0,-1,1,0}},{0,{0,1,0},{-1,0,-1,0,1,0}},{0,{0,-1,0},{-1,0,0,-1,1,0}},{0,{-1,0,0},{-1,1,0,-1,0,0}}},{{-3+d,{-1,-1,0},{0,-1,0,0,0,0}},{-4+d,{-1,-1,0},{0,0,0,0,0,-1}},{0,{0,m^2,0},{0,-1,0,0,1,0}},{-s,{s,0,0},{0,0,0,0,0,0}},{0,{0,m^2,0},{0,0,0,0,1,-1}},{0,{s,0,0},{0,1,0,0,0,-1}},{6-2 d,{2,2,0},{-1,0,0,0,0,0}},{8-2 d,{1,1,1},{0,0,0,-1,0,0}},{0,{0,-m^2,0},{-1,0,0,0,1,0}},{0,{-s,0,0},{-1,1,0,0,0,0}},{0,{0,-t,0},{0,0,0,-1,1,0}},{0,{0,-1,0},{-1,0,-1,0,1,0}},{0,{0,1,0},{-1,0,0,-1,1,0}},{0,{1,0,0},{-1,1,0,-1,0,0}}},{{-3+d,{-1,-1,0},{0,0,0,0,-1,-1}},{-m^2,{0,m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0},{0,1,0,0,-1,-1}},{4-d,{1,1,0},{0,0,-1,0,0,-1}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{0,{0,-m^2,0},{0,0,-1,0,1,-1}},{t,{0,0,-t},{0,0,0,-1,0,0}},{0,{-s,0,0},{0,1,-1,0,0,-1}},{-3+d,{-1,-1,0},{-1,0,-1,0,0,0}},{-7+2 d,{-1,-1,-1},{0,0,-1,-1,0,0}},{0,{0,t,0},{0,0,-1,-1,1,0}},{0,{0,1,0},{-1,0,-2,0,1,0}},{0,{0,-1,0},{-1,0,-1,-1,1,0}},{0,{-1,0,0},{-1,1,-1,-1,0,0}}},{{-2+d,{-1,-1,0},{0,-1,0,0,-1,0}},{-m^2,{0,m^2,0},{0,-1,0,0,0,0}},{-s,{s,0,0},{0,0,0,0,-1,0}},{3-d,{1,1,0},{0,-1,-1,0,0,0}},{4-d,{0,0,1},{0,-1,0,-1,0,0}},{0,{0,-m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,-t},{0,-1,0,-1,0,1}},{s,{-s,0,0},{0,0,-1,0,0,0}},{0,{0,0,1},{0,-1,-1,-1,0,1}},{3-d,{0,0,1},{0,0,-1,-1,0,0}},{0,{0,0,-1},{-1,0,-1,-1,0,1}}},{{-3 s+d s,{-s,-s,0},{0,0,0,0,-1,0}},{-m^2 s,{0,m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0},{0,1,0,0,-1,0}},{3-d,{1,1,0},{0,0,0,-1,-1,0}},{4 s-d s,{s,s,0},{0,0,-1,0,0,0}},{4 s-d s,{0,-m^2,s},{0,0,0,-1,0,0}},{0,{-s,0,0},{0,1,0,-1,-1,0}},{0,{0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,-s t},{0,0,0,-1,0,1}},{0,{-s^2,0,0},{0,1,-1,0,0,0}},{3-d,{0,0,1},{0,0,-1,-1,0,0}},{-3+d,{0,0,-1},{0,0,0,-2,0,0}},{0,{0,0,s},{0,0,-1,-1,0,1}},{0,{0,0,t},{0,0,0,-2,0,1}}},{{-3+d,{-1,-1,0},{0,0,0,0,-1,-1}},{-m^2,{0,m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0},{0,1,0,0,-1,-1}},{4-d,{1,1,0},{0,0,-1,0,0,-1}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{0,{0,-m^2,0},{0,0,-1,0,1,-1}},{t,{0,0,-t},{0,0,0,-1,0,0}},{0,{-s,0,0},{0,1,-1,0,0,-1}},{-3+d,{-1,-1,0},{-1,0,-1,0,0,0}},{-7+2 d,{-1,-1,-1},{0,0,-1,-1,0,0}},{0,{0,t,0},{0,0,-1,-1,1,0}},{0,{0,1,0},{-1,0,-2,0,1,0}},{0,{0,-1,0},{-1,0,-1,-1,1,0}},{0,{-1,0,0},{-1,1,-1,-1,0,0}}},{{3-d,{1,1,0},{0,-1,0,0,0,-1}},{-3+d,{-1,-1,0},{0,0,0,0,-1,-1}},{-6 t+2 d t,{-2 t,-2 t,0},{0,-1,0,0,0,0}},{0,{0,m^2,0},{0,-1,0,0,1,-1}},{7 m^2-2 d m^2-7 s+2 d s-4 t+d t,{2 m^2-s-t,m^2-2 s-t,m^2-s},{0,0,0,0,0,-1}},{0,{-s,0,0},{0,1,0,0,-1,-1}},{0,{0,m^4+m^2 t,0},{0,-1,0,0,1,0}},{2 s t-d s t,{m^2 s+2 s t,-m^2 s+s t,s t},{0,0,0,0,0,0}},{0,{0,m^2 t,0},{0,0,0,0,1,-1}},{0,{-s^2,0,0},{0,1,0,0,-1,0}},{0,{s t,0,0},{0,1,0,0,0,-1}},{-4+2 d,{-2,-2,0},{-1,0,0,0,-1,0}},{6-2 d,{2,2,0},{0,-1,-1,0,0,0}},{-3+d,{-1,-1,0},{0,-1,0,-1,0,0}},{-6+2 d,{0,0,-2},{0,0,-1,0,0,-1}},{-3+d,{-1,-1,0},{0,0,0,-1,-1,0}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{-m^2+6 t-2 d t,{2 t,m^2+2 t,0},{-1,0,0,0,0,0}},{0,{s,0,0},{-1,1,0,0,-1,0}},{0,{0,-3 m^2+t,0},{0,-1,-1,0,1,0}},{0,{0,-t,0},{0,-1,0,-1,1,0}},{-2 s+d s,{-3 s,0,-s},{0,0,-1,0,0,0}},{4 m^2-d m^2-4 s+d s+t,{-t,m^2+t,m^2-s-t},{0,0,0,-1,0,0}},{0,{s,0,0},{0,1,0,-1,-1,0}},{0,{0,-m^2 t,0},{-1,0,0,0,1,0}},{0,{-s t,0,0},{-1,1,0,0,0,0}},{0,{0,m^2 s-s t,0},{0,0,-1,0,1,0}},{0,{0,0,s t},{0,0,0,-1,0,1}},{0,{0,-t^2,0},{0,0,0,-1,1,0}},{0,{s^2,0,0},{0,1,-1,0,0,0}},{-1,{0,1,0},{-1,0,-1,0,0,0}},{1,{0,-1,0},{-1,0,0,-1,0,0}},{0,{-1,0,0},{-1,1,0,-1,-1,0}},{-6+2 d,{0,0,-2},{0,0,-1,-1,0,0}},{3-d,{0,0,1},{0,0,0,-2,0,0}},{0,{0,-t,0},{-1,0,-1,0,1,0}},{0,{0,t,0},{-1,0,0,-1,1,0}},{0,{t,0,0},{-1,1,0,-1,0,0}},{0,{0,0,-s},{0,0,-1,-1,0,1}},{0,{0,0,-t},{0,0,0,-2,0,1}}},{{-3 m^2+d m^2,{-m^2,-m^2,0},{0,-1,0,0,0,0}},{3 s-d s,{s,s,0},{0,0,0,0,-1,0}},{0,{0,m^4,0},{0,-1,0,0,1,0}},{0,{m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{-s^2,0,0},{0,1,0,0,-1,0}},{3-d,{1,1,0},{0,-1,-1,0,0,0}},{-3+d,{-1,-1,0},{0,0,0,-1,-1,0}},{0,{0,-m^2,0},{0,-1,-1,0,1,0}},{-3 s+d s,{-2 s,-s,0},{0,0,-1,0,0,0}},{4 m^2-d m^2-4 s+d s,{0,m^2,m^2-s},{0,0,0,-1,0,0}},{0,{s,0,0},{0,1,0,-1,-1,0}},{0,{0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,s t},{0,0,0,-1,0,1}},{0,{s^2,0,0},{0,1,-1,0,0,0}},{-6+2 d,{0,0,-2},{0,0,-1,-1,0,0}},{3-d,{0,0,1},{0,0,0,-2,0,0}},{0,{0,0,-s},{0,0,-1,-1,0,1}},{0,{0,0,-t},{0,0,0,-2,0,1}}},{{-11+3 d,{-1,-1,-2},{0,-1,0,0,0,-1}},{11-3 d,{1,1,2},{0,0,0,0,-1,-1}},{-7 m^2+2 d m^2+7 t-2 d t,{-m^2+t,-m^2+t,-2 m^2+2 t},{0,-1,0,0,0,0}},{0,{0,m^2,0},{0,-1,0,0,1,-1}},{7 s-2 d s,{s,s,2 s},{0,0,0,0,-1,0}},{-3 m^2+d m^2+3 s-d s,{s,-m^2,-m^2+s},{0,0,0,0,0,-1}},{0,{-s,0,0},{0,1,0,0,-1,-1}},{-3 s t+d s t,{-s t,-s t,-s t},{0,0,0,0,0,0}},{4-d,{0,0,1},{0,-1,-1,0,0,0}},{7-2 d,{1,1,1},{0,-1,0,-1,0,0}},{-7+2 d,{-1,-1,-1},{0,0,0,-1,-1,0}},{0,{0,-m^2,0},{-1,-1,0,0,1,0}},{0,{-m^2,s,m^2-s},{-1,0,0,0,0,0}},{0,{s,0,0},{-1,1,0,0,-1,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{0,{0,-t,0},{0,-1,0,-1,1,0}},{3 t-d t,{0,t,t},{0,0,0,-1,0,0}},{0,{0,0,s t},{-1,0,0,0,0,1}},{0,{0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,1,0},{-1,-1,0,-1,1,0}},{-1,{0,1,0},{-1,0,-1,0,0,0}},{0,{1,-1,0},{-1,0,0,-1,0,0}},{0,{-1,0,0},{-1,1,0,-1,-1,0}},{0,{0,0,-t},{-1,0,0,-1,0,1}}},{{-3+d,{-1,-1,0},{0,0,0,0,-1,-1}},{3 m^2-d m^2,{m^2,m^2,0},{0,-1,0,0,0,0}},{-3 s+d s,{-s,-s,0},{0,0,0,0,-1,0}},{3 m^2-d m^2,{m^2,2 m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0},{0,1,0,0,-1,-1}},{0,{0,-m^4,0},{0,-1,0,0,1,0}},{0,{-m^2 s,m^2 s,0},{0,0,0,0,0,0}},{0,{0,-m^4,0},{0,0,0,0,1,-1}},{0,{s^2,0,0},{0,1,0,0,-1,0}},{0,{-m^2 s,0,0},{0,1,0,0,0,-1}},{-4+2 d,{-2,-2,0},{-1,0,0,0,-1,0}},{-3+d,{-1,-1,0},{0,-1,-1,0,0,0}},{6-2 d,{2,2,0},{0,0,0,-1,-1,0}},{-m^2,{0,m^2,0},{-1,0,0,0,0,0}},{0,{s,0,0},{-1,1,0,0,-1,0}},{0,{0,m^2,0},{0,-1,-1,0,1,0}},{3 s-d s,{2 s,s,0},{0,0,-1,0,0,0}},{-8 m^2+2 d m^2+4 s-d s+t,{-m^2,-2 m^2-t,-m^2+s},{0,0,0,-1,0,0}},{0,{-s,0,0},{0,1,0,-1,-1,0}},{0,{0,m^4,0},{-1,0,0,0,1,0}},{0,{m^2 s,0,0},{-1,1,0,0,0,0}},{0,{0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,-s t},{0,0,0,-1,0,1}},{0,{0,m^2 t,0},{0,0,0,-1,1,0}},{0,{-s^2,0,0},{0,1,-1,0,0,0}},{5-2 d,{2,3,0},{-1,0,-1,0,0,0}},{-5+2 d,{-2,-3,0},{-1,0,0,-1,0,0}},{0,{-1,0,0},{-1,1,0,-1,-1,0}},{6-2 d,{0,0,2},{0,0,-1,-1,0,0}},{-3+d,{0,0,-1},{0,0,0,-2,0,0}},{0,{0,-3 m^2,0},{-1,0,-1,0,1,0}},{0,{0,-m^2,0},{-1,0,0,-1,1,0}},{0,{-2 s,0,0},{-1,1,-1,0,0,0}},{0,{-m^2,0,0},{-1,1,0,-1,0,0}},{0,{0,0,s},{0,0,-1,-1,0,1}},{0,{0,0,t},{0,0,0,-2,0,1}}},{{-3+d,{-1,-1,0},{0,0,0,0,-1,-1}},{-3 m^2+d m^2,{-m^2,-m^2,0},{0,-1,0,0,0,0}},{3 s-d s,{s,s,0},{0,0,0,0,-1,0}},{3 m^2-d m^2-4 s+d s,{0,m^2,m^2-s},{0,0,0,0,0,-1}},{0,{s,0,0},{0,1,0,0,-1,-1}},{0,{0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,-s t,s t},{0,0,0,0,0,0}},{4-2 d,{2,2,0},{-1,0,0,0,-1,0}},{3-d,{1,1,0},{0,-1,-1,0,0,0}},{-6+2 d,{0,0,-2},{0,0,-1,0,0,-1}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{m^2-3 s+d s,{-s,-m^2-s,0},{-1,0,0,0,0,0}},{0,{-s,0,0},{-1,1,0,0,-1,0}},{0,{0,-t,0},{0,-1,-1,0,1,0}},{-3 s+d s,{-s,-s,-s},{0,0,-1,0,0,0}},{t,{0,0,-t},{0,0,0,-1,0,0}},{0,{0,s t,0},{0,0,-1,0,1,0}},{-5+2 d,{-2,-3,0},{-1,0,-1,0,0,0}},{2-d,{1,2,0},{-1,0,0,-1,0,0}},{0,{1,0,0},{-1,1,0,-1,-1,0}},{0,{0,2 m^2-s,0},{-1,0,-1,0,1,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {1,n[2],1,1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{2,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{1,0,1,1,0,0}] = {{n[2]<=0&&n[5]<=0&&n[6]<=0,F[1,n[2],1,1,n[5],-1+n[6]]->-(1/(4-d+n[2]+n[5]))(-F[0,1+n[2],1,0,n[5],n[6]] n[2]+s F[0,1+n[2],1,1,n[5],n[6]] n[2]-s F[1,1+n[2],1,1,n[5],-1+n[6]] n[2]+F[0,n[2],1,1,n[5],n[6]] (-6+2 d-2 n[2]-2 n[5])+F[1,n[2],1,0,n[5],n[6]] (-4+d-n[2]-n[5])+F[0,n[2],0,1,1+n[5],n[6]] n[5]-F[0,n[2],1,0,1+n[5],n[6]] n[5]+m^2 F[0,n[2],1,1,1+n[5],n[6]] n[5]+t F[1,n[2],1,0,1+n[5],n[6]] n[5]-m^2 F[1,n[2],1,1,1+n[5],-1+n[6]] n[5])},
{n[2]<=0&&n[5]<=0&&n[6]<=0,F[1,-1+n[2],1,1,n[5],n[6]]->-((4 F[1,n[2],1,0,n[5],n[6]]-d F[1,n[2],1,0,n[5],n[6]]-s F[1,n[2],1,1,n[5],n[6]]+s F[1,n[2],1,1,n[5],n[6]] n[2]+m^2 F[1,-1+n[2],1,1,1+n[5],n[6]] n[5]+F[1,n[2],1,0,n[5],n[6]] n[6])/(-3+d-n[2]-n[5]))},
{n[2]<=0&&n[5]<=0&&n[6]<=0,F[1,n[2],1,1,-1+n[5],n[6]]->-(1/(-3 s+d s-s n[2]-s n[5]))(-s^2 F[1,1+n[2],0,1,n[5],n[6]] n[2]-s F[1,1+n[2],1,0,-1+n[5],n[6]] n[2]+s^2 F[1,1+n[2],1,1,-1+n[5],n[6]] n[2]-m^2 s F[1,n[2],0,1,1+n[5],n[6]] n[5]+F[1,n[2],1,0,-1+n[5],n[6]] (3-d+n[2]+n[5])+F[1,n[2],0,1,n[5],n[6]] (4 s-d s+s n[2]+s n[5])+F[1,n[2],1,1,n[5],n[6]] (-m^2 s+m^2 s n[5])+F[1,n[2],1,-1,n[5],n[6]] (-3+d-n[6])+s F[1,n[2],0,0,n[5],1+n[6]] n[6]+t F[1,n[2],1,-1,n[5],1+n[6]] n[6]-s t F[1,n[2],1,0,n[5],1+n[6]] n[6]+F[1,n[2],0,0,n[5],n[6]] (3-d+n[6])+F[1,n[2],1,0,n[5],n[6]] (4 s-d s-m^2 n[5]+s n[6]))},
{True,F[1,0,1,1,0,0]->((-6+d) (-10+3 d) F[0,0,0,1,0,0])/(2 (-4+d) (-3+d) s t)+((-18+7 d) (-m^2+s) F[0,0,1,1,0,0])/(2 (-4+d) s t)+((-10+3 d) (-18+5 d) F[1,0,0,0,0,0])/(2 (-4+d)^2 s t)-((30-26 d+5 d^2) F[1,0,0,1,0,0])/(2 (-3+d)^2 t)+(3 (-m^2+s+t) F[1,0,1,0,0,0])/(s t)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{1,0,1,1,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {2,3,4}*)


Syzygies = {{s-2 \[Rho][3]-\[Rho][6],-s+\[Rho][3],\[Rho][6],\[Rho][6],0,0,0,0,0,0,2 s-2 \[Rho][3]-2 \[Rho][6],0,0},{\[Rho][3],0,0,0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,-s+\[Rho][3],-\[Rho][6],s-\[Rho][6]},{-2 \[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3],\[Rho][3] \[Rho][6],0,0,0,0,0,0,0,s \[Rho][2]-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],0,0},{m^2-s+\[Rho][3]-2 \[Rho][8],0,-m^2+s-\[Rho][3]+\[Rho][8],-m^2+s-\[Rho][3]+\[Rho][8],s-\[Rho][3],0,m^2-s-2 \[Rho][5]+\[Rho][6],-m^2+s+\[Rho][5]-\[Rho][6],-m^2+s+\[Rho][5]-\[Rho][6],s-\[Rho][6],2 m^2-s+\[Rho][3]-2 \[Rho][8],2 m^2-2 s-2 \[Rho][5]+\[Rho][6],-s-2 \[Rho][5]+\[Rho][6]},{-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],0,s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5],\[Rho][2] \[Rho][5],0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9],s \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][9],\[Rho][5] \[Rho][9],0,-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],s t-s \[Rho][5]-t \[Rho][6]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9],-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9]},{m^2 \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-2 \[Rho][3] \[Rho][8],-m^2 \[Rho][3]+\[Rho][3] \[Rho][8],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],0,0,0,0,0,m^2 \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]+s \[Rho][8]-2 \[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],0,0},{-\[Rho][3] \[Rho][5],0,0,0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6],s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6],0,0,0,s \[Rho][5]-\[Rho][3] \[Rho][5],m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8],s \[Rho][5]-2 \[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6]},{m^2 \[Rho][3]-\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][8],-m^2 \[Rho][3]+\[Rho][3] \[Rho][8],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],m^2 \[Rho][3]-\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],-2 \[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]},{m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-t \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 s-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],-m^2 s+s \[Rho][8],s \[Rho][6],s \[Rho][6],s \[Rho][6],0,-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,m^2 s-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][6]-2 s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,m^2 s-s \[Rho][5]-m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2},{\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][6],-\[Rho][2] \[Rho][3] \[Rho][5],-\[Rho][3] \[Rho][5] \[Rho][6],0,0,-\[Rho][5] \[Rho][6] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6] \[Rho][9],-\[Rho][3] \[Rho][5] \[Rho][6],0,0,\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6],-t \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][6] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9]-\[Rho][6] \[Rho][8] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9]},{-s \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3]^2 \[Rho][5],0,s \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][3] \[Rho][5]-\[Rho][3]^2 \[Rho][5],\[Rho][2] \[Rho][3] \[Rho][5],0,s \[Rho][5] \[Rho][9],-s \[Rho][3] \[Rho][5]-s \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9],s \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][9],0,-s \[Rho][2] \[Rho][5]-s \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3]^2 \[Rho][5],s t \[Rho][3]-s \[Rho][3] \[Rho][5]-s \[Rho][3] \[Rho][9]-s \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9]+s \[Rho][8] \[Rho][9],-s \[Rho][3] \[Rho][5]-s \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9]},{m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6]+s \[Rho][8]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3],-s t+t \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9],s t+m^2 \[Rho][2]+m^2 \[Rho][3]-t \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]-s \[Rho][9]+\[Rho][3] \[Rho][9],s t+m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],s t+m^2 \[Rho][3]-2 t \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{-m^2 \[Rho][2]+m^2 \[Rho][3]+\[Rho][2] \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][2],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]+s \[Rho][8]+\[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6],0,m^2 \[Rho][2]-s \[Rho][2]-2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]-2 \[Rho][5] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]+2 \[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9]-\[Rho][6] \[Rho][9],m^2 \[Rho][3]+\[Rho][2] \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],2 m^2 \[Rho][2]-2 s \[Rho][2]-2 \[Rho][2] \[Rho][5]+2 t \[Rho][6]+\[Rho][2] \[Rho][6]-2 \[Rho][5] \[Rho][6]-2 m^2 \[Rho][9]+2 s \[Rho][9]+2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-s \[Rho][2]-2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]-2 \[Rho][5] \[Rho][6]-2 m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9]},{m^2 s-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],-m^2 s+s \[Rho][8],s \[Rho][6],s \[Rho][6],s \[Rho][6],0,m^2 \[Rho][6]-s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2,-m^2 \[Rho][6]+s \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6]^2,-m^2 \[Rho][6]+s \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,2 m^2 s-m^2 \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][5]-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],2 m^2 \[Rho][6]-2 s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2},{-m^2 \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][8],0,m^2 \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][5] \[Rho][8],\[Rho][2] \[Rho][3] \[Rho][5],\[Rho][2] \[Rho][3] \[Rho][5],m^2 \[Rho][5] \[Rho][9],-m^2 \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5]^2-m^2 \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9],m^2 \[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][5]^2+\[Rho][3] \[Rho][5] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][9],\[Rho][3] \[Rho][5] \[Rho][9],-m^2 \[Rho][2] \[Rho][5]-m^2 \[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5] \[Rho][8],m^2 t \[Rho][3]-m^2 \[Rho][3] \[Rho][5]-t \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5]^2-m^2 \[Rho][3] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9]+m^2 \[Rho][8] \[Rho][9],-m^2 \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][5]^2-m^2 \[Rho][5] \[Rho][9]-\[Rho][3] \[Rho][5] \[Rho][9]},{m^2 s \[Rho][3]-s t \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]+s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8]-m^2 \[Rho][3] \[Rho][9]+s \[Rho][3] \[Rho][9],-m^2 \[Rho][2] \[Rho][3]+s \[Rho][2] \[Rho][3]-s \[Rho][2] \[Rho][8],-m^2 s \[Rho][3]-s \[Rho][2] \[Rho][3]+s \[Rho][3] \[Rho][6]+\[Rho][2] \[Rho][3] \[Rho][6]+s^2 \[Rho][8]+s \[Rho][2] \[Rho][8]-s \[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][6] \[Rho][8],-s \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][3] \[Rho][6]+s \[Rho][2] \[Rho][8],-s \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][3] \[Rho][6],-s^2 t+2 s t \[Rho][6]-t \[Rho][6]^2-m^2 s \[Rho][9]+s^2 \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9],s^2 t+m^2 s \[Rho][3]-s t \[Rho][3]-s \[Rho][3] \[Rho][5]-2 s t \[Rho][6]-m^2 \[Rho][3] \[Rho][6]-s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-2 s \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9],-m^2 s \[Rho][3]+s \[Rho][3] \[Rho][5]+m^2 \[Rho][3] \[Rho][6]+s \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][6]^2+s^2 \[Rho][8]-2 s \[Rho][6] \[Rho][8]+\[Rho][6]^2 \[Rho][8]-s \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]+s \[Rho][8] \[Rho][9],-s \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]+s \[Rho][8] \[Rho][9],-s \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9],s^2 t+m^2 s \[Rho][3]-s t \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-s t \[Rho][6]-s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]+s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]-m^2 \[Rho][3] \[Rho][9]+s \[Rho][3] \[Rho][9],s^2 t+m^2 s \[Rho][3]-s \[Rho][3] \[Rho][5]-2 s t \[Rho][6]-m^2 \[Rho][3] \[Rho][6]-s \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-2 s \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9],s^2 t+m^2 s \[Rho][3]-2 s t \[Rho][3]-s \[Rho][3] \[Rho][5]-2 s t \[Rho][6]-m^2 \[Rho][3] \[Rho][6]-s \[Rho][3] \[Rho][6]+2 t \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-s \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9]},{-m^2 s \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+s \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8],m^2 \[Rho][2] \[Rho][5]-s \[Rho][2] \[Rho][5],m^2 s \[Rho][5]+s \[Rho][2] \[Rho][5]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][8]+\[Rho][5] \[Rho][6] \[Rho][8],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],0,-m^2 s \[Rho][5]+s \[Rho][5]^2+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6]^2-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2-m^2 \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][6]+\[Rho][5]^2 \[Rho][6]+\[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],-m^2 s \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+s \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8],m^2 s t-m^2 s \[Rho][5]-s t \[Rho][5]+s \[Rho][5]^2-m^2 t \[Rho][6]-s t \[Rho][6]+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]+t \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+t \[Rho][6]^2-\[Rho][5] \[Rho][6]^2+m^4 \[Rho][9]-m^2 s \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],-m^2 s \[Rho][5]+s \[Rho][5]^2+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6]^2-2 m^2 \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{0,1,1,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{-4 s+d s,{-s,-s,0},{0,0,0,0,0,0}},{0,{s,0,0},{1,0,0,0,0,-1}},{6-2 d,{2,2,0},{0,-1,0,0,0,0}},{4-d,{1,1,0},{0,0,0,-1,0,0}},{0,{-1,0,0},{1,-1,0,0,0,-1}},{0,{0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,s,0},{0,0,-1,0,1,0}},{0,{0,-1,0},{0,-1,-1,0,1,0}},{0,{0,1,0},{0,-1,0,-1,1,0}},{0,{1,0,0},{1,-1,0,-1,0,0}}},{{6-2 d,{2,2,0},{0,0,0,0,-1,0}},{-8 m^2+2 d m^2+8 s-2 d s,{-m^2+s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,0}},{0,{s,0,0},{1,0,0,0,-1,0}},{0,{0,0,-s t},{0,0,0,0,0,1}},{0,{-s t,0,0},{1,0,0,0,0,0}},{-3+d,{-1,-1,0},{0,-1,0,0,0,0}},{8-2 d,{0,0,2},{0,0,-1,0,0,0}},{-4+d,{0,0,-1},{0,0,0,-1,0,0}},{0,{0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,0,s},{0,0,-1,0,0,1}},{0,{0,0,t},{0,0,0,-1,0,1}},{0,{-m^2+t,0,0},{1,-1,0,0,0,0}}},{{-3 m^2+d m^2,{-m^2,-m^2,0},{-1,0,0,0,0,0}},{-m^2,{m^2,0,0},{0,0,0,0,0,-1}},{3-d,{1,1,0},{-1,0,0,-1,0,0}},{-3+d,{-1,-1,0},{0,0,0,-1,-1,0}},{3-d,{0,0,1},{0,0,0,-1,0,-1}},{0,{0,m^2,0},{-1,0,-1,0,1,0}},{t,{-t,t,-t},{0,0,0,-1,0,0}},{-3+d,{0,0,-1},{0,0,-1,-1,0,0}}},{{3 s-d s,{s,s,0},{0,0,0,0,-1,0}},{0,{-s,0,0},{1,0,0,0,-1,-1}},{-4 m^2 s+d m^2 s,{-m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{m^2 s,0,0},{1,0,0,0,0,-1}},{3-d,{1,1,0},{0,0,0,-1,-1,0}},{s,{0,-s,0},{0,0,-1,0,0,0}},{7 s-2 d s,{s,-m^2+2 s,s},{0,0,0,-1,0,0}},{0,{s,0,0},{1,0,0,-1,-1,0}},{0,{0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,-s t},{0,0,0,-1,0,1}},{0,{-s t,0,0},{1,0,0,-1,0,0}},{3-d,{0,0,1},{0,0,-1,-1,0,0}},{-3+d,{0,0,-1},{0,0,0,-2,0,0}},{0,{0,0,s},{0,0,-1,-1,0,1}},{0,{0,0,t},{0,0,0,-2,0,1}}},{{4-2 d,{2,2,0},{-1,0,0,0,-1,0}},{8-2 d,{0,0,2},{0,0,0,0,-1,-1}},{0,{0,-m^2+s,m^2-s},{-1,0,0,0,0,0}},{6 s-2 d s,{2 s,s,2 s},{0,0,0,0,-1,0}},{-4 m^2+d m^2+4 s-d s,{0,0,-m^2+s},{0,0,0,0,0,-1}},{0,{0,0,s t},{-1,0,0,0,0,1}},{-4 s t+d s t,{0,-s t,-s t},{0,0,0,0,0,0}},{-10+3 d,{-2,-1,-2},{0,-1,0,0,0,-1}},{-4+d,{0,0,-1},{0,0,0,-1,-1,0}},{0,{0,-m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,-t},{-1,0,0,-1,0,1}},{-6 m^2+2 d m^2+6 t-2 d t,{-2 m^2+2 t,-m^2+t,-2 m^2+2 t},{0,-1,0,0,0,0}},{0,{0,m^2,0},{0,-1,0,0,1,-1}},{4 t-d t,{0,0,t},{0,0,0,-1,0,0}},{0,{0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,1,0},{-1,-1,0,-1,1,0}},{4-d,{0,0,1},{0,-1,-1,0,0,0}},{6-2 d,{2,1,1},{0,-1,0,-1,0,0}},{0,{0,0,t},{0,-1,0,-1,0,1}},{0,{0,-t,0},{0,-1,0,-1,1,0}}},{{4-2 d,{2,2,0},{-1,0,0,0,-1,0}},{-m^2+4 s-d s,{m^2,s,-m^2+s},{-1,0,0,0,0,0}},{2 s-d s,{2 s,s,0},{0,0,0,0,-1,0}},{5 m^2-d m^2-4 s+d s,{-m^2,0,m^2-s},{0,0,0,0,0,-1}},{0,{0,0,-s t},{-1,0,0,0,0,1}},{0,{0,-s t,s t},{0,0,0,0,0,0}},{-2+d,{-1,-1,0},{-1,-1,0,0,0,0}},{2,{-2,-2,2},{-1,0,-1,0,0,0}},{-7+2 d,{-1,-1,-1},{-1,0,0,-1,0,0}},{-6+2 d,{0,0,-2},{0,0,-1,0,0,-1}},{3-d,{1,1,0},{0,0,0,-1,-1,0}},{-3+d,{0,0,-1},{0,0,0,-1,0,-1}},{0,{0,-m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,s},{-1,0,-1,0,0,1}},{0,{0,-s,0},{-1,0,-1,0,1,0}},{0,{0,0,t},{-1,0,0,-1,0,1}},{-2 m^2+d m^2-t,{-2 m^2+t,-m^2,0},{0,-1,0,0,0,0}},{-2 s+d s,{-2 s,-s,-s},{0,0,-1,0,0,0}},{-t,{t,-t,t},{0,0,0,-1,0,0}},{0,{0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,s t,0},{0,0,-1,0,1,0}},{3-d,{1,1,0},{0,-1,-1,0,0,0}},{6-2 d,{0,0,2},{0,0,-1,-1,0,0}},{0,{0,-t,0},{0,-1,-1,0,1,0}}},{{3 s-d s,{s,s,0},{0,0,0,0,-1,0}},{0,{-s,0,0},{1,0,0,0,-1,-1}},{-4 m^2 s+d m^2 s,{-m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{m^2 s,0,0},{1,0,0,0,0,-1}},{3-d,{1,1,0},{0,0,0,-1,-1,0}},{3 m^2-d m^2,{m^2,m^2,0},{0,-1,0,0,0,0}},{s,{0,-s,0},{0,0,-1,0,0,0}},{-4 m^2+d m^2+7 s-2 d s,{s,-m^2+2 s,-m^2+s},{0,0,0,-1,0,0}},{0,{s,0,0},{1,0,0,-1,-1,0}},{0,{0,-m^4,0},{0,-1,0,0,1,0}},{0,{0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,-s t},{0,0,0,-1,0,1}},{0,{-s t,0,0},{1,0,0,-1,0,0}},{-3+d,{-1,-1,0},{0,-1,-1,0,0,0}},{6-2 d,{0,0,2},{0,0,-1,-1,0,0}},{-3+d,{0,0,-1},{0,0,0,-2,0,0}},{0,{0,m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,s},{0,0,-1,-1,0,1}},{0,{0,0,t},{0,0,0,-2,0,1}}}};
(*An example of how these identities relate to equations is given below*)
perm = {n[1],1,1,1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{1,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{0,1,1,1,0,0}] = {{n[1]<=0&&n[5]<=0&&n[6]<=0,F[n[1],1,1,1,n[5],n[6]]->1/(-4 s+d s-s n[1]-s n[5]) (-6 F[n[1],0,1,1,n[5],n[6]]+2 d F[n[1],0,1,1,n[5],n[6]]-4 F[n[1],1,1,0,n[5],n[6]]+d F[n[1],1,1,0,n[5],n[6]]-2 F[n[1],0,1,1,n[5],n[6]] n[1]-F[n[1],1,1,0,n[5],n[6]] n[1]-F[1+n[1],0,1,0,n[5],n[6]] n[1]+F[1+n[1],0,1,1,n[5],-1+n[6]] n[1]-s F[1+n[1],1,1,1,n[5],-1+n[6]] n[1]+F[n[1],0,0,1,1+n[5],n[6]] n[5]-F[n[1],0,1,0,1+n[5],n[6]] n[5]-2 F[n[1],0,1,1,n[5],n[6]] n[5]+m^2 F[n[1],0,1,1,1+n[5],n[6]] n[5]-s F[n[1],1,0,1,1+n[5],n[6]] n[5]-F[n[1],1,1,0,n[5],n[6]] n[5])}};


(*Here are the resulting Master Integrals on this sector*)
masters[{0,1,1,1,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {1,2}*)


Syzygies = {{0,0,0,0,0,\[Rho][5],-\[Rho][3]-2 \[Rho][5]+\[Rho][8],\[Rho][3]+\[Rho][5]-\[Rho][8],\[Rho][3]+\[Rho][5]-\[Rho][8],\[Rho][3],0,0},{0,0,0,0,0,-\[Rho][9],-\[Rho][2]+\[Rho][3]+2 \[Rho][9],\[Rho][2]-\[Rho][3]-\[Rho][9],\[Rho][2]-\[Rho][9],0,0,0},{0,0,0,0,0,-s+\[Rho][6],s-\[Rho][3]-2 \[Rho][6],\[Rho][6],\[Rho][6],0,0,0},{s+2 \[Rho][2],0,-s-\[Rho][2]+\[Rho][3],-\[Rho][2],0,\[Rho][9],s+\[Rho][2]-\[Rho][3]-2 \[Rho][6],-s-\[Rho][2]+\[Rho][3]+2 \[Rho][6],-\[Rho][2]+\[Rho][6],0,2 s+2 \[Rho][2],2 \[Rho][2]},{-\[Rho][3],0,0,0,0,0,\[Rho][6],-\[Rho][6],-\[Rho][6],0,-\[Rho][3],s-\[Rho][3]},{0,0,0,0,0,\[Rho][2] \[Rho][5]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],0,0},{\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6],-\[Rho][2] \[Rho][3],-\[Rho][3] \[Rho][6],0,0,-\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][9],-\[Rho][3] \[Rho][6],0,0,\[Rho][2] \[Rho][3]+2 \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]},{0,0,0,0,0,0,-s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]+s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]-s \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],0,0},{s \[Rho][2]-s \[Rho][3]-2 \[Rho][2] \[Rho][3]+\[Rho][3]^2-\[Rho][2] \[Rho][6],-s \[Rho][2]+\[Rho][2] \[Rho][3],s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2+\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],0,s \[Rho][9]+\[Rho][2] \[Rho][9]-\[Rho][3] \[Rho][9],\[Rho][2]^2-s \[Rho][3]-2 \[Rho][2] \[Rho][3]+\[Rho][3]^2-\[Rho][2] \[Rho][6]-s \[Rho][9]-2 \[Rho][2] \[Rho][9]+\[Rho][3] \[Rho][9],-\[Rho][2]^2+s \[Rho][3]+2 \[Rho][2] \[Rho][3]-\[Rho][3]^2+\[Rho][2] \[Rho][6]+\[Rho][2] \[Rho][9],-\[Rho][2]^2+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]+\[Rho][2] \[Rho][9],0,s \[Rho][2]-2 s \[Rho][3]-2 \[Rho][2] \[Rho][3]+\[Rho][3]^2-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],-s \[Rho][3]-2 \[Rho][2] \[Rho][3]+\[Rho][3]^2-2 \[Rho][2] \[Rho][6]},{s \[Rho][2]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6],-s \[Rho][2]+\[Rho][2] \[Rho][3],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,0,-\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,s \[Rho][2]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][6]},{s t+m^2 \[Rho][3]-t \[Rho][3]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-s t-m^2 \[Rho][3]+t \[Rho][3]+s \[Rho][8],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],\[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][9],-t \[Rho][6]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]-\[Rho][8] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9]+\[Rho][8] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-2 t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{s \[Rho][2]+m^2 \[Rho][3]-\[Rho][2] \[Rho][6]+2 \[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],m^2 \[Rho][2]-s \[Rho][2]-m^2 \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],-s \[Rho][2]+\[Rho][2] \[Rho][6],-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],-m^2 \[Rho][2]+s \[Rho][2]+m^2 \[Rho][3]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]+\[Rho][5] \[Rho][6]+\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]-\[Rho][8] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-m^2 \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][9],-s \[Rho][2]+\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][9],-s t+s \[Rho][2]+m^2 \[Rho][3]+t \[Rho][6]-\[Rho][2] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],s \[Rho][2]+m^2 \[Rho][3]-\[Rho][2] \[Rho][6]+2 \[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]},{m^2 \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],m^2 \[Rho][3]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][5]+m^2 \[Rho][9]-\[Rho][8] \[Rho][9],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]+\[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][8]-m^2 \[Rho][9]-\[Rho][6] \[Rho][9]+\[Rho][8] \[Rho][9],m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][6] \[Rho][9],m^2 \[Rho][2]-2 m^2 \[Rho][3]+t \[Rho][3]-\[Rho][2] \[Rho][3]+t \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]},{m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 \[Rho][2]+t \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]}};


(* ::Subsubsection::Closed:: *)
(*{2,1,0,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{4-2 d,{2,2,0,2},{0,0,-1,0,0,0}},{-2+d,{-2,-1,0,-1},{0,0,0,0,-1,0}},{0,{0,-s,0,0},{0,0,-1,1,0,0}},{0,{0,s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,-1},{-1,0,-1,0,0,1}},{0,{0,0,0,1},{0,-1,-1,0,0,1}},{0,{0,1,0,0},{0,-1,-1,1,0,0}},{2-d,{2,1,0,1},{0,-1,0,0,0,0}},{0,{0,0,0,-t},{0,-1,0,0,0,1}},{0,{0,-m^2,0,0},{0,-1,0,1,0,0}}},{{-4+2 d,{-2,-2,0,-2},{0,0,0,0,0,-1}},{0,{1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,s,0,0},{0,0,0,1,0,-1}},{2-d,{1,1,0,2},{-1,0,0,0,0,0}},{-2+d,{-1,-1,0,-2},{0,-1,0,0,0,0}},{0,{0,-1,0,0},{0,-1,0,1,0,-1}},{0,{-1,0,0,0},{0,-1,1,0,0,-1}},{0,{0,-s,0,0},{-1,0,0,1,0,0}},{0,{t,0,0,0},{0,-1,1,0,0,0}}},{{4-2 d,{2,2,0,2},{0,0,0,-1,0,0}},{0,{-1,0,0,0},{0,0,1,-1,-1,0}},{-2 s+d s,{-s,-2 s,0,-s},{0,0,0,0,0,0}},{0,{s,0,0,0},{0,0,1,0,-1,0}},{0,{0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,0,1},{0,-1,0,-1,0,1}},{2-d,{1,2,0,1},{0,-1,0,0,0,0}},{0,{1,0,0,0},{0,-1,1,-1,0,0}},{0,{0,0,0,s},{-1,0,0,0,0,1}},{0,{-m^2,0,0,0},{0,-1,1,0,0,0}}},{{4-2 d,{2,2,0,2},{0,0,0,-1,0,0}},{0,{-1,0,0,0},{0,0,1,0,-1,-1}},{-8 s+2 d s,{-s,-2 s,-s,-2 s},{0,0,0,0,0,0}},{0,{0,-s,0,0},{0,0,0,1,0,-1}},{0,{-t,0,0,0},{0,0,1,-1,0,0}},{0,{m^2-s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,s t,0},{0,0,0,0,1,0}},{0,{s t,0,0,0},{0,0,1,0,0,0}},{-12+3 d,{-1,-1,-2,-2},{-1,0,0,0,0,0}},{2-d,{1,1,0,2},{0,-1,0,0,0,0}},{0,{0,1,0,0},{0,-1,0,1,0,-1}},{0,{1,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,m^2-s,0},{-1,0,0,0,1,0}},{0,{0,s,0,0},{-1,0,0,1,0,0}},{0,{0,0,m^2-t,0},{0,-1,0,0,1,0}},{0,{-t,0,0,0},{0,-1,1,0,0,0}}},{{-2+d,{-1,-1,0,-1},{0,0,0,-1,0,0}},{-s,{0,s,0,0},{0,0,0,0,0,0}},{5-d,{0,0,1,0},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}}},{{-2+d,{-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{1,0,0,0},{0,0,1,0,-2,-1}},{2-d,{1,1,0,1},{-1,0,-1,0,0,0}},{0,{-1,0,0,1},{-1,0,0,0,-1,0}},{2-d,{1,1,0,1},{0,-1,-1,0,0,0}},{-2+d,{-1,-1,0,-2},{0,-1,0,0,-1,0}},{-2+d,{-1,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,-1,0,0},{0,-1,0,1,-1,-1}},{0,{-1,0,0,0},{0,-1,1,0,-1,-1}},{0,{-t,0,0,t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{t,0,0,0},{0,-1,1,0,-1,0}},{0,{0,0,0,-1},{-2,0,-1,0,0,1}},{0,{0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,1,0,0},{-1,-1,-1,1,0,0}},{2-d,{2,1,0,1},{-1,-1,0,0,0,0}},{0,{0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,-m^2,0,0},{-1,-1,0,1,0,0}}},{{-1+d,{-1,-1,0,-1},{0,0,0,-1,0,-1}},{0,{1,0,0,0},{0,0,1,-1,-1,-1}},{-1,{0,0,0,1},{-1,0,0,-1,0,0}},{-7+2 d,{-1,-1,-1,-2},{0,-1,0,-1,0,0}},{2,{0,-1,0,0},{0,-1,0,0,0,-1}},{0,{-1,0,0,0},{0,-1,1,-1,0,-1}},{0,{0,0,t,0},{0,-1,0,-1,1,0}},{0,{t,0,0,0},{0,-1,1,-1,0,0}},{0,{0,0,1,0},{-1,-1,-1,0,1,0}},{0,{0,0,-1,0},{-1,-1,0,-1,1,0}},{-4+d,{0,0,-1,0},{-1,-1,0,0,0,0}}},{{2-d,{1,1,0,1},{0,0,0,-1,-1,0}},{-2+d,{-1,-1,0,-1},{0,0,0,0,-1,-1}},{2 s-d s,{s,s,0,s},{0,0,-1,0,0,0}},{-2 s+d s,{-s,-s,0,-2 s},{0,0,0,0,-1,0}},{-2 s+d s,{-s,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{-t,0,0,0},{0,0,1,-1,-1,0}},{0,{m^2-s,0,0,0},{0,0,1,0,-1,-1}},{0,{-s t,0,0,s t},{0,0,0,0,0,0}},{0,{0,m^2 s,0,0},{0,0,0,1,0,-1}},{0,{s t,0,0,0},{0,0,1,0,-1,0}},{2-d,{1,1,0,1},{-1,0,-1,0,0,0}},{-2+d,{-1,-1,0,-1},{-1,0,0,-1,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,t},{-1,0,0,-1,0,1}},{2 s-d s,{-m^2+2 s,m^2+s,0,s},{-1,0,0,0,0,0}},{0,{0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,-m^2 s,0,0},{-1,0,0,1,0,0}}},{{3 s-d s,{s,s,0,s},{0,0,0,0,0,-1}},{0,{-s,0,0,0},{0,0,1,0,-1,-1}},{7-2 d,{1,1,1,1},{-1,0,0,-1,0,0}},{4-2 d,{2,2,0,2},{-1,0,0,0,0,-1}},{0,{-1,0,0,0},{-1,0,1,0,-1,-1}},{1,{0,0,0,0},{0,-1,0,-1,0,0}},{-3+d,{-1,-1,0,-1},{0,-1,0,0,0,-1}},{0,{1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{-3 s+d s,{0,-s,-s,-s},{-1,0,0,0,0,0}},{0,{0,-s,0,0},{-1,0,0,1,0,-1}},{8 s-2 d s,{s,s,s,2 s},{0,-1,0,0,0,0}},{0,{0,s,0,0},{0,-1,0,1,0,-1}},{0,{s,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,-s t,0},{0,-1,0,0,1,0}},{0,{-s t,0,0,0},{0,-1,1,0,0,0}},{-2+d,{-1,-1,0,-2},{-2,0,0,0,0,0}},{0,{0,0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,0,1,0},{-1,-1,0,-1,1,0}},{12-4 d,{2,2,2,4},{-1,-1,0,0,0,0}},{0,{0,1,0,0},{-1,-1,0,1,0,-1}},{0,{1,0,0,0},{-1,-1,1,0,0,-1}},{-6+2 d,{-1,-1,-1,-2},{0,-2,0,0,0,0}},{0,{0,-1,0,0},{0,-2,0,1,0,-1}},{0,{-1,0,0,0},{0,-2,1,0,0,-1}},{0,{0,s,0,0},{-2,0,0,1,0,0}},{0,{0,0,s,0},{-1,-1,0,0,1,0}},{0,{0,-s,0,0},{-1,-1,0,1,0,0}},{0,{-t,0,0,0},{-1,-1,1,0,0,0}},{0,{0,0,t,0},{0,-2,0,0,1,0}},{0,{t,0,0,0},{0,-2,1,0,0,0}}},{{s,{0,0,0,0},{0,0,0,0,0,-1}},{7-2 d,{1,1,1,1},{-1,0,0,-1,0,0}},{1,{0,0,0,0},{0,-1,0,-1,0,0}},{-1,{0,0,0,0},{0,-1,0,0,0,-1}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{-4 s+d s,{0,-s,-s,0},{-1,0,0,0,0,0}},{0,{0,0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,0,1,0},{-1,-1,0,-1,1,0}},{4-d,{0,0,1,0},{-1,-1,0,0,0,0}}},{{1-d,{1,1,0,1},{0,0,-1,-1,0,0}},{-6+2 d,{-2,-1,-1,-1},{0,0,0,-1,-1,0}},{-1+d,{-1,-1,0,-1},{0,0,0,-1,0,-1}},{11-3 d,{2,1,2,1},{0,0,0,0,-1,-1}},{0,{0,0,-s,s},{0,0,-1,0,0,0}},{0,{0,s,0,0},{0,0,-1,1,0,-1}},{7 t-2 d t,{t,t,t,2 t},{0,0,0,-1,0,0}},{4 s-d s,{0,s,s,0},{0,0,0,0,-1,0}},{-7 m^2+2 d m^2+6 s-2 d s,{-2 m^2+2 s,s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,s t,0},{0,0,-1,0,1,0}},{-4 s t+d s t,{0,-s t,-s t,-s t},{0,0,0,0,0,0}},{0,{0,0,0,-1},{-1,0,-1,-1,0,1}},{-1,{0,0,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,1},{0,-1,-1,-1,0,1}},{0,{0,1,0,-1},{0,-1,-1,0,0,0}},{0,{0,-1,0,0},{0,-1,-1,1,0,-1}},{6-2 d,{2,1,1,1},{0,-1,0,-1,0,0}},{-6+2 d,{-2,-1,-1,-1},{0,-1,0,0,0,-1}},{0,{0,0,m^2-t,0},{0,-1,-1,0,1,0}},{0,{0,0,0,-t},{0,-1,0,-1,0,1}},{0,{0,0,t,0},{0,-1,0,-1,1,0}},{-4 m^2+d m^2+4 t-d t,{0,-m^2,-m^2+t,t},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}}},{{-1+d,{-1,-1,0,-1},{0,0,-1,-1,0,0}},{-5+d,{0,0,-1,0},{0,0,0,-1,-1,0}},{1-d,{1,1,0,1},{0,0,0,-1,0,-1}},{2-d,{1,1,0,1},{0,0,0,0,-1,-1}},{0,{-1,0,0,0},{0,0,1,0,-2,-1}},{-2 t,{t,0,t,-t},{0,0,0,-1,0,0}},{-s,{0,0,0,0},{0,0,0,0,-1,0}},{d m^2,{-m^2,-2 m^2,0,-m^2},{0,0,0,0,0,-1}},{0,{m^2,0,0,0},{0,0,1,0,-1,-1}},{s t,{0,0,0,0},{0,0,0,0,0,0}},{-2+d,{-1,-1,0,-1},{-1,0,-1,0,0,0}},{7-2 d,{1,1,1,1},{-1,0,0,-1,0,0}},{-10+3 d,{-1,-1,-2,-2},{-1,0,0,0,-1,0}},{6-2 d,{1,1,1,2},{0,-1,0,0,-1,0}},{0,{0,1,0,0},{0,-1,0,1,-1,-1}},{0,{1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,0,-s},{-1,0,-1,0,0,1}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{0,-s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}},{m^2-d m^2-6 s+2 d s,{2 m^2-2 s,-s,m^2-2 s,2 m^2-s},{-1,0,0,0,0,0}},{0,{0,s,0,0},{-1,0,0,1,-1,0}},{-7 m^2+2 d m^2+t,{-m^2,-m^2,-m^2-t,-2 m^2},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{-t,0,0,0},{0,-1,1,0,-1,0}},{0,{-m^2,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,0,s t},{-1,0,0,0,0,1}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{m^2 t,0,0,0},{0,-1,1,0,0,0}}},{{-1+d,{-1,-1,0,-1},{0,0,-1,-1,0,0}},{-5+d,{0,0,-1,0},{0,0,0,-1,-1,0}},{1-d,{1,1,0,1},{0,0,0,-1,0,-1}},{-2+d,{-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{1,0,0,0},{0,0,1,0,-2,-1}},{-2 t,{t,0,t,-t},{0,0,0,-1,0,0}},{4 m^2-d m^2,{m^2,0,0,m^2},{0,0,0,0,0,-1}},{0,{-m^2,0,0,0},{0,0,1,0,-1,-1}},{2-d,{1,1,0,1},{-1,0,-1,0,0,0}},{5-d,{0,0,1,0},{-1,0,0,-1,0,0}},{0,{-1,0,0,1},{-1,0,0,0,-1,0}},{-6+2 d,{-1,-1,-1,-2},{0,-1,0,0,-1,0}},{0,{0,-1,0,0},{0,-1,0,1,-1,-1}},{0,{-1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{-4 m^2+d m^2,{0,0,-m^2,-m^2},{-1,0,0,0,0,0}},{8 m^2-2 d m^2-2 t,{m^2,m^2,m^2+t,2 m^2},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{t,0,0,0},{0,-1,1,0,-1,0}},{0,{m^2,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{-m^2 t,0,0,0},{0,-1,1,0,0,0}},{0,{0,0,0,-1},{-2,0,-1,0,0,1}},{0,{0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,1,0,0},{-1,-1,-1,1,0,0}},{6-2 d,{2,1,1,1},{-1,-1,0,0,0,0}},{0,{0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,-m^2,0,0},{-1,-1,0,1,0,0}}},{{-1+d,{-1,-1,0,-1},{0,0,-1,-1,0,0}},{-5+d,{0,0,-1,0},{0,0,0,-1,-1,0}},{1-d,{1,1,0,1},{0,0,0,-1,0,-1}},{-2 t,{t,0,t,-t},{0,0,0,-1,0,0}},{2 m^2,{0,-m^2,0,0},{0,0,0,0,0,-1}},{5-d,{0,0,1,0},{-1,0,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{-5 m^2+d m^2,{0,0,-m^2,0},{-1,0,0,0,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {2,1,n[3],n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{3,4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{2,1,0,0,0,0}] = {{n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,1,n[3],-1+n[4],n[5],n[6]]->(-5 F[2,0,n[3],n[4],n[5],n[6]]+d F[2,0,n[3],n[4],n[5],n[6]]+s F[2,1,n[3],n[4],n[5],n[6]]-s F[2,1,n[3],n[4],n[5],n[6]] n[4]-F[2,0,n[3],n[4],n[5],n[6]] n[5]+m^2 F[2,0,n[3],n[4],1+n[5],n[6]] n[5])/(-2+d-n[3]-n[4]-n[6])},
{n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,1,n[3],n[4],n[5],-1+n[6]]->1/(2 (-2+d-n[3]-n[4]-n[6])) (-2 F[1,1,n[3],n[4],n[5],n[6]]+d F[1,1,n[3],n[4],n[5],n[6]]+2 F[2,0,n[3],n[4],n[5],n[6]]-d F[2,0,n[3],n[4],n[5],n[6]]-F[1,1,n[3],n[4],n[5],n[6]] n[3]+F[2,0,n[3],n[4],n[5],n[6]] n[3]+F[2,0,1+n[3],n[4],n[5],-1+n[6]] n[3]-t F[2,0,1+n[3],n[4],n[5],n[6]] n[3]-F[2,1,1+n[3],n[4],-1+n[5],-1+n[6]] n[3]-F[1,1,n[3],n[4],n[5],n[6]] n[4]+s F[1,1,n[3],1+n[4],n[5],n[6]] n[4]+F[2,0,n[3],n[4],n[5],n[6]] n[4]+F[2,0,n[3],1+n[4],n[5],-1+n[6]] n[4]-s F[2,1,n[3],1+n[4],n[5],-1+n[6]] n[4]-2 F[1,1,n[3],n[4],n[5],n[6]] n[6]+2 F[2,0,n[3],n[4],n[5],n[6]] n[6])},
{n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,1,-1+n[3],n[4],n[5],n[6]]->-(1/(2 (-2+d-n[3]-n[4]-n[6])))(-2 F[2,0,n[3],n[4],n[5],n[6]]+d F[2,0,n[3],n[4],n[5],n[6]]+2 F[2,1,n[3],n[4],-1+n[5],n[6]]-d F[2,1,n[3],n[4],-1+n[5],n[6]]-2 F[2,0,n[3],n[4],n[5],n[6]] n[3]+2 F[2,1,n[3],n[4],-1+n[5],n[6]] n[3]-F[2,0,-1+n[3],1+n[4],n[5],n[6]] n[4]-F[2,0,n[3],n[4],n[5],n[6]] n[4]+m^2 F[2,0,n[3],1+n[4],n[5],n[6]] n[4]+s F[2,1,-1+n[3],1+n[4],n[5],n[6]] n[4]+F[2,1,n[3],n[4],-1+n[5],n[6]] n[4]-s F[2,1,n[3],1+n[4],-1+n[5],n[6]] n[4]+F[1,1,-1+n[3],n[4],n[5],1+n[6]] n[6]-F[2,0,-1+n[3],n[4],n[5],1+n[6]] n[6]-F[2,0,n[3],n[4],n[5],n[6]] n[6]+t F[2,0,n[3],n[4],n[5],1+n[6]] n[6]+F[2,1,n[3],n[4],-1+n[5],n[6]] n[6])},
{n[5]<=0,F[2,1,0,0,n[5],0]->(-12 F[2,0,0,0,n[5],0]+3 d F[2,0,0,0,n[5],0]-2 F[2,0,0,0,n[5],0] n[5]+2 m^2 F[2,0,0,0,1+n[5],0] n[5])/(-4 s+d s)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{2,1,0,0,0,0}] = {};


(* ::Subsubsection::Closed:: *)
(*{1,1,0,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{4-2 d,{2,2,0,2},{0,0,-1,0,0,0}},{-2+d,{-2,-1,0,-1},{0,0,0,0,-1,0}},{0,{0,-s,0,0},{0,0,-1,1,0,0}},{0,{0,s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,-1},{-1,0,-1,0,0,1}},{0,{0,0,0,1},{0,-1,-1,0,0,1}},{0,{0,1,0,0},{0,-1,-1,1,0,0}},{2-d,{2,1,0,1},{0,-1,0,0,0,0}},{0,{0,0,0,-t},{0,-1,0,0,0,1}},{0,{0,-m^2,0,0},{0,-1,0,1,0,0}}},{{-4+2 d,{-2,-2,0,-2},{0,0,0,0,0,-1}},{0,{1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,s,0,0},{0,0,0,1,0,-1}},{2-d,{1,1,0,2},{-1,0,0,0,0,0}},{-2+d,{-1,-1,0,-2},{0,-1,0,0,0,0}},{0,{0,-1,0,0},{0,-1,0,1,0,-1}},{0,{-1,0,0,0},{0,-1,1,0,0,-1}},{0,{0,-s,0,0},{-1,0,0,1,0,0}},{0,{t,0,0,0},{0,-1,1,0,0,0}}},{{4-2 d,{2,2,0,2},{0,0,0,-1,0,0}},{0,{-1,0,0,0},{0,0,1,-1,-1,0}},{-2 s+d s,{-s,-2 s,0,-s},{0,0,0,0,0,0}},{0,{s,0,0,0},{0,0,1,0,-1,0}},{0,{0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,0,1},{0,-1,0,-1,0,1}},{2-d,{1,2,0,1},{0,-1,0,0,0,0}},{0,{1,0,0,0},{0,-1,1,-1,0,0}},{0,{0,0,0,s},{-1,0,0,0,0,1}},{0,{-m^2,0,0,0},{0,-1,1,0,0,0}}},{{4-2 d,{2,2,0,2},{0,0,0,-1,0,0}},{0,{-1,0,0,0},{0,0,1,0,-1,-1}},{-6 s+2 d s,{-s,-2 s,-s,-2 s},{0,0,0,0,0,0}},{0,{0,-s,0,0},{0,0,0,1,0,-1}},{0,{-t,0,0,0},{0,0,1,-1,0,0}},{0,{m^2-s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,s t,0},{0,0,0,0,1,0}},{0,{s t,0,0,0},{0,0,1,0,0,0}},{-10+3 d,{-1,-1,-2,-2},{-1,0,0,0,0,0}},{2-d,{1,1,0,2},{0,-1,0,0,0,0}},{0,{0,1,0,0},{0,-1,0,1,0,-1}},{0,{1,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,m^2-s,0},{-1,0,0,0,1,0}},{0,{0,s,0,0},{-1,0,0,1,0,0}},{0,{0,0,m^2-t,0},{0,-1,0,0,1,0}},{0,{-t,0,0,0},{0,-1,1,0,0,0}}},{{-2+d,{-1,-1,0,-1},{0,0,0,-1,0,0}},{-s,{0,s,0,0},{0,0,0,0,0,0}},{4-d,{0,0,1,0},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}}},{{-2+d,{-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{1,0,0,0},{0,0,1,0,-2,-1}},{2-d,{1,1,0,1},{-1,0,-1,0,0,0}},{0,{-1,0,0,1},{-1,0,0,0,-1,0}},{2-d,{1,1,0,1},{0,-1,-1,0,0,0}},{-2+d,{-1,-1,0,-2},{0,-1,0,0,-1,0}},{-2+d,{-1,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,-1,0,0},{0,-1,0,1,-1,-1}},{0,{-1,0,0,0},{0,-1,1,0,-1,-1}},{0,{-t,0,0,t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{t,0,0,0},{0,-1,1,0,-1,0}},{0,{0,0,0,-1},{-2,0,-1,0,0,1}},{0,{0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,1,0,0},{-1,-1,-1,1,0,0}},{2-d,{2,1,0,1},{-1,-1,0,0,0,0}},{0,{0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,-m^2,0,0},{-1,-1,0,1,0,0}}},{{-1+d,{-1,-1,0,-1},{0,0,0,-1,0,-1}},{0,{1,0,0,0},{0,0,1,-1,-1,-1}},{-1,{0,0,0,1},{-1,0,0,-1,0,0}},{-5+2 d,{-1,-1,-1,-2},{0,-1,0,-1,0,0}},{1,{0,-1,0,0},{0,-1,0,0,0,-1}},{0,{-1,0,0,0},{0,-1,1,-1,0,-1}},{0,{0,0,t,0},{0,-1,0,-1,1,0}},{0,{t,0,0,0},{0,-1,1,-1,0,0}},{0,{0,0,1,0},{-1,-1,-1,0,1,0}},{0,{0,0,-1,0},{-1,-1,0,-1,1,0}},{-3+d,{0,0,-1,0},{-1,-1,0,0,0,0}}},{{2-d,{1,1,0,1},{0,0,0,-1,-1,0}},{-2+d,{-1,-1,0,-1},{0,0,0,0,-1,-1}},{2 s-d s,{s,s,0,s},{0,0,-1,0,0,0}},{-2 s+d s,{-s,-s,0,-2 s},{0,0,0,0,-1,0}},{-2 s+d s,{-s,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{-t,0,0,0},{0,0,1,-1,-1,0}},{0,{m^2-s,0,0,0},{0,0,1,0,-1,-1}},{0,{-s t,0,0,s t},{0,0,0,0,0,0}},{0,{0,m^2 s,0,0},{0,0,0,1,0,-1}},{0,{s t,0,0,0},{0,0,1,0,-1,0}},{2-d,{1,1,0,1},{-1,0,-1,0,0,0}},{-2+d,{-1,-1,0,-1},{-1,0,0,-1,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,t},{-1,0,0,-1,0,1}},{2 s-d s,{-m^2+2 s,m^2+s,0,s},{-1,0,0,0,0,0}},{0,{0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,-m^2 s,0,0},{-1,0,0,1,0,0}}},{{2 s-d s,{s,s,0,s},{0,0,0,0,0,-1}},{0,{-s,0,0,0},{0,0,1,0,-1,-1}},{6-2 d,{1,1,1,1},{-1,0,0,-1,0,0}},{4-2 d,{2,2,0,2},{-1,0,0,0,0,-1}},{0,{-1,0,0,0},{-1,0,1,0,-1,-1}},{-2+d,{-1,-1,0,-1},{0,-1,0,0,0,-1}},{0,{1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{-2 s+d s,{0,-s,-s,-s},{-1,0,0,0,0,0}},{0,{0,-s,0,0},{-1,0,0,1,0,-1}},{6 s-2 d s,{s,s,s,2 s},{0,-1,0,0,0,0}},{0,{0,s,0,0},{0,-1,0,1,0,-1}},{0,{s,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,-s t,0},{0,-1,0,0,1,0}},{0,{-s t,0,0,0},{0,-1,1,0,0,0}},{-2+d,{-1,-1,0,-2},{-2,0,0,0,0,0}},{0,{0,0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,0,1,0},{-1,-1,0,-1,1,0}},{10-4 d,{2,2,2,4},{-1,-1,0,0,0,0}},{0,{0,1,0,0},{-1,-1,0,1,0,-1}},{0,{1,0,0,0},{-1,-1,1,0,0,-1}},{-5+2 d,{-1,-1,-1,-2},{0,-2,0,0,0,0}},{0,{0,-1,0,0},{0,-2,0,1,0,-1}},{0,{-1,0,0,0},{0,-2,1,0,0,-1}},{0,{0,s,0,0},{-2,0,0,1,0,0}},{0,{0,0,s,0},{-1,-1,0,0,1,0}},{0,{0,-s,0,0},{-1,-1,0,1,0,0}},{0,{-t,0,0,0},{-1,-1,1,0,0,0}},{0,{0,0,t,0},{0,-2,0,0,1,0}},{0,{t,0,0,0},{0,-2,1,0,0,0}}},{{1-d,{1,1,0,1},{0,0,-1,-1,0,0}},{-5+2 d,{-2,-1,-1,-1},{0,0,0,-1,-1,0}},{-1+d,{-1,-1,0,-1},{0,0,0,-1,0,-1}},{9-3 d,{2,1,2,1},{0,0,0,0,-1,-1}},{0,{0,0,-s,s},{0,0,-1,0,0,0}},{0,{0,s,0,0},{0,0,-1,1,0,-1}},{6 t-2 d t,{t,t,t,2 t},{0,0,0,-1,0,0}},{3 s-d s,{0,s,s,0},{0,0,0,0,-1,0}},{-6 m^2+2 d m^2+5 s-2 d s,{-2 m^2+2 s,s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,s t,0},{0,0,-1,0,1,0}},{-3 s t+d s t,{0,-s t,-s t,-s t},{0,0,0,0,0,0}},{0,{0,0,0,-1},{-1,0,-1,-1,0,1}},{-1,{0,0,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,1},{0,-1,-1,-1,0,1}},{0,{0,1,0,-1},{0,-1,-1,0,0,0}},{0,{0,-1,0,0},{0,-1,-1,1,0,-1}},{5-2 d,{2,1,1,1},{0,-1,0,-1,0,0}},{-5+2 d,{-2,-1,-1,-1},{0,-1,0,0,0,-1}},{0,{0,0,m^2-t,0},{0,-1,-1,0,1,0}},{0,{0,0,0,-t},{0,-1,0,-1,0,1}},{0,{0,0,t,0},{0,-1,0,-1,1,0}},{-3 m^2+d m^2+3 t-d t,{0,-m^2,-m^2+t,t},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}}},{{-1+d,{-1,-1,0,-1},{0,0,-1,-1,0,0}},{-4+d,{0,0,-1,0},{0,0,0,-1,-1,0}},{1-d,{1,1,0,1},{0,0,0,-1,0,-1}},{2-d,{1,1,0,1},{0,0,0,0,-1,-1}},{0,{-1,0,0,0},{0,0,1,0,-2,-1}},{-t,{t,0,t,-t},{0,0,0,-1,0,0}},{-m^2+d m^2,{-m^2,-2 m^2,0,-m^2},{0,0,0,0,0,-1}},{0,{m^2,0,0,0},{0,0,1,0,-1,-1}},{-2+d,{-1,-1,0,-1},{-1,0,-1,0,0,0}},{6-2 d,{1,1,1,1},{-1,0,0,-1,0,0}},{-8+3 d,{-1,-1,-2,-2},{-1,0,0,0,-1,0}},{5-2 d,{1,1,1,2},{0,-1,0,0,-1,0}},{0,{0,1,0,0},{0,-1,0,1,-1,-1}},{0,{1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,0,-s},{-1,0,-1,0,0,1}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{0,-s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}},{m^2-d m^2-5 s+2 d s,{2 m^2-2 s,-s,m^2-2 s,2 m^2-s},{-1,0,0,0,0,0}},{0,{0,s,0,0},{-1,0,0,1,-1,0}},{-6 m^2+2 d m^2+t,{-m^2,-m^2,-m^2-t,-2 m^2},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{-t,0,0,0},{0,-1,1,0,-1,0}},{0,{-m^2,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,0,s t},{-1,0,0,0,0,1}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{m^2 t,0,0,0},{0,-1,1,0,0,0}}},{{-1+d,{-1,-1,0,-1},{0,0,-1,-1,0,0}},{-4+d,{0,0,-1,0},{0,0,0,-1,-1,0}},{1-d,{1,1,0,1},{0,0,0,-1,0,-1}},{-2+d,{-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{1,0,0,0},{0,0,1,0,-2,-1}},{-t,{t,0,t,-t},{0,0,0,-1,0,0}},{3 m^2-d m^2,{m^2,0,0,m^2},{0,0,0,0,0,-1}},{0,{-m^2,0,0,0},{0,0,1,0,-1,-1}},{2-d,{1,1,0,1},{-1,0,-1,0,0,0}},{4-d,{0,0,1,0},{-1,0,0,-1,0,0}},{0,{-1,0,0,1},{-1,0,0,0,-1,0}},{-5+2 d,{-1,-1,-1,-2},{0,-1,0,0,-1,0}},{0,{0,-1,0,0},{0,-1,0,1,-1,-1}},{0,{-1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{-3 m^2+d m^2,{0,0,-m^2,-m^2},{-1,0,0,0,0,0}},{6 m^2-2 d m^2-t,{m^2,m^2,m^2+t,2 m^2},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{t,0,0,0},{0,-1,1,0,-1,0}},{0,{m^2,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{-m^2 t,0,0,0},{0,-1,1,0,0,0}},{0,{0,0,0,-1},{-2,0,-1,0,0,1}},{0,{0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,1,0,0},{-1,-1,-1,1,0,0}},{5-2 d,{2,1,1,1},{-1,-1,0,0,0,0}},{0,{0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,-m^2,0,0},{-1,-1,0,1,0,0}}},{{-1+d,{-1,-1,0,-1},{0,0,-1,-1,0,0}},{-4+d,{0,0,-1,0},{0,0,0,-1,-1,0}},{1-d,{1,1,0,1},{0,0,0,-1,0,-1}},{-t,{t,0,t,-t},{0,0,0,-1,0,0}},{m^2,{0,-m^2,0,0},{0,0,0,0,0,-1}},{4-d,{0,0,1,0},{-1,0,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{-4 m^2+d m^2,{0,0,-m^2,0},{-1,0,0,0,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {1,1,n[3],n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{3,4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{1,1,0,0,0,0}] = {{n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,1,n[3],-1+n[4],n[5],n[6]]->(-4 F[1,0,n[3],n[4],n[5],n[6]]+d F[1,0,n[3],n[4],n[5],n[6]]+s F[1,1,n[3],n[4],n[5],n[6]]-s F[1,1,n[3],n[4],n[5],n[6]] n[4]-F[1,0,n[3],n[4],n[5],n[6]] n[5]+m^2 F[1,0,n[3],n[4],1+n[5],n[6]] n[5])/(-2+d-n[3]-n[4]-n[6])},
{n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,1,n[3],n[4],n[5],-1+n[6]]->1/(2 (-2+d-n[3]-n[4]-n[6])) (-2 F[0,1,n[3],n[4],n[5],n[6]]+d F[0,1,n[3],n[4],n[5],n[6]]+2 F[1,0,n[3],n[4],n[5],n[6]]-d F[1,0,n[3],n[4],n[5],n[6]]-F[0,1,n[3],n[4],n[5],n[6]] n[3]+F[1,0,n[3],n[4],n[5],n[6]] n[3]+F[1,0,1+n[3],n[4],n[5],-1+n[6]] n[3]-t F[1,0,1+n[3],n[4],n[5],n[6]] n[3]-F[1,1,1+n[3],n[4],-1+n[5],-1+n[6]] n[3]-F[0,1,n[3],n[4],n[5],n[6]] n[4]+s F[0,1,n[3],1+n[4],n[5],n[6]] n[4]+F[1,0,n[3],n[4],n[5],n[6]] n[4]+F[1,0,n[3],1+n[4],n[5],-1+n[6]] n[4]-s F[1,1,n[3],1+n[4],n[5],-1+n[6]] n[4]-2 F[0,1,n[3],n[4],n[5],n[6]] n[6]+2 F[1,0,n[3],n[4],n[5],n[6]] n[6])},
{n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,1,-1+n[3],n[4],n[5],n[6]]->-(1/(2 (-2+d-n[3]-n[4]-n[6])))(-2 F[1,0,n[3],n[4],n[5],n[6]]+d F[1,0,n[3],n[4],n[5],n[6]]+2 F[1,1,n[3],n[4],-1+n[5],n[6]]-d F[1,1,n[3],n[4],-1+n[5],n[6]]-2 F[1,0,n[3],n[4],n[5],n[6]] n[3]+2 F[1,1,n[3],n[4],-1+n[5],n[6]] n[3]-F[1,0,-1+n[3],1+n[4],n[5],n[6]] n[4]-F[1,0,n[3],n[4],n[5],n[6]] n[4]+m^2 F[1,0,n[3],1+n[4],n[5],n[6]] n[4]+s F[1,1,-1+n[3],1+n[4],n[5],n[6]] n[4]+F[1,1,n[3],n[4],-1+n[5],n[6]] n[4]-s F[1,1,n[3],1+n[4],-1+n[5],n[6]] n[4]+F[0,1,-1+n[3],n[4],n[5],1+n[6]] n[6]-F[1,0,-1+n[3],n[4],n[5],1+n[6]] n[6]-F[1,0,n[3],n[4],n[5],n[6]] n[6]+t F[1,0,n[3],n[4],n[5],1+n[6]] n[6]+F[1,1,n[3],n[4],-1+n[5],n[6]] n[6])},
{n[5]<=0,F[1,1,0,0,n[5],0]->(-10 F[1,0,0,0,n[5],0]+3 d F[1,0,0,0,n[5],0]-2 F[1,0,0,0,n[5],0] n[5]+2 m^2 F[1,0,0,0,1+n[5],0] n[5])/(-4 s+d s)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{1,1,0,0,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {1,3}*)


Syzygies = {{2 \[Rho][2]+\[Rho][6]-\[Rho][9],-\[Rho][2],-\[Rho][6],0,0,0,0,0,0,0,2 \[Rho][2]+2 \[Rho][6]-2 \[Rho][9],0},{\[Rho][3],0,0,0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,\[Rho][3],-\[Rho][6]},{0,0,0,0,0,-\[Rho][5],\[Rho][3]+2 \[Rho][5]-\[Rho][8],-\[Rho][3]-\[Rho][5]+\[Rho][8],-\[Rho][3]-\[Rho][5]+\[Rho][8],-\[Rho][3],0,2 \[Rho][3]+2 \[Rho][5]-2 \[Rho][8]},{\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][5],-\[Rho][5] \[Rho][6],0,0,0,0,0,\[Rho][5] \[Rho][6],\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-t \[Rho][6]},{\[Rho][3]^2+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8],0,0,0,0,-\[Rho][5] \[Rho][6],\[Rho][5] \[Rho][6],0,0,-\[Rho][3] \[Rho][6],\[Rho][3]^2+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8],\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][8]},{-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][8],\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8],0,0,0,-2 \[Rho][2] \[Rho][6]-2 \[Rho][5] \[Rho][6]+2 \[Rho][6] \[Rho][9],2 \[Rho][2] \[Rho][6]+2 \[Rho][5] \[Rho][6]-2 \[Rho][6] \[Rho][9],2 \[Rho][2] \[Rho][6]-2 \[Rho][6] \[Rho][9],-2 \[Rho][6] \[Rho][9],-2 \[Rho][3] \[Rho][6]-2 \[Rho][5] \[Rho][6]-2 \[Rho][2] \[Rho][8]-2 \[Rho][6] \[Rho][8]+2 \[Rho][3] \[Rho][9]+2 \[Rho][5] \[Rho][9],2 t \[Rho][6]-2 \[Rho][2] \[Rho][6]-2 \[Rho][5] \[Rho][6]+2 \[Rho][6] \[Rho][9]},{\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][8],\[Rho][6] \[Rho][8],0,0,0,-\[Rho][2] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]-2 \[Rho][2] \[Rho][8]-2 \[Rho][6] \[Rho][8]+\[Rho][8] \[Rho][9],t \[Rho][6]-\[Rho][2] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9]},{0,0,0,0,0,-\[Rho][2] \[Rho][5]-\[Rho][5]^2+\[Rho][5] \[Rho][9],\[Rho][2] \[Rho][3]+2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 \[Rho][5]^2-\[Rho][2] \[Rho][8]-\[Rho][5] \[Rho][8]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][2] \[Rho][8]+\[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][2] \[Rho][8]+\[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9],0,2 \[Rho][2] \[Rho][3]+2 \[Rho][2] \[Rho][5]+2 \[Rho][3] \[Rho][5]+2 \[Rho][5]^2-2 \[Rho][2] \[Rho][8]-2 \[Rho][5] \[Rho][8]-2 \[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{0,0,0,0,0,\[Rho][2] \[Rho][5],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],0,t \[Rho][3]-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9]},{s \[Rho][2]+2 \[Rho][2]^2-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][9],-s \[Rho][2]-\[Rho][2]^2+\[Rho][2] \[Rho][3],0,\[Rho][2] \[Rho][6],0,0,0,0,0,0,s \[Rho][2]+2 \[Rho][2]^2-2 \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]-2 \[Rho][2] \[Rho][9]+\[Rho][3] \[Rho][9],0},{s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,0,-s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2,-\[Rho][2] \[Rho][3],0,\[Rho][5]^2,s \[Rho][2]-\[Rho][2] \[Rho][5]-2 \[Rho][5]^2+\[Rho][5] \[Rho][8]-s \[Rho][9]+\[Rho][8] \[Rho][9],-s \[Rho][2]+\[Rho][2] \[Rho][5]+\[Rho][5]^2-\[Rho][5] \[Rho][8]+s \[Rho][9]-\[Rho][8] \[Rho][9],-s \[Rho][2]+\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][5]^2-\[Rho][5] \[Rho][8]+s \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9],2 s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,s \[Rho][2]-t \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-2 \[Rho][5]^2+2 \[Rho][5] \[Rho][8]-s \[Rho][9]+\[Rho][8] \[Rho][9]},{-s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],0,s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2+s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5],0,-\[Rho][5] \[Rho][9],-s \[Rho][2]-s \[Rho][5]+s \[Rho][9]-\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-s \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9],-2 s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2-2 s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],s t-s \[Rho][2]-s \[Rho][5]+m^2 \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{-s \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8],0,0,0,0,0,-\[Rho][5] \[Rho][6],0,0,s \[Rho][6]-\[Rho][6]^2,-s \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]},{\[Rho][3]^2-\[Rho][3] \[Rho][8],0,0,0,0,-s \[Rho][5],s \[Rho][5]-\[Rho][3] \[Rho][5],0,0,-\[Rho][3] \[Rho][6],\[Rho][3]^2-\[Rho][3] \[Rho][8],m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]},{\[Rho][2] \[Rho][3]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],0,s \[Rho][8]+\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8],\[Rho][2] \[Rho][8],0,0,-s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+s \[Rho][9]-\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],\[Rho][2] \[Rho][3]-2 s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],s t+m^2 \[Rho][2]-2 s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+s \[Rho][9]-\[Rho][8] \[Rho][9]},{\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],0,0,0,0,0,0,0,-\[Rho][5] \[Rho][6],-\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],t \[Rho][6]},{s t+2 t \[Rho][2]+m^2 \[Rho][3]-2 t \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]-t \[Rho][9]+2 \[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-s t-t \[Rho][2]-m^2 \[Rho][3]+t \[Rho][3]+s \[Rho][8]+\[Rho][2] \[Rho][8],\[Rho][3] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],t \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],0,m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9],-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9],-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9],s \[Rho][9]-\[Rho][6] \[Rho][9],s t+2 t \[Rho][2]+m^2 \[Rho][3]-2 t \[Rho][3]+\[Rho][3] \[Rho][5]+t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]-2 t \[Rho][9]+2 \[Rho][3] \[Rho][9],2 m^2 \[Rho][9]-2 s \[Rho][9]-2 \[Rho][5] \[Rho][9]},{m^2 \[Rho][3]-t \[Rho][3]+2 \[Rho][2] \[Rho][3]-\[Rho][3]^2-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+s \[Rho][8]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3],-s t+t \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-s \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+s \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9],2 m^2 \[Rho][3]-2 t \[Rho][3]+2 \[Rho][2] \[Rho][3]-\[Rho][3]^2-2 s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],s t+m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-s \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{-m^2 \[Rho][3]+s \[Rho][3]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+m^2 \[Rho][6]+2 \[Rho][2] \[Rho][6]+2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][8],-m^2 \[Rho][6]-2 \[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-2 \[Rho][2] \[Rho][6],-2 \[Rho][2] \[Rho][6],0,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6],-m^2 \[Rho][6]+s \[Rho][6]+\[Rho][5] \[Rho][6],-m^2 \[Rho][6]+s \[Rho][6]+\[Rho][5] \[Rho][6],0,-m^2 \[Rho][3]+s \[Rho][3]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 m^2 \[Rho][6]-2 t \[Rho][6]+2 \[Rho][2] \[Rho][6]+2 \[Rho][2] \[Rho][8],m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]},{-s \[Rho][2]-2 m^2 \[Rho][3]+\[Rho][2] \[Rho][5]-2 \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]+2 \[Rho][3] \[Rho][8]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][8],-m^2 \[Rho][2]+s \[Rho][2]+2 m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][2] \[Rho][8]-2 \[Rho][3] \[Rho][8],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][2] \[Rho][8],s \[Rho][2]+\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6],0,-m^2 \[Rho][2]-s \[Rho][2]+2 m^2 \[Rho][9]-2 \[Rho][8] \[Rho][9],m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][5]-2 m^2 \[Rho][9]+2 \[Rho][8] \[Rho][9],m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][5]-2 \[Rho][5] \[Rho][6]-2 m^2 \[Rho][9]+2 \[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-2 \[Rho][6] \[Rho][9],s t-s \[Rho][2]-3 m^2 \[Rho][3]+t \[Rho][3]+\[Rho][2] \[Rho][5]-2 \[Rho][3] \[Rho][5]-t \[Rho][6]+\[Rho][2] \[Rho][6]-s \[Rho][8]+2 \[Rho][3] \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]+2 \[Rho][3] \[Rho][9]-3 \[Rho][8] \[Rho][9],-2 s \[Rho][2]+2 t \[Rho][6]+2 m^2 \[Rho][9]-2 \[Rho][8] \[Rho][9]},{m^2 \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]-2 \[Rho][2] \[Rho][8],-m^2 \[Rho][2]+\[Rho][2] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,0,0,0,0,m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],0},{m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],0,m^2 \[Rho][2]-\[Rho][2] \[Rho][5]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],-m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+m^2 \[Rho][9]-\[Rho][8] \[Rho][9],-m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][6] \[Rho][9],2 m^2 \[Rho][3]-t \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][5]-t \[Rho][6]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9]},{-s t \[Rho][3]-s t \[Rho][5]+t \[Rho][3] \[Rho][6]+m^2 \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]+s t \[Rho][8]-t \[Rho][6] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8]-m^2 \[Rho][3] \[Rho][9]+s \[Rho][3] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]+s \[Rho][5] \[Rho][9]+m^2 \[Rho][8] \[Rho][9]-s \[Rho][8] \[Rho][9],0,-m^2 \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6] \[Rho][8],-\[Rho][2] \[Rho][5] \[Rho][6],-\[Rho][2] \[Rho][5] \[Rho][6],0,m^2 \[Rho][5] \[Rho][6]-t \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+2 \[Rho][5] \[Rho][6] \[Rho][9],-m^2 \[Rho][5] \[Rho][6]+\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]^2-\[Rho][5] \[Rho][6] \[Rho][9],s t \[Rho][6]-t \[Rho][6]^2+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],-s t \[Rho][3]-s t \[Rho][5]+t \[Rho][3] \[Rho][6]+2 m^2 \[Rho][5] \[Rho][6]-t \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]+s t \[Rho][8]-t \[Rho][6] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8]-m^2 \[Rho][3] \[Rho][9]+s \[Rho][3] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]+s \[Rho][5] \[Rho][9]+m^2 \[Rho][8] \[Rho][9]-s \[Rho][8] \[Rho][9],-s t \[Rho][6]+m^2 \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+t \[Rho][6]^2-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9]},{-m^2 \[Rho][2] \[Rho][5]-2 \[Rho][2]^2 \[Rho][5]+\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][8]-\[Rho][2] \[Rho][3] \[Rho][9]+m^2 \[Rho][8] \[Rho][9]+2 \[Rho][2] \[Rho][8] \[Rho][9]-\[Rho][8]^2 \[Rho][9],0,m^2 \[Rho][2] \[Rho][5]+\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][8]-m^2 \[Rho][8] \[Rho][9]-\[Rho][2] \[Rho][8] \[Rho][9]+\[Rho][8]^2 \[Rho][9],\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][8] \[Rho][9],\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][8] \[Rho][9],0,-m^2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][5]^2+m^2 \[Rho][2] \[Rho][9]+m^2 \[Rho][5] \[Rho][9]-\[Rho][2] \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9]-m^2 \[Rho][9]^2+\[Rho][8] \[Rho][9]^2,m^2 \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5]^2-m^2 \[Rho][2] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][8] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,\[Rho][2] \[Rho][5] \[Rho][6]-m^2 \[Rho][2] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,-m^2 \[Rho][2] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+\[Rho][2] \[Rho][6] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,-2 m^2 \[Rho][2] \[Rho][5]+t \[Rho][2] \[Rho][5]-2 \[Rho][2]^2 \[Rho][5]+\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][8]-\[Rho][2] \[Rho][3] \[Rho][9]+2 m^2 \[Rho][8] \[Rho][9]-t \[Rho][8] \[Rho][9]+2 \[Rho][2] \[Rho][8] \[Rho][9]-\[Rho][8]^2 \[Rho][9],m^2 t \[Rho][2]-m^2 \[Rho][2] \[Rho][5]-t \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][5]^2-t \[Rho][2] \[Rho][6]-m^2 t \[Rho][9]+m^2 \[Rho][2] \[Rho][9]+m^2 \[Rho][5] \[Rho][9]-\[Rho][2] \[Rho][5] \[Rho][9]+t \[Rho][8] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9]-m^2 \[Rho][9]^2+\[Rho][8] \[Rho][9]^2},{-m^2 s \[Rho][5]-2 s \[Rho][2] \[Rho][5]+s \[Rho][3] \[Rho][5]+s \[Rho][5] \[Rho][8]+m^2 \[Rho][3] \[Rho][9]-s \[Rho][3] \[Rho][9]-m^2 \[Rho][8] \[Rho][9]+s \[Rho][8] \[Rho][9],0,m^2 s \[Rho][5]+s \[Rho][2] \[Rho][5]-s \[Rho][5] \[Rho][8],s \[Rho][2] \[Rho][5],s \[Rho][2] \[Rho][5],0,-m^2 s \[Rho][5]+s \[Rho][5]^2-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2+s \[Rho][5] \[Rho][9],s \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][9],s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9],-2 m^2 s \[Rho][5]+s t \[Rho][5]-2 s \[Rho][2] \[Rho][5]+s \[Rho][3] \[Rho][5]+s \[Rho][5] \[Rho][8]+m^2 \[Rho][3] \[Rho][9]-s \[Rho][3] \[Rho][9]-m^2 \[Rho][8] \[Rho][9]+s \[Rho][8] \[Rho][9],m^2 s t-m^2 s \[Rho][5]-s t \[Rho][5]+s \[Rho][5]^2-s t \[Rho][6]+m^4 \[Rho][9]-m^2 s \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{2,0,1,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{-6+d,{-1,0,-1,0},{0,0,0,-1,0,0}},{6-d,{1,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,t,0},{0,0,0,-1,1,0}},{0,{0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{-s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,-1,0},{-1,0,0,-1,1,0}},{-8+2 d,{-2,0,-2,0},{-1,0,0,0,0,0}},{0,{-1,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,1,0},{-1,0,-1,0,1,0}}},{{-4+d,{-1,0,-1,0},{0,-1,0,0,0,0}},{3-d,{0,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,0}},{0,{s,-s,0,0},{0,0,0,0,0,0}}},{{-4+d,{0,-1,0,-1},{0,-1,0,0,0,0}},{4-d,{0,1,0,1},{0,0,0,0,-1,0}},{0,{0,0,0,t},{0,-1,0,0,0,1}},{0,{0,m^2,0,0},{0,-1,0,1,0,0}},{0,{0,-s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,-1},{0,-1,-1,0,0,1}},{0,{0,-1,0,0},{0,-1,-1,1,0,0}},{-6+2 d,{0,-2,0,-2},{0,0,-1,0,0,0}},{0,{0,s,0,0},{0,0,-1,1,0,0}},{0,{0,0,0,1},{-1,0,-1,0,0,1}}},{{4-d,{1,0,1,0},{0,-1,0,0,0,-1}},{-4+d,{-1,0,-1,0},{0,0,0,0,-1,-1}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{t,{0,0,0,-t},{0,0,0,-1,0,0}},{0,{-s,-m^2+s,m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{-4+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{-6+d,{-1,0,-1,0},{0,0,-1,-1,0,0}},{6-d,{1,0,1,0},{0,0,-1,0,0,-1}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,t,0},{0,0,-1,-1,1,0}},{0,{s,-s,0,0},{0,0,-1,0,0,0}},{0,{0,0,-m^2,0},{0,0,-1,0,1,-1}},{0,{-s,0,0,0},{0,1,-1,0,0,-1}},{0,{0,0,-1,0},{-1,0,-1,-1,1,0}},{-4+d,{-1,0,-1,0},{-1,0,-1,0,0,0}},{0,{-1,0,0,0},{-1,1,-1,-1,0,0}},{0,{0,0,1,0},{-1,0,-2,0,1,0}}},{{-3+d,{-1,0,-1,0},{0,-2,0,0,0,0}},{3-d,{1,0,1,0},{0,-1,0,0,-1,0}},{0,{0,0,m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{-s,{s,m^2-s,-m^2,0},{0,-1,0,0,0,0}},{s,{-s,0,0,0},{0,0,0,0,-1,0}},{0,{0,0,0,-1},{0,-1,-1,-1,0,1}},{-3+d,{-1,-1,-1,0},{0,-1,-1,0,0,0}},{-2+d,{0,-1,0,-1},{0,0,-1,-1,0,0}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{-s,{s,0,0,0},{0,0,-1,0,0,0}},{0,{0,0,0,1},{-1,0,-1,-1,0,1}}},{{5-d,{1,0,1,0},{0,-1,0,-1,0,0}},{-5+d,{-1,0,-1,0},{0,-1,0,0,0,-1}},{5-d,{1,0,1,0},{0,0,0,-1,-1,0}},{-4+2 d,{0,-2,0,-2},{0,0,0,-1,0,-1}},{3-d,{1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,-t,0},{0,-1,0,-1,1,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,-t,2 t},{0,0,0,-1,0,0}},{-m^2-s,{s,2 m^2,-m^2,0},{0,0,0,0,0,-1}},{0,{-s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,1,0},{-1,-1,0,-1,1,0}},{4-2 d,{1,2,1,2},{-1,0,0,-1,0,0}},{6-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}},{10-3 d,{1,2,1,2},{0,0,-1,-1,0,0}},{-6+d,{-1,0,-1,0},{0,0,-1,0,0,-1}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{m^2+s,{s,-2 s,-m^2,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,-t,0},{0,0,-1,-1,1,0}},{0,{0,0,m^2,0},{0,0,-1,0,1,-1}},{0,{s,0,0,0},{0,1,-1,0,0,-1}},{0,{0,0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,0,1,0},{-1,0,-1,-1,1,0}},{1,{0,0,-1,0},{-1,0,-1,0,0,0}},{0,{1,0,0,0},{-1,1,-1,-1,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,-1,0},{-1,0,-2,0,1,0}}},{{5-d,{1,0,1,0},{0,0,0,-1,-1,0}},{-2+d,{0,-1,0,-1},{0,0,0,-1,0,-1}},{-1,{0,0,0,0},{0,0,0,0,-1,-1}},{0,{0,0,-t,t},{0,0,0,-1,0,0}},{-m^2,{0,m^2,0,0},{0,0,0,0,0,-1}},{-3+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{2-d,{0,1,1,1},{-1,0,0,-1,0,0}},{6-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{m^2,{s,-s,-m^2,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{-3+d,{-1,0,-2,0},{-1,0,-1,0,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{3-d,{0,1,0,1},{0,-1,0,0,0,-1}},{-3+d,{0,-1,0,-1},{0,0,0,0,-1,-1}},{t,{0,0,0,-t},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{-4+d,{0,-1,0,-1},{-1,-1,0,0,0,0}},{4-d,{0,1,0,1},{-1,0,0,0,-1,0}},{-3+d,{0,-1,0,0},{0,-1,-1,0,0,0}},{0,{0,1,0,0},{0,-1,-1,1,0,-1}},{2-d,{0,1,0,1},{0,0,-1,0,-1,0}},{4-2 d,{0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,0,t},{-1,-1,0,0,0,1}},{0,{0,m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,-s,0,0},{-1,0,0,1,-1,0}},{0,{0,0,0,t},{0,-1,-1,0,0,1}},{0,{0,m^2,0,0},{0,-1,-1,1,0,0}},{0,{0,-s,0,0},{0,0,-1,1,-1,0}},{0,{0,-s,0,0},{0,0,-1,1,0,-1}},{0,{0,0,0,-1},{-1,-1,-1,0,0,1}},{0,{0,-1,0,0},{-1,-1,-1,1,0,0}},{-5+2 d,{0,-2,0,-3},{-1,0,-1,0,0,0}},{0,{0,0,0,-1},{0,-1,-2,0,0,1}},{0,{0,-1,0,0},{0,-1,-2,1,0,0}},{-4+2 d,{0,-2,0,-2},{0,0,-2,0,0,0}},{0,{0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,s,0,0},{0,0,-2,1,0,0}},{0,{0,0,0,1},{-2,0,-1,0,0,1}},{0,{0,0,0,1},{-1,0,-2,0,0,1}}},{{-3+d,{0,-1,0,-1},{0,-1,0,0,0,-1}},{3-d,{0,1,0,1},{0,0,0,0,-1,-1}},{-t,{0,0,0,t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{4-d,{0,1,0,1},{-1,-1,0,0,0,0}},{-4+d,{0,-1,0,-1},{-1,0,0,0,-1,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,s,0,0},{-1,0,0,1,-1,0}},{0,{0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,1,0,0},{-1,-1,-1,1,0,0}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,-1},{-2,0,-1,0,0,1}}},{{1,{0,0,0,0},{0,-1,0,-1,0,0}},{-1,{0,0,0,0},{0,-1,0,0,0,-1}},{s,{0,0,0,0},{0,0,0,0,0,-1}},{0,{0,0,1,0},{-1,-1,0,-1,1,0}},{6-2 d,{2,0,2,0},{-1,-1,0,0,0,0}},{-1,{1,0,0,0},{-1,0,0,-1,0,0}},{4-d,{1,0,1,0},{-1,0,0,0,0,-1}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,t,0},{-1,0,0,-1,1,0}},{-3 s+d s,{-2 s,0,-s,0},{-1,0,0,0,0,0}},{0,{0,0,-m^2,0},{-1,0,0,0,1,-1}},{0,{-s,0,0,0},{-1,1,0,0,0,-1}},{0,{0,0,-1,0},{-2,0,0,-1,1,0}},{-6+2 d,{-2,0,-2,0},{-2,0,0,0,0,0}},{0,{-1,0,0,0},{-2,1,0,-1,0,0}},{0,{0,0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,0,m^2,0},{-2,0,0,0,1,0}},{0,{s,0,0,0},{-2,1,0,0,0,0}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{0,{0,0,1,0},{-2,0,-1,0,1,0}}},{{3-d,{1,0,1,0},{0,-2,0,0,0,0}},{-3+d,{0,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,-t,0},{0,-2,0,0,1,0}},{-5 s+d s+t,{-s,0,-s,-t},{0,-1,0,0,0,0}},{0,{0,-m^2+s,0,0},{0,-1,0,1,0,-1}},{3 s-d s,{0,s,0,s},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,s t,0},{0,-1,0,0,1,0}},{0,{0,-s^2,0,0},{0,0,0,1,0,-1}},{-3+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{-1,{0,0,0,0},{0,-1,-1,0,0,0}},{-2+d,{0,-1,0,-1},{0,0,-1,0,-1,0}},{0,{0,0,-s,0},{-1,-1,0,0,1,0}},{-3 s+d s,{-s,-s,0,-s},{-1,0,0,0,0,0}},{0,{0,0,0,-t},{0,-1,-1,0,0,1}},{0,{0,-m^2,0,0},{0,-1,-1,1,0,0}},{0,{0,s,0,0},{0,0,-1,1,-1,0}},{0,{0,s^2,0,0},{-1,0,0,1,0,0}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,1},{0,-1,-2,0,0,1}},{0,{0,1,0,0},{0,-1,-2,1,0,0}},{4-2 d,{0,2,0,2},{0,0,-2,0,0,0}},{0,{0,-s,0,0},{-1,0,-1,1,0,0}},{0,{0,-s,0,0},{0,0,-2,1,0,0}},{0,{0,0,0,-1},{-1,0,-2,0,0,1}}},{{-3+d,{-1,0,-1,0},{0,-2,0,0,0,0}},{-4+d,{-1,0,-1,0},{0,-1,0,0,0,-1}},{7-2 d,{1,1,1,1},{0,0,0,0,-1,-1}},{0,{0,0,t,0},{0,-2,0,0,1,0}},{5 s-d s-t,{s,0,s,t},{0,-1,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{0,{0,m^2-s,0,0},{0,-1,0,1,0,-1}},{-t,{0,0,0,t},{0,0,0,-1,0,0}},{-3 s+d s,{s,m^2-2 s,-m^2,-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{-s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-s t,0},{0,-1,0,0,1,0}},{0,{0,s^2,0,0},{0,0,0,1,0,-1}},{3-d,{1,0,1,0},{-1,-1,0,0,0,0}},{-3+d,{-1,0,-1,-1},{0,-1,-1,0,0,0}},{0,{0,-1,0,0},{0,-1,-1,1,0,-1}},{0,{0,0,s,0},{-1,-1,0,0,1,0}},{3 s-d s,{s,s,0,s},{-1,0,0,0,0,0}},{0,{0,0,t,0},{0,-1,-1,0,1,0}},{8 s-2 d s,{s,s,s,2 s},{0,0,-1,0,0,0}},{0,{0,s,0,0},{0,0,-1,1,0,-1}},{0,{0,-s^2,0,0},{-1,0,0,1,0,0}},{0,{0,0,-s t,0},{0,0,-1,0,1,0}},{3-d,{1,0,1,1},{-1,0,-1,0,0,0}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{-4+d,{-1,0,-1,0},{0,-1,0,-1,0,0}},{4-d,{1,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,m^2,0},{0,-1,0,-1,1,0}},{4 s-d s,{s,0,s,0},{0,-1,0,0,0,0}},{0,{0,0,0,t},{0,0,0,-2,0,1}},{-m^2+s,{s,m^2-s,-m^2,0},{0,0,0,-1,0,0}},{-4 s+d s,{-s,0,-s,0},{0,0,0,0,-1,0}},{0,{-s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,-m^2 s,0},{0,-1,0,0,1,0}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{0,{-s^2,-m^2 s+s^2,m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0,0},{0,1,0,0,-1,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{4 s-d s,{s,s,s,0},{0,0,-1,0,0,0}},{0,{0,0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{-s^2,0,0,0},{0,1,-1,0,0,0}}},{{-3+d,{-1,0,-1,0},{0,-2,0,0,0,0}},{3-d,{1,0,1,0},{0,-1,0,0,-1,0}},{0,{0,0,m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{-s,{s,m^2-s,-m^2,0},{0,-1,0,0,0,0}},{s,{-s,0,0,0},{0,0,0,0,-1,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{-3 s+d s,{0,-s,0,-s},{0,0,-1,0,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}}},{{-3+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{3-d,{0,1,0,1},{0,0,0,0,-1,-1}},{-t,{0,0,t,0},{0,-1,0,0,0,0}},{5 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{-3 s+d s,{0,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,-s t,s t},{0,0,0,0,0,0}},{0,{0,m^2 s,0,0},{0,0,0,1,0,-1}},{-3+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{6-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,t},{-1,0,0,-1,0,1}},{3 s-d s,{s,m^2,-m^2+s,s},{-1,0,0,0,0,0}},{3 s-d s,{0,s,0,s},{0,0,-1,0,0,0}},{0,{0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,-m^2 s,0,0},{-1,0,0,1,0,0}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,s,0,0},{-1,0,-1,1,0,0}}},{{-4+d,{-1,0,-1,0},{0,-1,0,0,0,-1}},{4-d,{1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,0,t},{0,0,0,-1,0,0}},{0,{s,m^2-s,-m^2,0},{0,0,0,0,0,-1}},{0,{-s,0,0,0},{0,1,0,0,-1,-1}},{4-d,{1,0,1,0},{0,-1,-1,0,0,0}},{0,{0,0,-m^2,0},{0,-1,-1,0,1,0}},{0,{-s,s,0,0},{0,0,-1,0,0,0}},{-4+d,{-1,0,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{4-d,{1,0,1,0},{0,-1,0,-1,0,0}},{-8+2 d,{-2,0,-2,0},{0,-1,0,0,0,-1}},{1,{0,0,0,0},{0,0,0,-1,-1,0}},{3-d,{1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,t,0},{0,-1,0,-1,1,0}},{-4 m^2+d m^2+8 t-2 d t,{-m^2+2 t,0,-m^2+2 t,0},{0,-1,0,0,0,0}},{-2 t,{t,0,-t,t},{0,0,0,-1,0,0}},{4 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{-8 m^2+2 d m^2+7 s-2 d s+6 t-d t,{-2 m^2+2 s+t,0,-m^2+2 s+t,-m^2+s},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,t^2,0},{0,0,0,-1,1,0}},{-3 s t+d s t,{-2 s t,0,-s t,-s t},{0,0,0,0,0,0}},{0,{0,0,-m^2 t,0},{0,0,0,0,1,-1}},{0,{-s t,0,0,0},{0,1,0,0,0,-1}},{-1,{0,0,1,0},{-1,0,0,-1,0,0}},{6-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}},{-4+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{4-2 d,{0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,-t,0},{-1,0,0,-1,1,0}},{m^2-8 t+2 d t,{-2 t,0,-m^2-2 t,0},{-1,0,0,0,0,0}},{0,{-t,0,0,0},{-1,1,0,-1,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,2 m^2-t,0},{0,-1,-1,0,1,0}},{-s,{s,0,-s,s},{0,0,-1,0,0,0}},{0,{0,0,m^2 t,0},{-1,0,0,0,1,0}},{0,{s t,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,s t,0},{0,0,-1,0,1,0}},{1,{0,0,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,t,0},{-1,0,-1,0,1,0}}},{{3-d,{1,0,1,0},{0,-2,0,0,0,0}},{-3+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{-6+2 d,{0,-2,0,-2},{0,-1,0,0,0,-1}},{6-2 d,{0,2,0,2},{0,0,0,0,-1,-1}},{0,{0,0,-m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{-9 m^2+2 d m^2+s+7 t-2 d t,{-m^2-s+t,-m^2+s+2 t,t,-2 m^2+2 t},{0,-1,0,0,0,0}},{3 t-d t,{0,t,0,t},{0,0,0,-1,0,0}},{8 s-2 d s,{2 s,0,s,2 s},{0,0,0,0,-1,0}},{-3 m^2+d m^2+3 s-d s,{0,-m^2+s,0,-m^2+s},{0,0,0,0,0,-1}},{-2 s t+d s t,{-s t,-s t,-s t,-s t},{0,0,0,0,0,0}},{-6+2 d,{-2,0,-2,0},{-1,-1,0,0,0,0}},{6-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}},{m^2-s,{-m^2+s,0,-m^2+s,m^2-s},{-1,0,0,0,0,0}},{0,{0,0,0,s t},{-1,0,0,0,0,1}}},{{3-d,{1,0,1,0},{0,0,0,-1,-1,0}},{-3+d,{-1,0,-1,0},{0,0,0,0,-1,-1}},{4 m^2-d m^2-4 s+d s,{m^2-s,0,m^2-s,0},{0,-1,0,0,0,0}},{-9 m^2+2 d m^2+3 s-d s+3 t,{-m^2,-m^2+s,-m^2-t,-m^2+s},{0,0,0,-1,0,0}},{3 m^2-d m^2,{m^2,0,2 m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-m^4+m^2 s,0},{0,-1,0,0,1,0}},{0,{0,0,m^2 t,0},{0,0,0,-1,1,0}},{0,{-m^2 s+s^2,m^2 s-s^2,0,0},{0,0,0,0,0,0}},{0,{0,0,-m^4,0},{0,0,0,0,1,-1}},{0,{-m^2 s,0,0,0},{0,1,0,0,0,-1}},{-7+2 d,{-2,0,-3,0},{-1,0,0,-1,0,0}},{-6+2 d,{-2,0,-2,0},{-1,0,0,0,-1,0}},{0,{-1,0,0,0},{-1,1,0,-1,-1,0}},{-4+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,-m^2,0},{-1,0,0,-1,1,0}},{-m^2,{0,0,m^2,0},{-1,0,0,0,0,0}},{0,{-m^2,0,0,0},{-1,1,0,-1,0,0}},{0,{s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{s,-s,0,0},{0,0,-1,0,0,0}},{0,{0,0,m^4,0},{-1,0,0,0,1,0}},{0,{m^2 s,0,0,0},{-1,1,0,0,0,0}},{7-2 d,{2,0,3,0},{-1,0,-1,0,0,0}},{0,{0,0,-3 m^2,0},{-1,0,-1,0,1,0}},{0,{-2 s,0,0,0},{-1,1,-1,0,0,0}}},{{-6+2 d,{-2,0,-2,0},{0,-1,0,0,-1,0}},{-8+2 d,{-2,0,-2,0},{0,-1,0,0,0,-1}},{-1,{0,0,0,0},{0,0,0,-1,-1,0}},{15-4 d,{2,2,2,2},{0,0,0,0,-1,-1}},{9 m^2-2 d m^2-3 t,{2 m^2,0,2 m^2+2 t,0},{0,-1,0,0,0,0}},{0,{0,0,2 m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,0,2 t},{0,0,0,-1,0,0}},{s,{0,0,0,0},{0,0,0,0,-1,0}},{-7 m^2+2 d m^2,{2 s,-2 s,-2 m^2,-2 m^2},{0,0,0,0,0,-1}},{0,{0,-2 s,0,0},{0,0,0,1,-1,-1}},{0,{-2 s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-2 m^2 t,0},{0,-1,0,0,1,0}},{-s t,{0,0,0,0},{0,0,0,0,0,0}},{0,{0,2 m^2 s,0,0},{0,0,0,1,0,-1}},{-3+d,{-1,0,-2,0},{-1,0,0,-1,0,0}},{0,{-1,0,0,0},{-1,1,0,-1,-1,0}},{8-2 d,{2,0,2,0},{0,-1,-1,0,0,0}},{0,{0,0,2 m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,t},{-1,0,0,-1,0,1}},{2 m^2-d m^2+7 s-2 d s,{m^2+2 s,2 m^2,2 s,m^2+s},{-1,0,0,0,0,0}},{0,{s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,-2 m^2,0},{0,-1,-1,0,1,0}},{0,{-2 s,2 s,0,0},{0,0,-1,0,0,0}},{0,{0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,-2 m^2 s,0,0},{-1,0,0,1,0,0}},{-5+d,{-1,0,0,0},{-1,0,-1,0,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,2 s,0,0},{-1,0,-1,1,0,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{1,{0,0,0,0},{0,0,0,-1,-1,0}},{-1,{0,0,0,0},{0,0,0,0,-1,-1}},{-t,{0,0,0,0},{0,0,0,-1,0,0}},{m^2,{0,0,0,0},{0,0,0,0,0,-1}},{3-d,{1,0,2,0},{-1,0,0,-1,0,0}},{6-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}},{-3 m^2+d m^2,{-m^2,0,-2 m^2,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{-3+d,{-1,0,-2,0},{-1,0,-1,0,0,0}},{0,{0,0,2 m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{3-d,{1,0,1,0},{0,-1,0,0,-1,0}},{4-d,{1,0,1,0},{0,-1,0,0,0,-1}},{-7+2 d,{-1,-1,-1,-1},{0,0,0,0,-1,-1}},{-5 m^2+d m^2+2 t,{-m^2,0,-m^2-t,0},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{t,{0,0,0,-t},{0,0,0,-1,0,0}},{3 m^2-d m^2,{-s,s,m^2,m^2},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,-m^2 s,0,0},{0,0,0,1,0,-1}},{-3+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{-4+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{-3 m^2+d m^2,{-m^2,-m^2,0,-m^2},{-1,0,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{s,-s,0,0},{0,0,-1,0,0,0}},{0,{0,m^2 s,0,0},{-1,0,0,1,0,0}},{7-2 d,{1,1,1,1},{-1,0,-1,0,0,0}},{0,{0,0,-m^2,0},{-1,0,-1,0,1,0}},{0,{0,-s,0,0},{-1,0,-1,1,0,0}},{0,{-s,0,0,0},{-1,1,-1,0,0,0}}},{{-4 m^2+d m^2+4 s-d s,{-m^2+s,0,-m^2+s,0},{0,-1,0,0,0,-1}},{4 m^2-d m^2-4 s+d s,{m^2-s,0,m^2-s,0},{0,0,0,0,-1,-1}},{0,{0,0,m^4-m^2 s,0},{0,-1,0,0,1,-1}},{-m^2 t+s t,{0,0,0,m^2 t-s t},{0,0,0,-1,0,0}},{0,{m^2 s-s^2,m^4-2 m^2 s+s^2,-m^4+m^2 s,0},{0,0,0,0,0,-1}},{0,{-m^2 s+s^2,0,0,0},{0,1,0,0,-1,-1}},{-4 s+d s,{-s,0,-s,0},{0,-1,-1,0,0,0}},{-4 s+d s,{-s,0,-s,0},{0,0,-1,0,-1,0}},{2 m^2-d m^2+2 s-d s,{0,m^2+s,0,m^2+s},{0,0,-1,0,0,-1}},{0,{0,0,m^2 s,0},{0,-1,-1,0,1,0}},{8 m^2 s-2 d m^2 s-2 s t,{m^2 s+s^2,m^2 s-s^2,m^2 s+s t,2 m^2 s-s t},{0,0,-1,0,0,0}},{0,{0,0,-m^2 s t,0},{0,0,-1,0,1,0}},{8 s-2 d s,{2 s,0,2 s,0},{-1,0,-1,0,0,0}},{-2 s+d s,{0,-s,0,-s},{0,0,-2,0,0,0}},{0,{m^2 s-s^2,0,0,0},{-1,1,-1,0,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {2,n[2],1,n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{2,4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{2,0,1,0,0,0}] = {{n[2]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,-1+n[2],1,n[4],n[5],n[6]]->-(1/((-6+d-n[2]-n[5]) (-4+d-n[2]-n[5])))(24 F[1,n[2],1,n[4],n[5],n[6]]-14 d F[1,n[2],1,n[4],n[5],n[6]]+2 d^2 F[1,n[2],1,n[4],n[5],n[6]]-18 F[2,n[2],1,n[4],n[5],-1+n[6]]+9 d F[2,n[2],1,n[4],n[5],-1+n[6]]-d^2 F[2,n[2],1,n[4],n[5],-1+n[6]]+6 F[1,n[2],1,n[4],n[5],n[6]] n[2]-2 d F[1,n[2],1,n[4],n[5],n[6]] n[2]+3 F[1,1+n[2],1,-1+n[4],n[5],n[6]] n[2]-d F[1,1+n[2],1,-1+n[4],n[5],n[6]] n[2]-3 s F[1,1+n[2],1,n[4],n[5],n[6]] n[2]+d s F[1,1+n[2],1,n[4],n[5],n[6]] n[2]-3 F[2,n[2],1,n[4],n[5],-1+n[6]] n[2]+d F[2,n[2],1,n[4],n[5],-1+n[6]] n[2]-6 s F[2,n[2],1,n[4],n[5],n[6]] n[2]+d s F[2,n[2],1,n[4],n[5],n[6]] n[2]+3 s F[2,1+n[2],1,n[4],n[5],-1+n[6]] n[2]-d s F[2,1+n[2],1,n[4],n[5],-1+n[6]] n[2]-s F[2,n[2],1,n[4],n[5],n[6]] n[2]^2+8 F[1,n[2],1,n[4],n[5],n[6]] n[4]-2 d F[1,n[2],1,n[4],n[5],n[6]] n[4]-6 F[2,n[2],1,n[4],n[5],-1+n[6]] n[4]+d F[2,n[2],1,n[4],n[5],-1+n[6]] n[4]+6 s F[2,n[2],1,n[4],n[5],n[6]] n[4]-d s F[2,n[2],1,n[4],n[5],n[6]] n[4]+2 F[1,n[2],1,n[4],n[5],n[6]] n[2] n[4]+F[1,1+n[2],1,-1+n[4],n[5],n[6]] n[2] n[4]-s F[1,1+n[2],1,n[4],n[5],n[6]] n[2] n[4]-F[2,n[2],1,n[4],n[5],-1+n[6]] n[2] n[4]+s F[2,n[2],1,n[4],n[5],n[6]] n[2] n[4]+s F[2,1+n[2],1,n[4],n[5],-1+n[6]] n[2] n[4]-3 F[1,n[2],0,n[4],1+n[5],n[6]] n[5]+d F[1,n[2],0,n[4],1+n[5],n[6]] n[5]+3 F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[5]-d F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[5]+6 F[1,n[2],1,n[4],n[5],n[6]] n[5]-2 d F[1,n[2],1,n[4],n[5],n[6]] n[5]-3 m^2 F[1,n[2],1,n[4],1+n[5],n[6]] n[5]+d m^2 F[1,n[2],1,n[4],1+n[5],n[6]] n[5]-6 m^2 F[2,-1+n[2],1,n[4],1+n[5],n[6]] n[5]+d m^2 F[2,-1+n[2],1,n[4],1+n[5],n[6]] n[5]-3 t F[2,n[2],1,-1+n[4],1+n[5],n[6]] n[5]+d t F[2,n[2],1,-1+n[4],1+n[5],n[6]] n[5]-3 F[2,n[2],1,n[4],n[5],-1+n[6]] n[5]+d F[2,n[2],1,n[4],n[5],-1+n[6]] n[5]+3 m^2 F[2,n[2],1,n[4],1+n[5],-1+n[6]] n[5]-d m^2 F[2,n[2],1,n[4],1+n[5],-1+n[6]] n[5]-m^2 F[2,-1+n[2],1,n[4],1+n[5],n[6]] n[2] n[5]-s F[2,n[2],1,n[4],n[5],n[6]] n[2] n[5]-F[1,n[2],0,n[4],1+n[5],n[6]] n[4] n[5]+F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[4] n[5]+2 F[1,n[2],1,n[4],n[5],n[6]] n[4] n[5]-m^2 F[1,n[2],1,n[4],1+n[5],n[6]] n[4] n[5]-t F[2,n[2],1,-1+n[4],1+n[5],n[6]] n[4] n[5]-F[2,n[2],1,n[4],n[5],-1+n[6]] n[4] n[5]+s F[2,n[2],1,n[4],n[5],n[6]] n[4] n[5]+m^2 F[2,n[2],1,n[4],1+n[5],-1+n[6]] n[4] n[5]-m^2 F[2,-1+n[2],1,n[4],1+n[5],n[6]] n[5]^2+8 F[1,n[2],1,n[4],n[5],n[6]] n[6]-2 d F[1,n[2],1,n[4],n[5],n[6]] n[6]-6 F[2,n[2],1,n[4],n[5],-1+n[6]] n[6]+d F[2,n[2],1,n[4],n[5],-1+n[6]] n[6]+2 F[1,n[2],1,n[4],n[5],n[6]] n[2] n[6]+F[1,1+n[2],1,-1+n[4],n[5],n[6]] n[2] n[6]-s F[1,1+n[2],1,n[4],n[5],n[6]] n[2] n[6]-F[2,n[2],1,n[4],n[5],-1+n[6]] n[2] n[6]+s F[2,1+n[2],1,n[4],n[5],-1+n[6]] n[2] n[6]-F[1,n[2],0,n[4],1+n[5],n[6]] n[5] n[6]+F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[5] n[6]+2 F[1,n[2],1,n[4],n[5],n[6]] n[5] n[6]-m^2 F[1,n[2],1,n[4],1+n[5],n[6]] n[5] n[6]-t F[2,n[2],1,-1+n[4],1+n[5],n[6]] n[5] n[6]-F[2,n[2],1,n[4],n[5],-1+n[6]] n[5] n[6]+m^2 F[2,n[2],1,n[4],1+n[5],-1+n[6]] n[5] n[6])},
{n[2]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,n[2],1,-1+n[4],n[5],n[6]]->-(1/(-6+d-n[2]-n[5]))(-F[1,1+n[2],1,-1+n[4],n[5],n[6]] n[2]+s F[1,1+n[2],1,n[4],n[5],n[6]] n[2]-s F[2,1+n[2],1,n[4],n[5],-1+n[6]] n[2]+F[1,n[2],1,n[4],n[5],n[6]] (-8+2 d-2 n[2]-2 n[5])+F[1,n[2],0,n[4],1+n[5],n[6]] n[5]-F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[5]+m^2 F[1,n[2],1,n[4],1+n[5],n[6]] n[5]+t F[2,n[2],1,-1+n[4],1+n[5],n[6]] n[5]-m^2 F[2,n[2],1,n[4],1+n[5],-1+n[6]] n[5]+F[2,n[2],1,n[4],n[5],-1+n[6]] (6-d+n[2]+n[5]))},
{n[5]<=0&&n[6]<=0,F[2,0,1,0,-1+n[5],-1+n[6]]->-((s t F[2,0,1,0,-1+n[5],n[6]])/(m^2-s-t))-(s t F[2,0,1,0,n[5],-1+n[6]])/(m^2-s-t)+(s t^2 F[2,0,1,0,n[5],n[6]])/(m^2-s-t)+((-29+7 d) F[1,0,0,0,-1+n[5],n[6]] (-3+d-n[5]))/((-6+d) (-3+d)^2 (m^2-s-t))-(2 (-11+2 d) F[0,-1,1,0,n[5],n[6]] (-2+d-n[5]))/((-6+d) (m^2-s-t))+(2 (-11+2 d) F[0,0,1,0,-1+n[5],n[6]] (-2+d-n[5]))/((-6+d) (m^2-s-t))+((-11+2 d) F[0,-1,0,0,1+n[5],n[6]] n[5])/((-6+d) (-m^2+s+t))-((-11+2 d) F[0,-1,1,-1,1+n[5],n[6]] n[5])/((-6+d) (-m^2+s+t))-((-11+2 d) m^2 F[0,-1,1,0,1+n[5],n[6]] n[5])/((-6+d) (m^2-s-t))+((62 m^2-33 d m^2+4 d^2 m^2+4 s-d s-142 t+75 d t-10 d^2 t) F[0,0,0,0,1+n[5],n[6]] n[5])/(2 (-6+d) (-4+d) (m^2-s-t))+((-11+2 d) F[0,0,1,-1,n[5],n[6]] n[5])/((-6+d) (-m^2+s+t))-((62 m^2-33 d m^2+4 d^2 m^2+4 s-d s-142 t+75 d t-10 d^2 t) F[0,0,1,-1,1+n[5],n[6]] n[5])/(2 (-6+d) (-4+d) (m^2-s-t))+(m^2 (62 m^2-33 d m^2+4 d^2 m^2+4 s-d s-142 t+75 d t-10 d^2 t) F[0,0,1,0,1+n[5],n[6]] n[5])/(2 (-6+d) (-4+d) (m^2-s-t))+((37-17 d+2 d^2) F[1,-1,-1,0,1+n[5],n[6]] n[5])/((-6+d) (-3+d) (-m^2+s+t))-((37-17 d+2 d^2) F[1,-1,0,-1,1+n[5],n[6]] n[5])/((-6+d) (-3+d) (-m^2+s+t))-((-521 m^2+404 d m^2-99 d^2 m^2+8 d^3 m^2+153 t-138 d t+41 d^2 t-4 d^3 t) F[1,-1,0,0,1+n[5],n[6]] n[5])/(2 (-6+d) (-3+d)^2 (m^2-s-t))-((m^2-39 t+8 d t) F[1,-1,1,-1,1+n[5],n[6]] n[5])/(2 (-6+d) (m^2-s-t))+((-11+2 d) m^2 F[1,-1,1,0,1+n[5],-1+n[6]] n[5])/((-6+d) (m^2-s-t))+(m^2 (-21 m^2+4 d m^2+t) F[1,-1,1,0,1+n[5],n[6]] n[5])/(2 (-6+d) (m^2-s-t))+((-7 m^2+d m^2+37 s-17 d s+2 d^2 s) F[1,0,-1,0,1+n[5],n[6]] n[5])/((-6+d) (-3+d) (m^2-s-t))+((m^2-s) (-84 m^2+44 d m^2-11 d^2 m^2+d^3 m^2-156 s+127 d s-34 d^2 s+3 d^3 s) F[1,0,0,0,1+n[5],-1+n[6]] n[5])/(2 (-6+d) (-4+d) (-3+d)^2 s (m^2-s-t))-1/(4 (-6+d) (-4+d) (-3+d)^2 (-2+d) s (m^2-s-t)) (1636 m^6-2162 d m^6+996 d^2 m^6-186 d^3 m^6+12 d^4 m^6-1558 m^4 s+2103 d m^4 s-988 d^2 m^4 s+187 d^3 m^4 s-12 d^4 m^4 s-222 m^2 s^2+263 d m^2 s^2-114 d^2 m^2 s^2+23 d^3 m^2 s^2-2 d^4 m^2 s^2-2452 m^4 t+2986 d m^4 t-1252 d^2 m^4 t+210 d^3 m^4 t-12 d^4 m^4 t-540 m^2 s t+1614 d m^2 s t-1571 d^2 m^2 s t+655 d^3 m^2 s t-120 d^4 m^2 s t+8 d^5 m^2 s t-1760 s^2 t+3284 d s^2 t-2307 d^2 s^2 t+775 d^3 s^2 t-126 d^4 s^2 t+8 d^5 s^2 t) F[1,0,0,0,1+n[5],n[6]] n[5]+(t (62 m^2-33 d m^2+4 d^2 m^2+4 s-d s-142 t+75 d t-10 d^2 t) F[1,0,1,-1,1+n[5],n[6]] n[5])/(2 (-6+d) (-4+d) (m^2-s-t))-(m^2 (62 m^2-33 d m^2+4 d^2 m^2+4 s-d s-142 t+75 d t-10 d^2 t) F[1,0,1,0,1+n[5],-1+n[6]] n[5])/(2 (-6+d) (-4+d) (m^2-s-t))-((-84 m^2+44 d m^2-11 d^2 m^2+d^3 m^2+156 s-127 d s+34 d^2 s-3 d^3 s) (m^2-t) F[2,-1,0,0,1+n[5],-1+n[6]] n[5])/(2 (-6+d) (-4+d) (-3+d)^2 s (m^2-s-t))+1/(4 (-6+d) (-4+d) (-3+d)^2 (-2+d) s (m^2-s-t)) (m^2-t) (1636 m^4-2162 d m^4+996 d^2 m^4-186 d^3 m^4+12 d^4 m^4+78 m^2 s-59 d m^2 s+8 d^2 m^2 s+d^3 m^2 s-2452 m^2 t+2986 d m^2 t-1252 d^2 m^2 t+210 d^3 m^2 t-12 d^4 m^2 t+688 s t-760 d s t+311 d^2 s t-57 d^3 s t+4 d^4 s t) F[2,-1,0,0,1+n[5],n[6]] n[5]+((-84 m^2+44 d m^2-11 d^2 m^2+d^3 m^2-156 s+127 d s-34 d^2 s+3 d^3 s) t F[2,0,0,0,1+n[5],-1+n[6]] n[5])/(2 (-6+d) (-4+d) (-3+d)^2 (m^2-s-t))-1/(4 (-6+d) (-4+d) (-3+d)^2 (-2+d) (m^2-s-t)) t (1636 m^4-2162 d m^4+996 d^2 m^4-186 d^3 m^4+12 d^4 m^4+78 m^2 s-59 d m^2 s+8 d^2 m^2 s+d^3 m^2 s-2452 m^2 t+2986 d m^2 t-1252 d^2 m^2 t+210 d^3 m^2 t-12 d^4 m^2 t-688 s t+760 d s t-311 d^2 s t+57 d^3 s t-4 d^4 s t) F[2,0,0,0,1+n[5],n[6]] n[5]+1/((-6+d) (-4+d) (m^2-s-t)) F[0,0,1,0,n[5],n[6]] (-230 m^2+180 d m^2-47 d^2 m^2+4 d^3 m^2+32 s-12 d s+d^2 s+426 t-367 d t+105 d^2 t-10 d^3 t-18 m^2 n[5]+14 d m^2 n[5]-2 d^2 m^2 n[5]-4 s n[5]+d s n[5]+142 t n[5]-75 d t n[5]+10 d^2 t n[5])+(3 (-7+d) F[2,0,-1,-1,n[5],n[6]] (-1+d-n[6]))/((-6+d) (-3+d) (m^2-s-t))+((-292+202 d-43 d^2+3 d^3) F[2,0,-1,0,n[5],-1+n[6]] (-1+d-n[6]))/((-6+d) (-4+d) (-3+d)^2 (m^2-s-t))+((-17+3 d) (-8+3 d) F[2,0,0,0,n[5],-2+n[6]] (-1+d-n[6]))/((-6+d) (-4+d) (-3+d)^2 (m^2-s-t))+(2 F[1,-1,1,0,n[5],-1+n[6]] (n[5]-n[6]))/((-6+d) (m^2-s-t))-(2 F[1,0,1,0,-1+n[5],-1+n[6]] (n[5]-n[6]))/((-6+d) (m^2-s-t))-(2 t F[0,0,0,0,n[5],1+n[6]] n[6])/((-6+d) (-4+d) (-m^2+s+t))+(2 t F[1,-1,0,0,n[5],1+n[6]] n[6])/((-6+d) (-4+d) (-m^2+s+t))-(2 (-5+d) t F[1,-1,1,0,n[5],n[6]] n[6])/((-6+d) (-4+d) (-m^2+s+t))+(2 t^2 F[1,-1,1,0,n[5],1+n[6]] n[6])/((-6+d) (-4+d) (m^2-s-t))-((-7+d) F[1,0,-1,-1,n[5],1+n[6]] n[6])/((-6+d) (-3+d) (-m^2+s+t))+((-409 m^2+336 d m^2-81 d^2 m^2+6 d^3 m^2+613 t-440 d t+93 d^2 t-6 d^3 t) F[1,0,-1,0,n[5],1+n[6]] n[6])/((-6+d) (-3+d)^2 (-2+d) (m^2-s-t))+((-3 s+d s+14 t-2 d t) F[1,0,0,-1,n[5],1+n[6]] n[6])/(2 (-6+d) (-3+d) (-m^2+s+t))-((11-8 d+d^2) s t F[1,0,0,0,n[5],1+n[6]] n[6])/((-6+d) (-3+d) (m^2-s-t))+(t F[1,0,1,-2,n[5],1+n[6]] n[6])/(2 (-6+d) (-m^2+s+t))+(t (s+12 t-2 d t) F[1,0,1,-1,n[5],1+n[6]] n[6])/(2 (-6+d) (m^2-s-t))+(s t^2 F[1,0,1,0,n[5],1+n[6]] n[6])/(m^2-s-t)+((-7+d) F[2,-1,-1,-1,n[5],1+n[6]] n[6])/((-6+d) (-3+d) (-m^2+s+t))-((-409 m^2+336 d m^2-81 d^2 m^2+6 d^3 m^2+613 t-440 d t+93 d^2 t-6 d^3 t) F[2,-1,-1,0,n[5],1+n[6]] n[6])/((-6+d) (-3+d)^2 (-2+d) (m^2-s-t))+(t (-409 m^2+336 d m^2-81 d^2 m^2+6 d^3 m^2+613 t-440 d t+93 d^2 t-6 d^3 t) F[2,-1,0,0,n[5],1+n[6]] n[6])/((-6+d) (-3+d)^2 (-2+d) (m^2-s-t))+((-7+d) (-1+d) t F[2,0,0,-1,n[5],n[6]] n[6])/((-6+d) (-3+d) (-2+d) (-m^2+s+t))+(F[0,0,0,0,n[5],n[6]] (9-2 d-11 n[5]+2 d n[5]+2 n[6]))/((-6+d) (m^2-s-t))+(F[2,-1,-1,0,n[5],n[6]] (-17 d+3 d^2+27 n[6]-5 d n[6]))/((-6+d) (-3+d) (m^2-s-t))+((-17+3 d) F[2,0,0,0,-1+n[5],-1+n[6]] (d n[5]+8 n[6]-2 d n[6]))/((-6+d) (-4+d) (-3+d)^2 (m^2-s-t))-(F[1,0,0,-1,n[5],n[6]] (-186+161 d-45 d^2+4 d^3-23 n[5]+15 d n[5]-2 d^2 n[5]-33 n[6]+17 d n[6]-2 d^2 n[6]))/((-6+d) (-3+d) (m^2-s-t))-(F[1,0,-1,0,n[5],n[6]] (26-9 d+d^2+21 n[5]-10 d n[5]+d^2 n[5]-47 n[6]+19 d n[6]-2 d^2 n[6]))/((-6+d) (-3+d)^2 (m^2-s-t))-(F[1,-1,0,0,n[5],n[6]] (609-686 d+293 d^2-56 d^3+4 d^4+209 n[5]-163 d n[5]+44 d^2 n[5]-4 d^3 n[5]+18 n[6]-12 d n[6]+2 d^2 n[6]))/((-6+d) (-3+d)^2 (m^2-s-t))+(F[1,0,0,0,n[5],-1+n[6]] (600-458 d+5 d^2+78 d^3-23 d^4+2 d^5+240 n[5]-171 d n[5]+45 d^2 n[5]-4 d^3 n[5]+196 n[6]-9 d n[6]-62 d^2 n[6]+21 d^3 n[6]-2 d^4 n[6]))/((-6+d) (-4+d) (-3+d)^2 (m^2-s-t))-1/(2 (-6+d) (-4+d) (m^2-s-t)) F[1,0,1,0,n[5],-1+n[6]] (-472 m^2+362 d m^2-93 d^2 m^2+8 d^3 m^2+208 s-160 d s+43 d^2 s-4 d^3 s+568 t-442 d t+115 d^2 t-10 d^3 t-30 m^2 n[5]+25 d m^2 n[5]-4 d^2 m^2 n[5]+52 s n[5]-29 d s n[5]+4 d^2 s n[5]+142 t n[5]-75 d t n[5]+10 d^2 t n[5]-20 m^2 n[6]+13 d m^2 n[6]-2 d^2 m^2 n[6]+20 s n[6]-13 d s n[6]+2 d^2 s n[6])+(F[1,0,1,0,-1+n[5],n[6]] (-132 s+101 d s-25 d^2 s+2 d^3 s-232 t+186 d t-48 d^2 t+4 d^3 t-44 s n[5]+19 d s n[5]-2 d^2 s n[5]-80 t n[5]+36 d t n[5]-4 d^2 t n[5]+2 t n[6]))/((-6+d) (-4+d) (m^2-s-t))-1/(2 (-6+d) (-4+d) (m^2-s-t)) F[1,0,1,-1,n[5],n[6]] (66 m^2 n[5]-34 d m^2 n[5]+4 d^2 m^2 n[5]+4 s n[5]-d s n[5]-82 t n[5]+44 d t n[5]-6 d^2 t n[5]-84 m^2 n[6]+37 d m^2 n[6]-4 d^2 m^2 n[6]-4 s n[6]+d s n[6]+92 t n[6]-47 d t n[6]+6 d^2 t n[6])-1/(2 (-6+d) (-4+d) (-3+d)^2 (-2+d) (m^2-s-t)) F[2,0,0,0,-1+n[5],n[6]] (1636 m^2 n[5]-2162 d m^2 n[5]+996 d^2 m^2 n[5]-186 d^3 m^2 n[5]+12 d^4 m^2 n[5]+78 s n[5]-59 d s n[5]+8 d^2 s n[5]+d^3 s n[5]-2452 t n[5]+2986 d t n[5]-1252 d^2 t n[5]+210 d^3 t n[5]-12 d^4 t n[5]-3272 m^2 n[6]+3506 d m^2 n[6]-1320 d^2 m^2 n[6]+210 d^3 m^2 n[6]-12 d^4 m^2 n[6]-80 s n[6]+44 d s n[6]+2 d^2 s n[6]-2 d^3 s n[6]+4904 t n[6]-4746 d t n[6]+1624 d^2 t n[6]-234 d^3 t n[6]+12 d^4 t n[6])-1/(2 (-6+d) (-4+d) (-3+d)^2 (-2+d) (m^2-s-t)) F[2,0,0,0,n[5],-1+n[6]] (-8264 m^2+13660 d m^2-8574 d^2 m^2+2531 d^3 m^2-349 d^4 m^2+18 d^5 m^2+1012 s-1024 d s+273 d^2 s+21 d^3 s-18 d^4 s+2 d^5 s+14920 t-22812 d t+13150 d^2 t-3535 d^3 t+439 d^4 t-20 d^5 t-168 m^2 n[5]+240 d m^2 n[5]-112 d^2 m^2 n[5]+19 d^3 m^2 n[5]-d^4 m^2 n[5]+312 s n[5]-410 d s n[5]+195 d^2 s n[5]-40 d^3 s n[5]+3 d^4 s n[5]+336 t n[5]-344 d t n[5]+132 d^2 t n[5]-26 d^3 t n[5]+2 d^4 t n[5]-4132 m^2 n[6]+4730 d m^2 n[6]-1899 d^2 m^2 n[6]+313 d^3 m^2 n[6]-18 d^4 m^2 n[6]-934 s n[6]+1109 d s n[6]-469 d^2 s n[6]+86 d^3 s n[6]-6 d^4 s n[6]+7292 t n[6]-7420 d t n[6]+2627 d^2 t n[6]-375 d^3 t n[6]+18 d^4 t n[6])+1/(2 (-6+d) (-4+d) (-3+d)^2 (-2+d) (m^2-s-t)) F[2,0,-1,0,n[5],n[6]] (-16360 m^2+26528 d m^2-16446 d^2 m^2+4848 d^3 m^2-678 d^4 m^2+36 d^5 m^2-860 s+1244 d s-689 d^2 s+189 d^3 s-28 d^4 s+2 d^5 s+24520 t-37216 d t+21478 d^2 t-5856 d^3 t+750 d^4 t-36 d^5 t-8180 m^2 n[6]+9174 d m^2 n[6]-3636 d^2 m^2 n[6]+606 d^3 m^2 n[6]-36 d^4 m^2 n[6]-262 s n[6]+285 d s n[6]-113 d^2 s n[6]+22 d^3 s n[6]-2 d^4 s n[6]+12260 t n[6]-12478 d t n[6]+4500 d^2 t n[6]-678 d^3 t n[6]+36 d^4 t n[6])-1/(2 (-6+d) (-4+d) (-3+d)^2 (-2+d) (m^2-s-t)) F[1,0,0,0,n[5],n[6]] (-2800 m^2+4948 d m^2-3350 d^2 m^2+1084 d^3 m^2-168 d^4 m^2+10 d^5 m^2-6096 s+10756 d s-7864 d^2 s+3077 d^3 s-682 d^4 s+81 d^5 s-4 d^6 s+3896 t-4326 d t+1289 d^2 t+183 d^3 t-170 d^4 t+32 d^5 t-2 d^6 t-1172 m^2 n[5]+1702 d m^2 n[5]-854 d^2 m^2 n[5]+172 d^3 m^2 n[5]-12 d^4 m^2 n[5]-350 s n[5]+311 d s n[5]-78 d^2 s n[5]+5 d^3 s n[5]+4292 t n[5]-5666 d t n[5]+2819 d^2 t n[5]-671 d^3 t n[5]+80 d^4 t n[5]-4 d^5 t n[5]+2728 m^2 n[6]-2730 d m^2 n[6]+928 d^2 m^2 n[6]-128 d^3 m^2 n[6]+6 d^4 m^2 n[6]+648 s n[6]-582 d s n[6]+65 d^2 s n[6]+70 d^3 s n[6]-23 d^4 s n[6]+2 d^5 s n[6]-6360 t n[6]+6922 d t n[6]-2940 d^2 t n[6]+642 d^3 t n[6]-76 d^4 t n[6]+4 d^5 t n[6])-(F[1,0,1,0,n[5],n[6]] (100 m^2 t-50 d m^2 t+6 d^2 m^2 t-34 s t+9 d s t+m^2 s n[5]+40 m^2 t n[5]-8 d m^2 t n[5]-3 s t n[5]+12 m^2 t n[6]-2 d m^2 t n[6]-7 s t n[6]))/(2 (-6+d) (m^2-s-t))-1/(4 (-6+d) (-4+d) (-3+d)^2 (-2+d) (m^2-s-t)) F[2,0,0,0,n[5],n[6]] (-13088 m^4+20568 d m^4-12292 d^2 m^4+3480 d^3 m^4-468 d^4 m^4+24 d^5 m^4-624 m^2 s+628 d m^2 s-182 d^2 m^2 s+8 d^3 m^2 s+2 d^4 m^2 s+26160 m^2 t-37440 d m^2 t+19972 d^2 m^2 t-4928 d^3 m^2 t+564 d^4 m^2 t-24 d^5 m^2 t+3688 s t-3904 d s t+1458 d^2 s t-232 d^3 s t+14 d^4 s t-9808 t^2+11944 d t^2-5008 d^2 t^2+840 d^3 t^2-48 d^4 t^2-1636 m^4 n[5]+2162 d m^4 n[5]-996 d^2 m^4 n[5]+186 d^3 m^4 n[5]-12 d^4 m^4 n[5]-78 m^2 s n[5]+59 d m^2 s n[5]-8 d^2 m^2 s n[5]-d^3 m^2 s n[5]-820 m^2 t n[5]+1338 d m^2 t n[5]-740 d^2 m^2 t n[5]+162 d^3 m^2 t n[5]-12 d^4 m^2 t n[5]+532 s t n[5]-642 d s t n[5]+295 d^2 s t n[5]-59 d^3 s t n[5]+4 d^4 s t n[5]+4904 t^2 n[5]-5972 d t^2 n[5]+2504 d^2 t^2 n[5]-420 d^3 t^2 n[5]+24 d^4 t^2 n[5]-3272 m^4 n[6]+4324 d m^4 n[6]-1992 d^2 m^4 n[6]+372 d^3 m^4 n[6]-24 d^4 m^4 n[6]-156 m^2 s n[6]+118 d m^2 s n[6]-16 d^2 m^2 s n[6]-2 d^3 m^2 s n[6]+8176 m^2 t n[6]-10296 d m^2 t n[6]+4496 d^2 m^2 t n[6]-792 d^3 m^2 t n[6]+48 d^4 m^2 t n[6]+652 s t n[6]-450 d s t n[6]+68 d^2 s t n[6]+2 d^3 s t n[6]-4904 t^2 n[6]+5972 d t^2 n[6]-2504 d^2 t^2 n[6]+420 d^3 t^2 n[6]-24 d^4 t^2 n[6])},
{n[5]<=0&&n[6]<=0,F[2,0,1,0,-2+n[5],n[6]]->(2 (-11 m^2+2 d m^2+12 s-2 d s+11 t-2 d t) F[0,-1,1,0,n[5],n[6]] (-2+d-n[5]))/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(2 (-5+d) (m^2-t) F[0,0,1,0,-1+n[5],n[6]] (-2+d-n[5]))/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((-6+d) (m^2-2 s-t) F[1,0,1,0,-2+n[5],n[6]] (-2+d-n[5]))/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((-11 m^2+2 d m^2+12 s-2 d s+11 t-2 d t) F[0,-1,0,0,1+n[5],n[6]] n[5])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((-11 m^2+2 d m^2+12 s-2 d s+11 t-2 d t) F[0,-1,1,-1,1+n[5],n[6]] n[5])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(m^2 (-11 m^2+2 d m^2+12 s-2 d s+11 t-2 d t) F[0,-1,1,0,1+n[5],n[6]] n[5])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((18 m^4-10 d m^4+d^2 m^4+12 m^2 s+2 d m^2 s-d^2 m^2 s-48 s^2+20 d s^2-2 d^2 s^2-86 m^2 t+43 d m^2 t-4 d^2 m^2 t+60 s t-38 d s t+5 d^2 s t+68 t^2-33 d t^2+3 d^2 t^2) F[0,0,0,0,1+n[5],n[6]] n[5])/(2 (-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((18 m^4-10 d m^4+d^2 m^4+12 m^2 s+2 d m^2 s-d^2 m^2 s-48 s^2+20 d s^2-2 d^2 s^2-86 m^2 t+43 d m^2 t-4 d^2 m^2 t+60 s t-38 d s t+5 d^2 s t+68 t^2-33 d t^2+3 d^2 t^2) F[0,0,1,-1,1+n[5],n[6]] n[5])/(2 (-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(m^2 (18 m^4-10 d m^4+d^2 m^4+12 m^2 s+2 d m^2 s-d^2 m^2 s-48 s^2+20 d s^2-2 d^2 s^2-86 m^2 t+43 d m^2 t-4 d^2 m^2 t+60 s t-38 d s t+5 d^2 s t+68 t^2-33 d t^2+3 d^2 t^2) F[0,0,1,0,1+n[5],n[6]] n[5])/(2 (-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(2 (-4+d) m^2 (m^2-t) F[1,-2,1,0,1+n[5],n[6]] n[5])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((61 m^2-32 d m^2+4 d^2 m^2-36 s+18 d s-2 d^2 s-61 t+32 d t-4 d^2 t) F[1,-1,-1,0,1+n[5],n[6]] n[5])/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((61 m^2-32 d m^2+4 d^2 m^2-36 s+18 d s-2 d^2 s-61 t+32 d t-4 d^2 t) F[1,-1,0,-1,1+n[5],n[6]] n[5])/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((-836 m^4+739 d m^4-210 d^2 m^4+19 d^3 m^4+684 m^2 s-594 d m^2 s+164 d^2 m^2 s-14 d^3 m^2 s+764 m^2 t-682 d m^2 t+196 d^2 m^2 t-18 d^3 m^2 t+108 s t-90 d s t+24 d^2 s t-2 d^3 s t+72 t^2-57 d t^2+14 d^2 t^2-d^3 t^2) F[1,-1,0,0,1+n[5],n[6]] n[5])/(2 (-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((-6+d) (m^4-2 m^2 s-6 m^2 t+6 s t+5 t^2) F[1,-1,1,-1,1+n[5],n[6]] n[5])/(2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(m^2 (-11 m^2+2 d m^2+12 s-2 d s+11 t-2 d t) F[1,-1,1,0,1+n[5],-1+n[6]] n[5])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(m^2 (m^2-t) (-8 m^2+d m^2+8 s-2 d s+8 t-d t) F[1,-1,1,0,1+n[5],n[6]] n[5])/(2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((49 m^4-25 d m^4+3 d^2 m^4-97 m^2 s+50 d m^2 s-6 d^2 m^2 s+36 s^2-18 d s^2+2 d^2 s^2-49 m^2 t+25 d m^2 t-3 d^2 m^2 t+61 s t-32 d s t+4 d^2 s t) F[1,0,-1,0,1+n[5],n[6]] n[5])/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((m^2-s) (588 m^4-590 d m^4+234 d^2 m^4-43 d^3 m^4+3 d^4 m^4-924 m^2 s+995 d m^2 s-406 d^2 m^2 s+74 d^3 m^2 s-5 d^4 m^2 s+432 s^2-468 d s^2+186 d^2 s^2-32 d^3 s^2+2 d^4 s^2-588 m^2 t+590 d m^2 t-234 d^2 m^2 t+43 d^3 m^2 t-3 d^4 m^2 t+492 s t-563 d s t+238 d^2 s t-44 d^3 s t+3 d^4 s t) F[1,0,0,0,1+n[5],-1+n[6]] n[5])/(2 (-4+d) (-3+d)^2 s (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((-4516 m^10+7482 d m^10-4760 d^2 m^10+1450 d^3 m^10-212 d^4 m^10+12 d^5 m^10+11510 m^8 s-19327 d m^8 s+12448 d^2 m^8 s-3831 d^3 m^8 s+564 d^4 m^8 s-32 d^5 m^8 s-9688 m^6 s^2+16712 d m^6 s^2-11042 d^2 m^6 s^2+3478 d^3 m^6 s^2-522 d^4 m^6 s^2+30 d^5 m^6 s^2+3774 m^4 s^3-6739 d m^4 s^3+4620 d^2 m^4 s^3-1513 d^3 m^4 s^3+236 d^4 m^4 s^3-14 d^5 m^4 s^3-1080 m^2 s^4+1872 d m^2 s^4-1266 d^2 m^2 s^4+416 d^3 m^2 s^4-66 d^4 m^2 s^4+4 d^5 m^2 s^4+11576 m^8 t-18332 d m^8 t+11128 d^2 m^8 t-3228 d^3 m^8 t+448 d^4 m^8 t-24 d^5 m^8 t-23214 m^6 s t+37491 d m^6 s t-23059 d^2 m^6 s t+6736 d^3 m^6 s t-936 d^4 m^6 s t+50 d^5 m^6 s t+8964 m^4 s^2 t-16158 d m^4 s^2 t+10628 d^2 m^4 s^2 t-3218 d^3 m^4 s^2 t+452 d^4 m^4 s^2 t-24 d^5 m^4 s^2 t+7282 m^2 s^3 t-9769 d m^2 s^3 t+5195 d^2 m^2 s^3 t-1384 d^3 m^2 s^3 t+186 d^4 m^2 s^3 t-10 d^5 m^2 s^3 t-4608 s^4 t+6768 d s^4 t-3892 d^2 s^4 t+1094 d^3 s^4 t-150 d^4 s^4 t+8 d^5 s^4 t-7060 m^6 t^2+10850 d m^6 t^2-6368 d^2 m^6 t^2+1778 d^3 m^6 t^2-236 d^4 m^6 t^2+12 d^5 m^6 t^2+9688 m^4 s t^2-15452 d m^4 s t^2+9295 d^2 m^4 s t^2-2633 d^3 m^4 s t^2+352 d^4 m^4 s t^2-18 d^5 m^4 s t^2+1660 m^2 s^2 t^2-1586 d m^2 s^2 t^2+612 d^2 m^2 s^2 t^2-150 d^3 m^2 s^2 t^2+26 d^4 m^2 s^2 t^2-2 d^5 m^2 s^2 t^2-4864 s^3 t^2+7004 d s^3 t^2-3963 d^2 s^3 t^2+1101 d^3 s^3 t^2-150 d^4 s^3 t^2+8 d^5 s^3 t^2+576 m^2 s t^3-816 d m^2 s t^3+424 d^2 m^2 s t^3-96 d^3 m^2 s t^3+8 d^4 m^2 s t^3+288 s^2 t^3-408 d s^2 t^3+212 d^2 s^2 t^3-48 d^3 s^2 t^3+4 d^4 s^2 t^3-288 s t^4+408 d s t^4-212 d^2 s t^4+48 d^3 s t^4-4 d^4 s t^4) F[1,0,0,0,1+n[5],n[6]] n[5])/(4 (-4+d) (-3+d)^2 (-2+d) (m^2-s) s (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(t (18 m^6-10 d m^6+d^2 m^6-6 m^4 s+12 d m^4 s-2 d^2 m^4 s-60 m^2 s^2+18 d m^2 s^2-d^2 m^2 s^2+48 s^3-20 d s^3+2 d^2 s^3-78 m^4 t+41 d m^4 t-4 d^2 m^4 t+146 m^2 s t-81 d m^2 s t+9 d^2 m^2 s t-60 s^2 t+38 d s^2 t-5 d^2 s^2 t+52 m^2 t^2-29 d m^2 t^2+3 d^2 m^2 t^2-68 s t^2+33 d s t^2-3 d^2 s t^2+8 t^3-2 d t^3) F[1,0,1,-1,1+n[5],n[6]] n[5])/(2 (-4+d) (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(m^2 (18 m^4-10 d m^4+d^2 m^4+12 m^2 s+2 d m^2 s-d^2 m^2 s-48 s^2+20 d s^2-2 d^2 s^2-86 m^2 t+43 d m^2 t-4 d^2 m^2 t+60 s t-38 d s t+5 d^2 s t+68 t^2-33 d t^2+3 d^2 t^2) F[1,0,1,0,1+n[5],-1+n[6]] n[5])/(2 (-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(m^2 (m^2-t)^2 t^2 F[1,0,1,0,1+n[5],n[6]] n[5])/((m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((m^2-t) (588 m^4-590 d m^4+234 d^2 m^4-43 d^3 m^4+3 d^4 m^4+60 m^2 s-131 d m^2 s+70 d^2 m^2 s-14 d^3 m^2 s+d^4 m^2 s-432 s^2+468 d s^2-186 d^2 s^2+32 d^3 s^2-2 d^4 s^2-588 m^2 t+590 d m^2 t-234 d^2 m^2 t+43 d^3 m^2 t-3 d^4 m^2 t-492 s t+563 d s t-238 d^2 s t+44 d^3 s t-3 d^4 s t) F[2,-1,0,0,1+n[5],-1+n[6]] n[5])/(2 (-4+d) (-3+d)^2 s (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((m^2-t) (-4516 m^8+7482 d m^8-4760 d^2 m^8+1450 d^3 m^8-212 d^4 m^8+12 d^5 m^8+6994 m^6 s-11845 d m^6 s+7688 d^2 m^6 s-2381 d^3 m^6 s+352 d^4 m^6 s-20 d^5 m^6 s-1830 m^4 s^2+3499 d m^4 s^2-2514 d^2 m^4 s^2+847 d^3 m^4 s^2-134 d^4 m^4 s^2+8 d^5 m^4 s^2-648 m^2 s^3+864 d m^2 s^3-414 d^2 m^2 s^3+84 d^3 m^2 s^3-6 d^4 m^2 s^3+11576 m^6 t-18332 d m^6 t+11128 d^2 m^6 t-3228 d^3 m^6 t+448 d^4 m^6 t-24 d^5 m^6 t-19350 m^4 s t+30023 d m^4 s t-17965 d^2 m^4 s t+5162 d^3 m^4 s t-712 d^4 m^4 s t+38 d^5 m^4 s t+10798 m^2 s^2 t-15927 d m^2 s^2 t+9155 d^2 m^2 s^2 t-2552 d^3 m^2 s^2 t+344 d^4 m^2 s^2 t-18 d^5 m^2 s^2 t-2880 s^3 t+4032 d s^3 t-2212 d^2 s^3 t+594 d^3 s^3 t-78 d^4 s^3 t+4 d^5 s^3 t-7060 m^4 t^2+10850 d m^4 t^2-6368 d^2 m^4 t^2+1778 d^3 m^4 t^2-236 d^4 m^4 t^2+12 d^5 m^4 t^2+10340 m^2 s t^2-15466 d m^2 s t^2+8961 d^2 m^2 s t^2-2509 d^3 m^2 s t^2+340 d^4 m^2 s t^2-18 d^5 m^2 s t^2-3712 s^2 t^2+5228 d s^2 t^2-2911 d^2 s^2 t^2+803 d^3 s^2 t^2-110 d^4 s^2 t^2+6 d^5 s^2 t^2+288 s t^3-408 d s t^3+212 d^2 s t^3-48 d^3 s t^3+4 d^4 s t^3) F[2,-1,0,0,1+n[5],n[6]] n[5])/(4 (-4+d) (-3+d)^2 (-2+d) (m^2-s) s (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((m^2-t)^2 t^2 (-2 m^2+d m^2+10 s-2 d s-2 t-d t) F[2,-1,1,0,1+n[5],n[6]] n[5])/(2 (-3+d) (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(t (588 m^4-590 d m^4+234 d^2 m^4-43 d^3 m^4+3 d^4 m^4-924 m^2 s+995 d m^2 s-406 d^2 m^2 s+74 d^3 m^2 s-5 d^4 m^2 s+432 s^2-468 d s^2+186 d^2 s^2-32 d^3 s^2+2 d^4 s^2-588 m^2 t+590 d m^2 t-234 d^2 m^2 t+43 d^3 m^2 t-3 d^4 m^2 t+492 s t-563 d s t+238 d^2 s t-44 d^3 s t+3 d^4 s t) F[2,0,0,0,1+n[5],-1+n[6]] n[5])/(2 (-4+d) (-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(t (-4516 m^8+7482 d m^8-4760 d^2 m^8+1450 d^3 m^8-212 d^4 m^8+12 d^5 m^8+6994 m^6 s-11845 d m^6 s+7688 d^2 m^6 s-2381 d^3 m^6 s+352 d^4 m^6 s-20 d^5 m^6 s-1830 m^4 s^2+3499 d m^4 s^2-2514 d^2 m^4 s^2+847 d^3 m^4 s^2-134 d^4 m^4 s^2+8 d^5 m^4 s^2-648 m^2 s^3+864 d m^2 s^3-414 d^2 m^2 s^3+84 d^3 m^2 s^3-6 d^4 m^2 s^3+11576 m^6 t-18332 d m^6 t+11128 d^2 m^6 t-3228 d^3 m^6 t+448 d^4 m^6 t-24 d^5 m^6 t-12502 m^4 s t+20383 d m^4 s t-12567 d^2 m^4 s t+3652 d^3 m^4 s t-500 d^4 m^4 s t+26 d^5 m^4 s t-2386 m^2 s^2 t+2593 d m^2 s^2 t-1091 d^2 m^2 s^2 t+242 d^3 m^2 s^2 t-32 d^4 m^2 s^2 t+2 d^5 m^2 s^2 t+2880 s^3 t-4032 d s^3 t+2212 d^2 s^3 t-594 d^3 s^3 t+78 d^4 s^3 t-4 d^5 s^3 t-7060 m^4 t^2+10850 d m^4 t^2-6368 d^2 m^4 t^2+1778 d^3 m^4 t^2-236 d^4 m^4 t^2+12 d^5 m^4 t^2+4068 m^2 s t^2-6642 d m^2 s t^2+3987 d^2 m^2 s t^2-1095 d^3 m^2 s t^2+136 d^4 m^2 s t^2-6 d^5 m^2 s t^2+3712 s^2 t^2-5228 d s^2 t^2+2911 d^2 s^2 t^2-803 d^3 s^2 t^2+110 d^4 s^2 t^2-6 d^5 s^2 t^2-288 s t^3+408 d s t^3-212 d^2 s t^3+48 d^3 s t^3-4 d^4 s t^3) F[2,0,0,0,1+n[5],n[6]] n[5])/(4 (-4+d) (-3+d)^2 (-2+d) (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((m^2-t)^2 t^3 F[2,0,1,-1,1+n[5],n[6]] n[5])/((m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(m^2 (m^2-t)^2 t^2 F[2,0,1,0,1+n[5],-1+n[6]] n[5])/((m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(F[0,0,1,-1,n[5],n[6]] (-6 m^2+d m^2+12 s-2 d s+6 t-d t-5 m^2 n[5]+d m^2 n[5]+5 t n[5]-d t n[5]))/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[0,0,1,0,n[5],n[6]] (-74 m^4+57 d m^4-14 d^2 m^4+d^3 m^4+8 m^2 s-13 d m^2 s+7 d^2 m^2 s-d^3 m^2 s+96 s^2-88 d s^2+24 d^2 s^2-2 d^3 s^2+278 m^2 t-224 d m^2 t+56 d^2 m^2 t-4 d^3 m^2 t-224 s t+193 d s t-55 d^2 s t+5 d^3 s t-204 t^2+167 d t^2-42 d^2 t^2+3 d^3 t^2+2 m^4 n[5]+d m^4 n[5]-12 m^2 s n[5]-2 d m^2 s n[5]+d^2 m^2 s n[5]+48 s^2 n[5]-20 d s^2 n[5]+2 d^2 s^2 n[5]+66 m^2 t n[5]-34 d m^2 t n[5]+3 d^2 m^2 t n[5]-60 s t n[5]+38 d s t n[5]-5 d^2 s t n[5]-68 t^2 n[5]+33 d t^2 n[5]-3 d^2 t^2 n[5]))/((-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((m^2-t) F[2,0,1,0,n[5],-2+n[6]] (-2+d-n[6]))/(-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6])-(3 (49 m^2-25 d m^2+3 d^2 m^2-36 s+18 d s-2 d^2 s-49 t+25 d t-3 d^2 t) F[2,0,-1,-1,n[5],n[6]] (-1+d-n[6]))/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((68 m^2-196 d m^2+136 d^2 m^2-35 d^3 m^2+3 d^4 m^2-144 s+216 d s-116 d^2 s+26 d^3 s-2 d^4 s-68 t+196 d t-136 d^2 t+35 d^3 t-3 d^4 t) F[2,0,-1,0,n[5],-1+n[6]] (-1+d-n[6]))/((-4+d) (-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((-8+3 d) (53 m^2-26 d m^2+3 d^2 m^2-36 s+18 d s-2 d^2 s-53 t+26 d t-3 d^2 t) F[2,0,0,0,n[5],-2+n[6]] (-1+d-n[6]))/((-4+d) (-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((m^2-t) F[1,-1,1,0,n[5],-1+n[6]] (n[5]-n[6]))/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((-6+d) (m^2-2 s-t) F[1,0,1,-1,-1+n[5],n[6]] (n[5]-n[6]))/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((m^2-t) F[0,0,0,0,n[5],n[6]] (6-d-5 n[5]+d n[5]-n[6]))/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((-9+2 d) (m^2-t) F[0,0,0,-1,n[5],1+n[6]] n[6])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((40 m^4-22 d m^4+3 d^2 m^4-52 m^2 s+21 d m^2 s-2 d^2 m^2 s-41 m^2 t+22 d m^2 t-3 d^2 m^2 t+4 s t-d s t+t^2) F[0,0,0,0,n[5],1+n[6]] n[6])/((-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((-9+2 d) (m^2-t) F[1,-1,0,-1,n[5],1+n[6]] n[6])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((40 m^4-22 d m^4+3 d^2 m^4-32 m^2 s+12 d m^2 s-d^2 m^2 s-41 m^2 t+22 d m^2 t-3 d^2 m^2 t-16 s t+8 d s t-d^2 s t+t^2) F[1,-1,0,0,n[5],1+n[6]] n[6])/((-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((-4+d) (m^2-t) t F[1,-1,1,-1,n[5],1+n[6]] n[6])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((24 m^4-14 d m^4+2 d^2 m^4-32 m^2 s+12 d m^2 s-d^2 m^2 s-29 m^2 t+15 d m^2 t-2 d^2 m^2 t-16 s t+8 d s t-d^2 s t+5 t^2-d t^2) F[1,-1,1,0,n[5],n[6]] n[6])/((-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(t (40 m^4-22 d m^4+3 d^2 m^4-32 m^2 s+12 d m^2 s-d^2 m^2 s-41 m^2 t+22 d m^2 t-3 d^2 m^2 t-16 s t+8 d s t-d^2 s t+t^2) F[1,-1,1,0,n[5],1+n[6]] n[6])/((-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((49 m^2-25 d m^2+3 d^2 m^2-36 s+18 d s-2 d^2 s-49 t+25 d t-3 d^2 t) F[1,0,-1,-1,n[5],1+n[6]] n[6])/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((1183 m^4-1360 d m^4+555 d^2 m^4-96 d^3 m^4+6 d^4 m^4-828 m^2 s+954 d m^2 s-388 d^2 m^2 s+66 d^3 m^2 s-4 d^4 m^2 s-3002 m^2 t+3244 d m^2 t-1250 d^2 m^2 t+204 d^3 m^2 t-12 d^4 m^2 t+1260 s t-1314 d s t+484 d^2 s t-74 d^3 s t+4 d^4 s t+1819 t^2-1884 d t^2+695 d^2 t^2-108 d^3 t^2+6 d^4 t^2) F[1,0,-1,0,n[5],1+n[6]] n[6])/((-3+d)^2 (-2+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((18 m^2 s-9 d m^2 s+d^2 m^2 s-36 s^2+18 d s^2-2 d^2 s^2+98 m^2 t-50 d m^2 t+6 d^2 m^2 t-90 s t+45 d s t-5 d^2 s t-98 t^2+50 d t^2-6 d^2 t^2) F[1,0,0,-1,n[5],1+n[6]] n[6])/(2 (-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((2 m^4+8 m^2 s-d m^2 s-12 s^2+2 d s^2-4 m^2 t-8 s t+d s t+2 t^2) F[1,0,0,0,-1+n[5],1+n[6]] n[6])/(2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(s t (49 m^2-25 d m^2+3 d^2 m^2-54 s+27 d s-3 d^2 s-49 t+25 d t-3 d^2 t) F[1,0,0,0,n[5],1+n[6]] n[6])/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((-6+d) (m^2-2 s-t) t F[1,0,1,-2,n[5],1+n[6]] n[6])/(2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(t (-8 m^2+d m^2+12 s-2 d s+8 t-d t) F[1,0,1,-1,-1+n[5],1+n[6]] n[6])/(2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((-6+d) s (m^2-2 s-3 t) t F[1,0,1,-1,n[5],1+n[6]] n[6])/(2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(s t (-8 m^2+d m^2+12 s-2 d s+8 t-d t) F[1,0,1,0,-1+n[5],1+n[6]] n[6])/(2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((-6+d) s^2 t^2 F[1,0,1,0,n[5],1+n[6]] n[6])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((49 m^2-25 d m^2+3 d^2 m^2-36 s+18 d s-2 d^2 s-49 t+25 d t-3 d^2 t) F[2,-1,-1,-1,n[5],1+n[6]] n[6])/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((1183 m^4-1360 d m^4+555 d^2 m^4-96 d^3 m^4+6 d^4 m^4-828 m^2 s+954 d m^2 s-388 d^2 m^2 s+66 d^3 m^2 s-4 d^4 m^2 s-3002 m^2 t+3244 d m^2 t-1250 d^2 m^2 t+204 d^3 m^2 t-12 d^4 m^2 t+1260 s t-1314 d s t+484 d^2 s t-74 d^3 s t+4 d^4 s t+1819 t^2-1884 d t^2+695 d^2 t^2-108 d^3 t^2+6 d^4 t^2) F[2,-1,-1,0,n[5],1+n[6]] n[6])/((-3+d)^2 (-2+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((m^2-t)^2 F[2,-1,0,0,-1+n[5],1+n[6]] n[6])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(t (1183 m^4-1360 d m^4+555 d^2 m^4-96 d^3 m^4+6 d^4 m^4-828 m^2 s+954 d m^2 s-388 d^2 m^2 s+66 d^3 m^2 s-4 d^4 m^2 s-3002 m^2 t+3244 d m^2 t-1250 d^2 m^2 t+204 d^3 m^2 t-12 d^4 m^2 t+1260 s t-1314 d s t+484 d^2 s t-74 d^3 s t+4 d^4 s t+1819 t^2-1884 d t^2+695 d^2 t^2-108 d^3 t^2+6 d^4 t^2) F[2,-1,0,0,n[5],1+n[6]] n[6])/((-3+d)^2 (-2+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((m^2-t)^2 t F[2,-1,1,0,-1+n[5],1+n[6]] n[6])/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((-1+d) t (49 m^2-25 d m^2+3 d^2 m^2-36 s+18 d s-2 d^2 s-49 t+25 d t-3 d^2 t) F[2,0,0,-1,n[5],n[6]] n[6])/((-3+d) (-2+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(s (m^2-t) t^2 F[2,0,0,-1,n[5],1+n[6]] n[6])/((m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+((m^2-t) t^3 F[2,0,1,-2,n[5],1+n[6]] n[6])/((m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((m^2-t) t^2 (-4 m^2+d m^2-10 s+2 d s+2 t+d t) F[2,0,1,-1,n[5],n[6]] n[6])/(2 (-3+d) (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(s (m^2-t) t^3 F[2,0,1,-1,n[5],1+n[6]] n[6])/((m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((53 m^2-26 d m^2+3 d^2 m^2-36 s+18 d s-2 d^2 s-53 t+26 d t-3 d^2 t) F[2,0,0,0,-1+n[5],-1+n[6]] (d n[5]+8 n[6]-2 d n[6]))/((-4+d) (-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[1,0,1,0,-1+n[5],-1+n[6]] (18 m^2-9 d m^2+d^2 m^2-36 s+18 d s-2 d^2 s-18 t+9 d t-d^2 t+7 m^2 n[5]-d m^2 n[5]-12 s n[5]+2 d s n[5]-7 t n[5]+d t n[5]-m^2 n[6]+t n[6]))/((m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(F[1,0,-1,0,n[5],n[6]] (82 m^2-91 d m^2+30 d^2 m^2-3 d^3 m^2-72 s+72 d s-22 d^2 s+2 d^3 s-82 t+91 d t-30 d^2 t+3 d^3 t-147 m^2 n[5]+124 d m^2 n[5]-34 d^2 m^2 n[5]+3 d^3 m^2 n[5]+108 s n[5]-90 d s n[5]+24 d^2 s n[5]-2 d^3 s n[5]+147 t n[5]-124 d t n[5]+34 d^2 t n[5]-3 d^3 t n[5]+65 m^2 n[6]-33 d m^2 n[6]+4 d^2 m^2 n[6]-36 s n[6]+18 d s n[6]-2 d^2 s n[6]-65 t n[6]+33 d t n[6]-4 d^2 t n[6]))/((-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[1,0,0,-1,n[5],n[6]] (-54 m^2+51 d m^2-17 d^2 m^2+2 d^3 m^2-144 s+144 d s-44 d^2 s+4 d^3 s+54 t-51 d t+17 d^2 t-2 d^3 t+37 m^2 n[5]-18 d m^2 n[5]+2 d^2 m^2 n[5]-36 s n[5]+18 d s n[5]-2 d^2 s n[5]-37 t n[5]+18 d t n[5]-2 d^2 t n[5]-3 m^2 n[6]+4 d m^2 n[6]-d^2 m^2 n[6]-72 s n[6]+36 d s n[6]-4 d^2 s n[6]+3 t n[6]-4 d t n[6]+d^2 t n[6]))/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[2,-1,-1,0,n[5],n[6]] (53 d m^2-26 d^2 m^2+3 d^3 m^2-36 d s+18 d^2 s-2 d^3 s-53 d t+26 d^2 t-3 d^3 t-57 m^2 n[6]+27 d m^2 n[6]-3 d^2 m^2 n[6]+36 s n[6]-18 d s n[6]+2 d^2 s n[6]+57 t n[6]-27 d t n[6]+3 d^2 t n[6]))/((-3+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(F[1,0,0,0,-1+n[5],n[6]] (1167 m^2-1325 d m^2+558 d^2 m^2-103 d^3 m^2+7 d^4 m^2-1080 s+1224 d s-510 d^2 s+92 d^3 s-6 d^4 s-1167 t+1325 d t-558 d^2 t+103 d^3 t-7 d^4 t+335 m^2 n[5]-267 d m^2 n[5]+70 d^2 m^2 n[5]-6 d^3 m^2 n[5]-252 s n[5]+198 d s n[5]-50 d^2 s n[5]+4 d^3 s n[5]-335 t n[5]+267 d t n[5]-70 d^2 t n[5]+6 d^3 t n[5]+54 m^2 n[6]-45 d m^2 n[6]+12 d^2 m^2 n[6]-d^3 m^2 n[6]-108 s n[6]+90 d s n[6]-24 d^2 s n[6]+2 d^3 s n[6]-54 t n[6]+45 d t n[6]-12 d^2 t n[6]+d^3 t n[6]))/((-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[1,-1,0,0,n[5],n[6]] (1536 m^2-1814 d m^2+797 d^2 m^2-154 d^3 m^2+11 d^4 m^2-1080 s+1224 d s-510 d^2 s+92 d^3 s-6 d^4 s-1536 t+1814 d t-797 d^2 t+154 d^3 t-11 d^4 t+461 m^2 n[5]-378 d m^2 n[5]+102 d^2 m^2 n[5]-9 d^3 m^2 n[5]-360 s n[5]+288 d s n[5]-74 d^2 s n[5]+6 d^3 s n[5]-461 t n[5]+378 d t n[5]-102 d^2 t n[5]+9 d^3 t n[5]+90 m^2 n[6]-78 d m^2 n[6]+22 d^2 m^2 n[6]-2 d^3 m^2 n[6]-90 t n[6]+78 d t n[6]-22 d^2 t n[6]+2 d^3 t n[6]))/((-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[1,0,0,0,n[5],-1+n[6]] (-1392 m^2+2036 d m^2-1154 d^2 m^2+315 d^3 m^2-41 d^4 m^2+2 d^5 m^2+864 s-1368 d s+840 d^2 s-250 d^3 s+36 d^4 s-2 d^5 s+1392 t-2036 d t+1154 d^2 t-315 d^3 t+41 d^4 t-2 d^5 t-96 m^2 n[5]+27 d m^2 n[5]+4 d^2 m^2 n[5]-d^3 m^2 n[5]+36 d s n[5]-18 d^2 s n[5]+2 d^3 s n[5]+96 t n[5]-27 d t n[5]-4 d^2 t n[5]+d^3 t n[5]-1024 m^2 n[6]+928 d m^2 n[6]-304 d^2 m^2 n[6]+42 d^3 m^2 n[6]-2 d^4 m^2 n[6]+720 s n[6]-684 d s n[6]+238 d^2 s n[6]-36 d^3 s n[6]+2 d^4 s n[6]+1024 t n[6]-928 d t n[6]+304 d^2 t n[6]-42 d^3 t n[6]+2 d^4 t n[6]))/((-4+d) (-3+d)^2 (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(F[1,0,1,0,n[5],-1+n[6]] (-408 m^4+298 d m^4-69 d^2 m^4+5 d^3 m^4+624 m^2 s-472 d m^2 s+115 d^2 m^2 s-9 d^3 m^2 s-192 s^2+128 d s^2-28 d^2 s^2+2 d^3 s^2+648 m^2 t-482 d m^2 t+112 d^2 m^2 t-8 d^3 m^2 t-624 s t+472 d s t-115 d^2 s t+9 d^3 s t-240 t^2+184 d t^2-43 d^2 t^2+3 d^3 t^2-74 m^4 n[5]+32 d m^4 n[5]-3 d^2 m^4 n[5]+180 m^2 s n[5]-82 d m^2 s n[5]+9 d^2 m^2 s n[5]-48 s^2 n[5]+20 d s^2 n[5]-2 d^2 s^2 n[5]+134 m^2 t n[5]-63 d m^2 t n[5]+6 d^2 m^2 t n[5]-156 s t n[5]+78 d s t n[5]-9 d^2 s t n[5]-60 t^2 n[5]+31 d t^2 n[5]-3 d^2 t^2 n[5]-56 m^4 n[6]+22 d m^4 n[6]-2 d^2 m^4 n[6]+104 m^2 s n[6]-42 d m^2 s n[6]+4 d^2 m^2 s n[6]-48 s^2 n[6]+20 d s^2 n[6]-2 d^2 s^2 n[6]+56 m^2 t n[6]-22 d m^2 t n[6]+2 d^2 m^2 t n[6]-56 s t n[6]+22 d s t n[6]-2 d^2 s t n[6]))/(2 (-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(s t F[2,0,1,0,-1+n[5],n[6]] (12 m^6-4 d m^6-84 m^4 s+40 d m^4 s-4 d^2 m^4 s+72 m^2 s^2-36 d m^2 s^2+4 d^2 m^2 s^2+20 m^4 t-16 d m^4 t+3 d^2 m^4 t-28 m^2 s t+14 d m^2 s t-2 d^2 m^2 s t-24 m^2 t^2+22 d m^2 t^2-4 d^2 m^2 t^2+40 s t^2-18 d s t^2+2 d^2 s t^2-8 t^3-2 d t^3+d^2 t^3+8 m^4 t n[5]-3 d m^4 t n[5]-10 m^2 s t n[5]+2 d m^2 s t n[5]-6 m^2 t^2 n[5]+4 d m^2 t^2 n[5]+10 s t^2 n[5]-2 d s t^2 n[5]-2 t^3 n[5]-d t^3 n[5]-6 m^6 n[6]+2 d m^6 n[6]+6 m^4 s n[6]-2 d m^4 s n[6]+6 m^4 t n[6]-2 d m^4 t n[6]-6 m^2 s t n[6]+2 d m^2 s t n[6]))/(2 (-3+d) m^2 (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(F[1,0,1,0,-1+n[5],n[6]] (-208 m^4+164 d m^4-44 d^2 m^4+4 d^3 m^4+232 m^2 s-138 d m^2 s+28 d^2 m^2 s-2 d^3 m^2 s-48 s^2+20 d s^2-2 d^2 s^2+216 m^2 t-166 d m^2 t+44 d^2 m^2 t-4 d^3 m^2 t-376 s t+294 d s t-74 d^2 s t+6 d^3 s t-8 t^2+2 d t^2+48 m^4 n[5]-20 d m^4 n[5]+2 d^2 m^4 n[5]-56 m^2 s n[5]+22 d m^2 s n[5]-2 d^2 m^2 s n[5]-48 m^2 t n[5]+20 d m^2 t n[5]-2 d^2 m^2 t n[5]-136 s t n[5]+58 d s t n[5]-6 d^2 s t n[5]-56 m^4 n[6]+34 d m^4 n[6]-5 d^2 m^4 n[6]+24 m^2 s n[6]-10 d m^2 s n[6]+d^2 m^2 s n[6]+48 s^2 n[6]-20 d s^2 n[6]+2 d^2 s^2 n[6]+58 m^2 t n[6]-34 d m^2 t n[6]+5 d^2 m^2 t n[6]+24 s t n[6]-10 d s t n[6]+d^2 s t n[6]-2 t^2 n[6]))/(2 (-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[1,0,1,-1,n[5],n[6]] (-42 m^4 n[5]+20 d m^4 n[5]-2 d^2 m^4 n[5]+36 m^2 s n[5]-22 d m^2 s n[5]+3 d^2 m^2 s n[5]+48 s^2 n[5]-20 d s^2 n[5]+2 d^2 s^2 n[5]+118 m^2 t n[5]-59 d m^2 t n[5]+6 d^2 m^2 t n[5]-12 s t n[5]+18 d s t n[5]-3 d^2 s t n[5]-76 t^2 n[5]+39 d t^2 n[5]-4 d^2 t^2 n[5]+32 m^4 n[6]-12 d m^4 n[6]+d^2 m^4 n[6]-8 m^2 s n[6]+6 d m^2 s n[6]-d^2 m^2 s n[6]-48 s^2 n[6]+20 d s^2 n[6]-2 d^2 s^2 n[6]-152 m^2 t n[6]+58 d m^2 t n[6]-5 d^2 m^2 t n[6]+104 s t n[6]-46 d s t n[6]+5 d^2 s t n[6]+120 t^2 n[6]-46 d t^2 n[6]+4 d^2 t^2 n[6]))/(2 (-4+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[1,0,0,0,n[5],n[6]] (4688 m^4-8764 d m^4+6954 d^2 m^4-3024 d^3 m^4+760 d^4 m^4-104 d^5 m^4+6 d^6 m^4-22512 m^2 s+40732 d m^2 s-30084 d^2 m^2 s+11643 d^3 m^2 s-2495 d^4 m^2 s+281 d^5 m^2 s-13 d^6 m^2 s+12096 s^2-21744 d s^2+15864 d^2 s^2-6020 d^3 s^2+1254 d^4 s^2-136 d^5 s^2+6 d^6 s^2+27216 m^2 t-47866 d m^2 t+34421 d^2 m^2 t-12911 d^3 m^2 t+2654 d^4 m^2 t-282 d^5 m^2 t+12 d^6 m^2 t-14064 s t+24860 d s t-18100 d^2 s t+6915 d^3 s t-1455 d^4 s t+159 d^5 s t-7 d^6 s t-31904 t^2+56630 d t^2-41375 d^2 t^2+15935 d^3 t^2-3414 d^4 t^2+386 d^5 t^2-18 d^6 t^2+844 m^4 n[5]-810 d m^4 n[5]+234 d^2 m^4 n[5]-20 d^3 m^4 n[5]-6722 m^2 s n[5]+9865 d m^2 s n[5]-5622 d^2 m^2 s n[5]+1573 d^3 m^2 s n[5]-218 d^4 m^2 s n[5]+12 d^5 m^2 s n[5]+4680 s^2 n[5]-7056 d s^2 n[5]+4094 d^2 s^2 n[5]-1144 d^3 s^2 n[5]+154 d^4 s^2 n[5]-8 d^5 s^2 n[5]+10072 m^2 t n[5]-15472 d m^2 t n[5]+9151 d^2 m^2 t n[5]-2585 d^3 m^2 t n[5]+348 d^4 m^2 t n[5]-18 d^5 m^2 t n[5]-1918 s t n[5]+2663 d s t n[5]-1374 d^2 s t n[5]+305 d^3 s t n[5]-24 d^4 s t n[5]-10916 t^2 n[5]+16282 d t^2 n[5]-9385 d^2 t^2 n[5]+2605 d^3 t^2 n[5]-348 d^4 t^2 n[5]+18 d^5 t^2 n[5]+10648 m^4 n[6]-15238 d m^4 n[6]+8520 d^2 m^4 n[6]-2352 d^3 m^4 n[6]+324 d^4 m^4 n[6]-18 d^5 m^4 n[6]-5616 m^2 s n[6]+7524 d m^2 s n[6]-3810 d^2 m^2 s n[6]+906 d^3 m^2 s n[6]-100 d^4 m^2 s n[6]+4 d^5 m^2 s n[6]-2592 s^2 n[6]+4104 d s^2 n[6]-2520 d^2 s^2 n[6]+750 d^3 s^2 n[6]-108 d^4 s^2 n[6]+6 d^5 s^2 n[6]-22264 m^2 t n[6]+28640 d m^2 t n[6]-14160 d^2 m^2 t n[6]+3378 d^3 m^2 t n[6]-392 d^4 m^2 t n[6]+18 d^5 m^2 t n[6]+2736 s t n[6]-1044 d s t n[6]-1102 d^2 s t n[6]+778 d^3 s t n[6]-168 d^4 s t n[6]+12 d^5 s t n[6]+11616 t^2 n[6]-13402 d t^2 n[6]+5640 d^2 t^2 n[6]-1026 d^3 t^2 n[6]+68 d^4 t^2 n[6]))/(2 (-4+d) (-3+d)^2 (-2+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[2,0,-1,0,n[5],n[6]] (46888 m^4-91392 d m^4+72134 d^2 m^4-29492 d^3 m^4+6590 d^4 m^4-764 d^5 m^4+36 d^6 m^4-28444 m^2 s+56732 d m^2 s-45777 d^2 m^2 s+19093 d^3 m^2 s-4336 d^4 m^2 s+508 d^5 m^2 s-24 d^6 m^2 s-3600 s^2+6120 d s^2-4052 d^2 s^2+1302 d^3 s^2-202 d^4 s^2+12 d^5 s^2-119216 m^2 t+224096 d m^2 t-170452 d^2 m^2 t+67088 d^3 m^2 t-14404 d^4 m^2 t+1600 d^5 m^2 t-72 d^6 m^2 t+45724 s t-84956 d s t+63729 d^2 s t-24645 d^3 s t+5168 d^4 s t-556 d^5 s t+24 d^6 s t+72328 t^2-132704 d t^2+98318 d^2 t^2-37596 d^3 t^2+7814 d^4 t^2-836 d^5 t^2+36 d^6 t^2+23444 m^4 n[6]-33974 d m^4 n[6]+19080 d^2 m^4 n[6]-5206 d^3 m^4 n[6]+692 d^4 m^4 n[6]-36 d^5 m^4 n[6]-15398 m^2 s n[6]+22541 d m^2 s n[6]-12781 d^2 m^2 s n[6]+3508 d^3 m^2 s n[6]-466 d^4 m^2 s n[6]+24 d^5 m^2 s n[6]-936 s^2 n[6]+1224 d s^2 n[6]-574 d^2 s^2 n[6]+114 d^3 s^2 n[6]-8 d^4 s^2 n[6]-59608 m^2 t n[6]+82244 d m^2 t n[6]-44104 d^2 m^2 t n[6]+11492 d^3 m^2 t n[6]-1456 d^4 m^2 t n[6]+72 d^5 m^2 t n[6]+24038 s t n[6]-32333 d s t n[6]+16861 d^2 s t n[6]-4244 d^3 s t n[6]+514 d^4 s t n[6]-24 d^5 s t n[6]+36164 t^2 n[6]-48270 d t^2 n[6]+25024 d^2 t^2 n[6]-6286 d^3 t^2 n[6]+764 d^4 t^2 n[6]-36 d^5 t^2 n[6]))/(2 (-4+d) (-3+d)^2 (-2+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(F[2,0,0,0,n[5],-1+n[6]] (19208 m^4-37500 d m^4+29350 d^2 m^4-11743 d^3 m^4+2525 d^4 m^4-276 d^5 m^4+12 d^6 m^4-3244 m^2 s+4904 d m^2 s-2471 d^2 m^2 s+279 d^3 m^2 s+148 d^4 m^2 s-48 d^5 m^2 s+4 d^6 m^2 s-8784 s^2+17784 d s^2-14564 d^2 s^2+6162 d^3 s^2-1418 d^4 s^2+168 d^5 s^2-8 d^6 s^2-61776 m^2 t+115624 d m^2 t-86820 d^2 m^2 t+33350 d^3 m^2 t-6886 d^4 m^2 t+722 d^5 m^2 t-30 d^6 m^2 t+19372 s t-33128 d s t+22087 d^2 s t-7159 d^3 s t+1124 d^4 s t-68 d^5 s t+42568 t^2-78124 d t^2+57470 d^2 t^2-21607 d^3 t^2+4361 d^4 t^2-446 d^5 t^2+18 d^6 t^2+1176 m^4 n[5]-1980 d m^4 n[5]+1268 d^2 m^4 n[5]-384 d^3 m^4 n[5]+55 d^4 m^4 n[5]-3 d^5 m^4 n[5]+120 m^2 s n[5]-178 d m^2 s n[5]+127 d^2 m^2 s n[5]-54 d^3 m^2 s n[5]+12 d^4 m^2 s n[5]-d^5 m^2 s n[5]-864 s^2 n[5]+1368 d s^2 n[5]-840 d^2 s^2 n[5]+250 d^3 s^2 n[5]-36 d^4 s^2 n[5]+2 d^5 s^2 n[5]-3528 m^2 t n[5]+5516 d m^2 t n[5]-3384 d^2 m^2 t n[5]+1024 d^3 m^2 t n[5]-153 d^4 m^2 t n[5]+9 d^5 m^2 t n[5]+744 s t n[5]-974 d s t n[5]+497 d^2 s t n[5]-130 d^3 s t n[5]+18 d^4 s t n[5]-d^5 s t n[5]+2352 t^2 n[5]-3536 d t^2 n[5]+2116 d^2 t^2 n[5]-640 d^3 t^2 n[5]+98 d^4 t^2 n[5]-6 d^5 t^2 n[5]+9604 m^4 n[6]-13842 d m^4 n[6]+7649 d^2 m^4 n[6]-2015 d^3 m^4 n[6]+252 d^4 m^4 n[6]-12 d^5 m^4 n[6]-1046 m^2 s n[6]+993 d m^2 s n[6]-167 d^2 m^2 s n[6]-106 d^3 m^2 s n[6]+42 d^4 m^2 s n[6]-4 d^5 m^2 s n[6]-4392 s^2 n[6]+6696 d s^2 n[6]-3934 d^2 s^2 n[6]+1114 d^3 s^2 n[6]-152 d^4 s^2 n[6]+8 d^5 s^2 n[6]-29712 m^2 t n[6]+39906 d m^2 t n[6]-20526 d^2 m^2 t n[6]+5002 d^3 m^2 t n[6]-570 d^4 m^2 t n[6]+24 d^5 m^2 t n[6]+8246 s t n[6]-9417 d s t n[6]+3771 d^2 s t n[6]-558 d^3 s t n[6]+2 d^4 s t n[6]+4 d^5 s t n[6]+20108 t^2 n[6]-26064 d t^2 n[6]+12877 d^2 t^2 n[6]-2987 d^3 t^2 n[6]+318 d^4 t^2 n[6]-12 d^5 t^2 n[6]))/(2 (-4+d) (-3+d)^2 (-2+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[2,0,0,0,-1+n[5],n[6]] (4516 m^4 n[5]-7482 d m^4 n[5]+4760 d^2 m^4 n[5]-1450 d^3 m^4 n[5]+212 d^4 m^4 n[5]-12 d^5 m^4 n[5]-2478 m^2 s n[5]+4363 d m^2 s n[5]-2928 d^2 m^2 s n[5]+931 d^3 m^2 s n[5]-140 d^4 m^2 s n[5]+8 d^5 m^2 s n[5]-648 s^2 n[5]+864 d s^2 n[5]-414 d^2 s^2 n[5]+84 d^3 s^2 n[5]-6 d^4 s^2 n[5]-11576 m^2 t n[5]+18332 d m^2 t n[5]-11128 d^2 m^2 t n[5]+3228 d^3 m^2 t n[5]-448 d^4 m^2 t n[5]+24 d^5 m^2 t n[5]+4206 s t n[5]-6667 d s t n[5]+4032 d^2 s t n[5]-1155 d^3 s t n[5]+156 d^4 s t n[5]-8 d^5 s t n[5]+7060 t^2 n[5]-10850 d t^2 n[5]+6368 d^2 t^2 n[5]-1778 d^3 t^2 n[5]+236 d^4 t^2 n[5]-12 d^5 t^2 n[5]-9176 m^4 n[6]+12838 d m^4 n[6]-6948 d^2 m^4 n[6]+1830 d^3 m^4 n[6]-236 d^4 m^4 n[6]+12 d^5 m^4 n[6]+5968 m^2 s n[6]-8492 d m^2 s n[6]+4670 d^2 m^2 s n[6]-1242 d^3 m^2 s n[6]+160 d^4 m^2 s n[6]-8 d^5 m^2 s n[6]+576 s^2 n[6]-720 d s^2 n[6]+320 d^2 s^2 n[6]-60 d^3 s^2 n[6]+4 d^4 s^2 n[6]+23440 m^2 t n[6]-31140 d m^2 t n[6]+16064 d^2 m^2 t n[6]-4036 d^3 m^2 t n[6]+496 d^4 m^2 t n[6]-24 d^5 m^2 t n[6]-9424 s t n[6]+12236 d s t n[6]-6158 d^2 s t n[6]+1498 d^3 s t n[6]-176 d^4 s t n[6]+8 d^5 s t n[6]-14264 t^2 n[6]+18302 d t^2 n[6]-9116 d^2 t^2 n[6]+2206 d^3 t^2 n[6]-260 d^4 t^2 n[6]+12 d^5 t^2 n[6]))/(2 (-4+d) (-3+d)^2 (-2+d) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-((m^2-t) t F[2,0,1,0,n[5],-1+n[6]] (36 m^6-21 d m^6+3 d^2 m^6-24 m^4 s+17 d m^4 s-3 d^2 m^4 s-12 m^2 s^2+4 d m^2 s^2-66 m^4 t+40 d m^4 t-6 d^2 m^4 t+60 m^2 s t-38 d m^2 s t+6 d^2 m^2 s t-30 s^2 t+16 d s^2 t-2 d^2 s^2 t+30 m^2 t^2-19 d m^2 t^2+3 d^2 m^2 t^2+6 s t^2+d s t^2-d^2 s t^2-6 m^4 t n[5]+2 d m^4 t n[5]+6 m^2 t^2 n[5]-2 d m^2 t^2 n[5]+6 m^6 n[6]-2 d m^6 n[6]-12 m^4 s n[6]+4 d m^4 s n[6]+6 m^2 s^2 n[6]-2 d m^2 s^2 n[6]-8 m^4 t n[6]+3 d m^4 t n[6]+24 m^2 s t n[6]-7 d m^2 s t n[6]-10 s^2 t n[6]+2 d s^2 t n[6]-2 m^2 t^2 n[6]-d m^2 t^2 n[6]+2 s t^2 n[6]+d s t^2 n[6]))/(2 (-3+d) m^2 (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(F[1,0,1,0,n[5],n[6]] (-222 m^6 s t+161 d m^6 s t-38 d^2 m^6 s t+3 d^3 m^6 s t+402 m^4 s^2 t-287 d m^4 s^2 t+66 d^2 m^4 s^2 t-5 d^3 m^4 s^2 t-180 m^2 s^3 t+126 d m^2 s^3 t-28 d^2 m^2 s^3 t+2 d^3 m^2 s^3 t+16 m^6 t^2-8 d m^6 t^2+d^2 m^6 t^2+42 m^4 s t^2-d m^4 s t^2-7 d^2 m^4 s t^2+d^3 m^4 s t^2-10 m^2 s^2 t^2-19 d m^2 s^2 t^2+10 d^2 m^2 s^2 t^2-d^3 m^2 s^2 t^2-72 m^4 t^3+34 d m^4 t^3-4 d^2 m^4 t^3-64 m^2 s t^3+40 d m^2 s t^3-6 d^2 m^2 s t^3+40 s^2 t^3-18 d s^2 t^3+2 d^2 s^2 t^3+56 m^2 t^4-26 d m^2 t^4+3 d^2 m^2 t^4-8 s t^4-2 d s t^4+d^2 s t^4+18 m^8 s n[5]-9 d m^8 s n[5]+d^2 m^8 s n[5]-54 m^6 s^2 n[5]+27 d m^6 s^2 n[5]-3 d^2 m^6 s^2 n[5]+36 m^4 s^3 n[5]-18 d m^4 s^3 n[5]+2 d^2 m^4 s^3 n[5]-66 m^6 s t n[5]+34 d m^6 s t n[5]-4 d^2 m^6 s t n[5]+102 m^4 s^2 t n[5]-52 d m^4 s^2 t n[5]+6 d^2 m^4 s^2 t n[5]-36 m^2 s^3 t n[5]+18 d m^2 s^3 t n[5]-2 d^2 m^2 s^3 t n[5]+4 m^6 t^2 n[5]-d m^6 t^2 n[5]-6 m^4 s t^2 n[5]+6 d m^4 s t^2 n[5]-d^2 m^4 s t^2 n[5]+14 m^2 s^2 t^2 n[5]-9 d m^2 s^2 t^2 n[5]+d^2 m^2 s^2 t^2 n[5]-18 m^4 t^3 n[5]+4 d m^4 t^3 n[5]-16 m^2 s t^3 n[5]+6 d m^2 s t^3 n[5]+10 s^2 t^3 n[5]-2 d s^2 t^3 n[5]+14 m^2 t^4 n[5]-3 d m^2 t^4 n[5]-2 s t^4 n[5]-d s t^4 n[5]+6 m^6 s t n[6]-2 d m^6 s t n[6]-6 m^4 s^2 t n[6]+2 d m^4 s^2 t n[6]-42 m^4 s t^2 n[6]+20 d m^4 s t^2 n[6]-2 d^2 m^4 s t^2 n[6]+42 m^2 s^2 t^2 n[6]-20 d m^2 s^2 t^2 n[6]+2 d^2 m^2 s^2 t^2 n[6]))/(2 (-3+d) m^2 (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))-(s t^2 F[2,0,1,0,n[5],n[6]] (12 m^6-7 d m^6+d^2 m^6-36 m^4 s+18 d m^4 s-2 d^2 m^4 s+36 m^2 s^2-18 d m^2 s^2+2 d^2 m^2 s^2-26 m^4 t+15 d m^4 t-2 d^2 m^4 t+10 m^2 s t-2 d m^2 s t+12 m^2 t^2-9 d m^2 t^2+d^2 m^2 t^2-10 s t^2+2 d s t^2+2 t^3+d t^3+6 m^6 n[5]-2 d m^6 n[5]-4 m^4 t n[5]+d m^4 t n[5]-10 m^2 s t n[5]+2 d m^2 s t n[5]+2 d m^2 t^2 n[5]+10 s t^2 n[5]-2 d s t^2 n[5]-2 t^3 n[5]-d t^3 n[5]+6 m^6 n[6]-2 d m^6 n[6]-14 m^4 t n[6]+5 d m^4 t n[6]+10 m^2 s t n[6]-2 d m^2 s t n[6]+6 m^2 t^2 n[6]-4 d m^2 t^2 n[6]-10 s t^2 n[6]+2 d s t^2 n[6]+2 t^3 n[6]+d t^3 n[6]))/(2 (-3+d) m^2 (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))+(F[2,0,0,0,n[5],n[6]] (36128 m^10-68888 d m^10+53044 d^2 m^10-21120 d^3 m^10+4596 d^4 m^10-520 d^5 m^10+24 d^6 m^10-55952 m^8 s+108748 d m^8 s-85194 d^2 m^8 s+34424 d^3 m^8 s-7578 d^4 m^8 s+864 d^5 m^8 s-40 d^6 m^8 s+14640 m^6 s^2-31652 d m^6 s^2+27110 d^2 m^6 s^2-11804 d^3 m^6 s^2+2766 d^4 m^6 s^2-332 d^5 m^6 s^2+16 d^6 m^6 s^2+5184 m^4 s^3-8208 d m^4 s^3+5040 d^2 m^4 s^3-1500 d^3 m^4 s^3+216 d^4 m^4 s^3-12 d^5 m^4 s^3-110672 m^8 t+199736 d m^8 t-144728 d^2 m^8 t+53880 d^3 m^8 t-10888 d^4 m^8 t+1136 d^5 m^8 t-48 d^6 m^8 t+133864 m^6 s t-249548 d m^6 s t+185372 d^2 m^6 s t-70270 d^3 m^6 s t+14372 d^4 m^6 s t-1510 d^5 m^6 s t+64 d^6 m^6 s t-3320 m^4 s^2 t+21060 d m^4 s^2 t-24472 d^2 m^4 s^2 t+11976 d^3 m^4 s^2 t-2900 d^4 m^4 s^2 t+344 d^5 m^4 s^2 t-16 d^6 m^4 s^2 t-19296 m^2 s^3 t+27792 d m^2 s^3 t-15544 d^2 m^2 s^3 t+4212 d^3 m^2 s^3 t-552 d^4 m^2 s^3 t+28 d^5 m^2 s^3 t+102784 m^6 t^2-174248 d m^6 t^2+117156 d^2 m^6 t^2-39872 d^3 m^6 t^2+7236 d^4 m^6 t^2-664 d^5 m^6 t^2+24 d^6 m^6 t^2-100104 m^4 s t^2+173040 d m^4 s t^2-117670 d^2 m^4 s t^2+40210 d^3 m^4 s t^2-7286 d^4 m^4 s t^2+666 d^5 m^4 s t^2-24 d^6 m^4 s t^2-2680 m^2 s^2 t^2+1352 d m^2 s^2 t^2+310 d^2 m^2 s^2 t^2-232 d^3 m^2 s^2 t^2+26 d^4 m^2 s^2 t^2-28240 m^4 t^3+43400 d m^4 t^3-25472 d^2 m^4 t^3+7112 d^3 m^4 t^3-944 d^4 m^4 t^3+48 d^5 m^4 t^3+28816 m^2 s t^3-44648 d m^2 s t^3+26508 d^2 m^2 s t^3-7526 d^3 m^2 s t^3+1024 d^4 m^2 s t^3-54 d^5 m^2 s t^3-1440 s^2 t^3+2328 d s^2 t^3-1468 d^2 s^2 t^3+452 d^3 s^2 t^3-68 d^4 s^2 t^3+4 d^5 s^2 t^3+288 s t^4-264 d s t^4+8 d^2 s t^4+58 d^3 s t^4-20 d^4 s t^4+2 d^5 s t^4+4516 m^10 n[5]-7482 d m^10 n[5]+4760 d^2 m^10 n[5]-1450 d^3 m^10 n[5]+212 d^4 m^10 n[5]-12 d^5 m^10 n[5]-6994 m^8 s n[5]+11845 d m^8 s n[5]-7688 d^2 m^8 s n[5]+2381 d^3 m^8 s n[5]-352 d^4 m^8 s n[5]+20 d^5 m^8 s n[5]+1830 m^6 s^2 n[5]-3499 d m^6 s^2 n[5]+2514 d^2 m^6 s^2 n[5]-847 d^3 m^6 s^2 n[5]+134 d^4 m^6 s^2 n[5]-8 d^5 m^6 s^2 n[5]+648 m^4 s^3 n[5]-864 d m^4 s^3 n[5]+414 d^2 m^4 s^3 n[5]-84 d^3 m^4 s^3 n[5]+6 d^4 m^4 s^3 n[5]-2544 m^8 t n[5]+3368 d m^8 t n[5]-1608 d^2 m^8 t n[5]+328 d^3 m^8 t n[5]-24 d^4 m^8 t n[5]-1774 m^6 s t n[5]+3715 d m^6 s t n[5]-3021 d^2 m^6 s t n[5]+1158 d^3 m^6 s t n[5]-208 d^4 m^6 s t n[5]+14 d^5 m^6 s t n[5]+6046 m^4 s^2 t n[5]-9591 d m^4 s^2 t n[5]+6119 d^2 m^4 s^2 t n[5]-1936 d^3 m^4 s^2 t n[5]+300 d^4 m^4 s^2 t n[5]-18 d^5 m^4 s^2 t n[5]-1584 m^2 s^3 t n[5]+2304 d m^2 s^3 t n[5]-1384 d^2 m^2 s^3 t n[5]+426 d^3 m^2 s^3 t n[5]-66 d^4 m^2 s^3 t n[5]+4 d^5 m^2 s^3 t n[5]-16092 m^6 t^2 n[5]+25814 d m^6 t^2 n[5]-15888 d^2 m^6 t^2 n[5]+4678 d^3 m^6 t^2 n[5]-660 d^4 m^6 t^2 n[5]+36 d^5 m^6 t^2 n[5]+28072 m^4 s t^2 n[5]-44172 d m^4 s t^2 n[5]+26757 d^2 m^4 s t^2 n[5]-7767 d^3 m^4 s t^2 n[5]+1080 d^4 m^4 s t^2 n[5]-58 d^5 m^4 s t^2 n[5]-12124 m^2 s^2 t^2 n[5]+18562 d m^2 s^2 t^2 n[5]-10975 d^2 m^2 s^2 t^2 n[5]+3113 d^3 m^2 s^2 t^2 n[5]-422 d^4 m^2 s^2 t^2 n[5]+22 d^5 m^2 s^2 t^2 n[5]+14120 m^4 t^3 n[5]-21700 d m^4 t^3 n[5]+12736 d^2 m^4 t^3 n[5]-3556 d^3 m^4 t^3 n[5]+472 d^4 m^4 t^3 n[5]-24 d^5 m^4 t^3 n[5]-14120 m^2 s t^3 n[5]+21700 d m^2 s t^3 n[5]-12736 d^2 m^2 s t^3 n[5]+3556 d^3 m^2 s t^3 n[5]-472 d^4 m^2 s t^3 n[5]+24 d^5 m^2 s t^3 n[5]+9032 m^10 n[6]-14964 d m^10 n[6]+9520 d^2 m^10 n[6]-2900 d^3 m^10 n[6]+424 d^4 m^10 n[6]-24 d^5 m^10 n[6]-13988 m^8 s n[6]+23690 d m^8 s n[6]-15376 d^2 m^8 s n[6]+4762 d^3 m^8 s n[6]-704 d^4 m^8 s n[6]+40 d^5 m^8 s n[6]+3660 m^6 s^2 n[6]-6998 d m^6 s^2 n[6]+5028 d^2 m^6 s^2 n[6]-1694 d^3 m^6 s^2 n[6]+268 d^4 m^6 s^2 n[6]-16 d^5 m^6 s^2 n[6]+1296 m^4 s^3 n[6]-1728 d m^4 s^3 n[6]+828 d^2 m^4 s^3 n[6]-168 d^3 m^4 s^3 n[6]+12 d^4 m^4 s^3 n[6]-32184 m^8 t n[6]+51628 d m^8 t n[6]-31776 d^2 m^8 t n[6]+9356 d^3 m^8 t n[6]-1320 d^4 m^8 t n[6]+72 d^5 m^8 t n[6]+42176 m^6 s t n[6]-69932 d m^6 s t n[6]+44184 d^2 m^6 s t n[6]-13268 d^3 m^6 s t n[6]+1896 d^4 m^6 s t n[6]-104 d^5 m^6 s t n[6]-5816 m^4 s^2 t n[6]+13264 d m^4 s^2 t n[6]-10196 d^2 m^4 s^2 t n[6]+3496 d^3 m^4 s^2 t n[6]-548 d^4 m^4 s^2 t n[6]+32 d^5 m^4 s^2 t n[6]-4176 m^2 s^3 t n[6]+5040 d m^2 s^3 t n[6]-2212 d^2 m^2 s^3 t n[6]+416 d^3 m^2 s^3 t n[6]-28 d^4 m^2 s^3 t n[6]+37272 m^6 t^2 n[6]-58364 d m^6 t^2 n[6]+34992 d^2 m^6 t^2 n[6]-10012 d^3 m^6 t^2 n[6]+1368 d^4 m^6 t^2 n[6]-72 d^5 m^6 t^2 n[6]-42692 m^4 s t^2 n[6]+68502 d m^4 s t^2 n[6]-41844 d^2 m^4 s t^2 n[6]+12132 d^3 m^4 s t^2 n[6]-1670 d^4 m^4 s t^2 n[6]+88 d^5 m^4 s t^2 n[6]+5516 m^2 s^2 t^2 n[6]-10194 d m^2 s^2 t^2 n[6]+6836 d^2 m^2 s^2 t^2 n[6]-2106 d^3 m^2 s^2 t^2 n[6]+300 d^4 m^2 s^2 t^2 n[6]-16 d^5 m^2 s^2 t^2 n[6]-14120 m^4 t^3 n[6]+21700 d m^4 t^3 n[6]-12736 d^2 m^4 t^3 n[6]+3556 d^3 m^4 t^3 n[6]-472 d^4 m^4 t^3 n[6]+24 d^5 m^4 t^3 n[6]+14408 m^2 s t^3 n[6]-22204 d m^2 s t^3 n[6]+13052 d^2 m^2 s t^3 n[6]-3640 d^3 m^2 s t^3 n[6]+480 d^4 m^2 s t^3 n[6]-24 d^5 m^2 s t^3 n[6]-480 s^2 t^3 n[6]+616 d s^2 t^3 n[6]-284 d^2 s^2 t^3 n[6]+56 d^3 s^2 t^3 n[6]-4 d^4 s^2 t^3 n[6]+96 s t^4 n[6]-56 d s t^4 n[6]-16 d^2 s t^4 n[6]+14 d^3 s t^4 n[6]-2 d^4 s t^4 n[6]))/(4 (-4+d) (-3+d)^2 (-2+d) m^2 (m^2-s) (m^2-s-t) (-4 m^2+d m^2-6 s+d s+4 t-d t-m^2 n[6]+t n[6]))},
{n[6]<=0,F[2,0,1,0,0,n[6]]->1/(36 s^2 t^2-12 d s^2 t^2+d^2 s^2 t^2) (-4 (-36 m^2+36 d m^2-11 d^2 m^2+d^3 m^2+24 s-28 d s+10 d^2 s-d^3 s+36 t-36 d t+11 d^2 t-d^3 t) F[0,-1,1,0,0,n[6]]+2 (3 m^2-6 d m^2+d^2 m^2-45 s+25 d s-3 d^2 s-13 t+13 d t-2 d^2 t) F[0,0,0,0,0,n[6]]-2 (-42 m^2+51 d m^2-19 d^2 m^2+2 d^3 m^2+114 s-123 d s+41 d^2 s-4 d^3 s+62 t-75 d t+28 d^2 t-3 d^3 t) F[0,0,1,-1,0,n[6]]-4 (-6 m^2+15 d m^2-8 d^2 m^2+d^3 m^2+90 s-95 d s+31 d^2 s-3 d^3 s+26 t-39 d t+17 d^2 t-2 d^3 t) F[0,0,1,0,-1,n[6]]+2 (-6 m^4+15 d m^4-8 d^2 m^4+d^3 m^4+54 m^2 s-59 d m^2 s+20 d^2 m^2 s-2 d^3 m^2 s+24 s^2-28 d s^2+10 d^2 s^2-d^3 s^2+26 m^2 t-39 d m^2 t+17 d^2 m^2 t-2 d^3 m^2 t+36 s t-36 d s t+11 d^2 s t-d^3 s t) F[0,0,1,0,0,n[6]]-2 (-126 m^2+84 d m^2-17 d^2 m^2+d^3 m^2+72 s-39 d s+5 d^2 s+102 t-58 d t+8 d^2 t) F[1,-1,0,0,0,n[6]]-(24 s-10 d s+d^2 s) F[1,0,-1,0,0,n[6]]+2 (-72 s+54 d s-13 d^2 s+d^3 s) F[1,0,0,0,-1,n[6]]+(24 s-10 d s+d^2 s) F[1,0,-1,-1,0,1+n[6]] n[6]+(24 s t-10 d s t+d^2 s t) F[1,0,0,-1,0,1+n[6]] n[6]+(24 s^2 t-10 d s^2 t+d^2 s^2 t) F[1,0,0,0,0,1+n[6]] n[6]+2 (24 s t^2-10 d s t^2+d^2 s t^2) F[1,0,1,-1,0,1+n[6]] n[6]-2 (24 s^2 t^2-10 d s^2 t^2+d^2 s^2 t^2) F[1,0,1,0,0,1+n[6]] n[6]-(24 s-10 d s+d^2 s) F[2,-1,-1,-1,0,1+n[6]] n[6]+F[2,0,-1,-1,0,n[6]] (-12 s+20 d s-9 d^2 s+d^3 s-12 s n[6]+8 d s n[6]-d^2 s n[6])+F[2,-1,-1,0,0,n[6]] (-24 s+34 d s-11 d^2 s+d^3 s-24 s n[6]+10 d s n[6]-d^2 s n[6])+F[2,0,-1,0,0,-1+n[6]] (-30 s+41 d s-12 d^2 s+d^3 s-30 s n[6]+11 d s n[6]-d^2 s n[6])-F[2,0,-1,0,0,n[6]] (36 s^2-18 d s^2+2 d^2 s^2+6 s^2 n[6]-d s^2 n[6])-F[1,0,0,-1,0,n[6]] (-324 m^2+251 d m^2-63 d^2 m^2+5 d^3 m^2+468 s-353 d s+88 d^2 s-7 d^3 s+332 t-257 d t+64 d^2 t-5 d^3 t-36 m^2 n[6]+18 d m^2 n[6]-2 d^2 m^2 n[6]+24 s n[6]-16 d s n[6]+2 d^2 s n[6]+36 t n[6]-18 d t n[6]+2 d^2 t n[6])+F[1,0,0,0,0,-1+n[6]] (-396 m^2+331 d m^2-86 d^2 m^2+7 d^3 m^2+564 s-449 d s+113 d^2 s-9 d^3 s+436 t-369 d t+97 d^2 t-8 d^3 t-96 m^2 n[6]+40 d m^2 n[6]-4 d^2 m^2 n[6]+96 s n[6]-40 d s n[6]+4 d^2 s n[6]+96 t n[6]-40 d t n[6]+4 d^2 t n[6])-F[1,0,0,0,0,n[6]] (-4 d m^2 s+d^2 m^2 s+4 d s^2-d^2 s^2-464 s t+352 d s t-83 d^2 s t+6 d^3 s t+24 m^2 s n[6]-10 d m^2 s n[6]+d^2 m^2 s n[6]-24 s^2 n[6]+10 d s^2 n[6]-d^2 s^2 n[6]-96 s t n[6]+40 d s t n[6]-4 d^2 s t n[6])-F[1,0,1,0,0,-1+n[6]] (-240 m^4+172 d m^4-40 d^2 m^4+3 d^3 m^4+480 m^2 s-344 d m^2 s+80 d^2 m^2 s-6 d^3 m^2 s-240 s^2+172 d s^2-40 d^2 s^2+3 d^3 s^2+240 m^2 t-172 d m^2 t+40 d^2 m^2 t-3 d^3 m^2 t-240 s t+172 d s t-40 d^2 s t+3 d^3 s t-48 m^4 n[6]+20 d m^4 n[6]-2 d^2 m^4 n[6]+96 m^2 s n[6]-40 d m^2 s n[6]+4 d^2 m^2 s n[6]-48 s^2 n[6]+20 d s^2 n[6]-2 d^2 s^2 n[6]+48 m^2 t n[6]-20 d m^2 t n[6]+2 d^2 m^2 t n[6]-48 s t n[6]+20 d s t n[6]-2 d^2 s t n[6])+2 F[1,0,1,0,0,n[6]] (-120 m^2 s t+74 d m^2 s t-15 d^2 m^2 s t+d^3 m^2 s t+120 s^2 t-74 d s^2 t+15 d^2 s^2 t-d^3 s^2 t-24 s t^2 n[6]+10 d s t^2 n[6]-d^2 s t^2 n[6]))},
{n[6]<=0,F[2,0,1,0,-1,n[6]]->1/(1728 s^3 t^2-1296 d s^3 t^2+360 d^2 s^3 t^2-44 d^3 s^3 t^2+2 d^4 s^3 t^2) (-((6912 m^6-9792 d m^6+5280 d^2 m^6-1360 d^3 m^6+168 d^4 m^6-8 d^5 m^6-3456 m^4 s+4896 d m^4 s-2640 d^2 m^4 s+680 d^3 m^4 s-84 d^4 m^4 s+4 d^5 m^4 s-3456 m^2 s^2+4896 d m^2 s^2-2640 d^2 m^2 s^2+680 d^3 m^2 s^2-84 d^4 m^2 s^2+4 d^5 m^2 s^2-13824 m^4 t+19584 d m^4 t-10560 d^2 m^4 t+2720 d^3 m^4 t-336 d^4 m^4 t+16 d^5 m^4 t+6336 m^2 s t-10656 d m^2 s t+6592 d^2 m^2 s t-1864 d^3 m^2 s t+244 d^4 m^2 s t-12 d^5 m^2 s t-2304 s^2 t+1632 d s^2 t+80 d^2 s^2 t-264 d^3 s^2 t+60 d^4 s^2 t-4 d^5 s^2 t+6912 m^2 t^2-9792 d m^2 t^2+5280 d^2 m^2 t^2-1360 d^3 m^2 t^2+168 d^4 m^2 t^2-8 d^5 m^2 t^2-2880 s t^2+5760 d s t^2-3952 d^2 s t^2+1184 d^3 s t^2-160 d^4 s t^2+8 d^5 s t^2) F[0,-1,1,0,0,n[6]])-(1728 m^6-1584 d m^6+528 d^2 m^6-76 d^3 m^6+4 d^4 m^6-864 m^4 s+792 d m^4 s-264 d^2 m^4 s+38 d^3 m^4 s-2 d^4 m^4 s-864 m^2 s^2+792 d m^2 s^2-264 d^2 m^2 s^2+38 d^3 m^2 s^2-2 d^4 m^2 s^2-3456 m^4 t+3108 d m^4 t-1044 d^2 m^4 t+152 d^3 m^4 t-8 d^4 m^4 t+7056 m^2 s t-5820 d m^2 s t+1744 d^2 m^2 s t-222 d^3 m^2 s t+10 d^4 m^2 s t+2592 s^2 t-2832 d s^2 t+1084 d^2 s^2 t-174 d^3 s^2 t+10 d^4 s^2 t+1488 m^2 t^2-1296 d m^2 t^2+480 d^2 m^2 t^2-76 d^3 m^2 t^2+4 d^4 m^2 t^2-5232 s t^2+3956 d s t^2-1064 d^2 s t^2+116 d^3 s t^2-4 d^4 s t^2+240 t^3-228 d t^3+36 d^2 t^3) F[0,0,0,0,0,n[6]]-(6912 m^6-9792 d m^6+5280 d^2 m^6-1360 d^3 m^6+168 d^4 m^6-8 d^5 m^6-3456 m^4 s+4896 d m^4 s-2640 d^2 m^4 s+680 d^3 m^4 s-84 d^4 m^4 s+4 d^5 m^4 s-3456 m^2 s^2+4896 d m^2 s^2-2640 d^2 m^2 s^2+680 d^3 m^2 s^2-84 d^4 m^2 s^2+4 d^5 m^2 s^2-13824 m^4 t+19464 d m^4 t-10476 d^2 m^4 t+2708 d^3 m^4 t-336 d^4 m^4 t+16 d^5 m^4 t+17280 m^2 s t-24024 d m^2 s t+12604 d^2 m^2 s t-3120 d^3 m^2 s t+364 d^4 m^2 s t-16 d^5 m^2 s t+4032 s^2 t-7440 d s^2 t+5040 d^2 s^2 t-1564 d^3 s^2 t+224 d^4 s^2 t-12 d^5 s^2 t+6432 m^2 t^2-8976 d m^2 t^2+4896 d^2 m^2 t^2-1312 d^3 m^2 t^2+168 d^4 m^2 t^2-8 d^5 m^2 t^2-11904 s t^2+16024 d s t^2-8060 d^2 s t^2+1888 d^3 s t^2-204 d^4 s t^2+8 d^5 s t^2+480 t^3-696 d t^3+300 d^2 t^3-36 d^3 t^3) F[0,0,1,-1,0,n[6]]-(6912 m^6-9792 d m^6+5280 d^2 m^6-1360 d^3 m^6+168 d^4 m^6-8 d^5 m^6-3456 m^4 s+4896 d m^4 s-2640 d^2 m^4 s+680 d^3 m^4 s-84 d^4 m^4 s+4 d^5 m^4 s-3456 m^2 s^2+4896 d m^2 s^2-2640 d^2 m^2 s^2+680 d^3 m^2 s^2-84 d^4 m^2 s^2+4 d^5 m^2 s^2-13824 m^4 t+19344 d m^4 t-10392 d^2 m^4 t+2696 d^3 m^4 t-336 d^4 m^4 t+16 d^5 m^4 t+28224 m^2 s t-37392 d m^2 s t+18616 d^2 m^2 s t-4376 d^3 m^2 s t+484 d^4 m^2 s t-20 d^5 m^2 s t+10368 s^2 t-16512 d s^2 t+10000 d^2 s^2 t-2864 d^3 s^2 t+388 d^4 s^2 t-20 d^5 s^2 t+5952 m^2 t^2-8160 d m^2 t^2+4512 d^2 m^2 t^2-1264 d^3 m^2 t^2+168 d^4 m^2 t^2-8 d^5 m^2 t^2-20928 s t^2+26288 d s t^2-12168 d^2 s t^2+2592 d^3 s t^2-248 d^4 s t^2+8 d^5 s t^2+960 t^3-1392 d t^3+600 d^2 t^3-72 d^3 t^3) F[0,0,1,0,-1,n[6]]-(-3456 m^8+4896 d m^8-2640 d^2 m^8+680 d^3 m^8-84 d^4 m^8+4 d^5 m^8-1728 m^6 s+2448 d m^6 s-1320 d^2 m^6 s+340 d^3 m^6 s-42 d^4 m^6 s+2 d^5 m^6 s+3456 m^4 s^2-4896 d m^4 s^2+2640 d^2 m^4 s^2-680 d^3 m^4 s^2+84 d^4 m^4 s^2-4 d^5 m^4 s^2+1728 m^2 s^3-2448 d m^2 s^3+1320 d^2 m^2 s^3-340 d^3 m^2 s^3+42 d^4 m^2 s^3-2 d^5 m^2 s^3+6912 m^6 t-9672 d m^6 t+5196 d^2 m^6 t-1348 d^3 m^6 t+168 d^4 m^6 t-8 d^5 m^6 t+1440 m^4 s t-1608 d m^4 s t+988 d^2 m^4 s t-344 d^3 m^4 s t+60 d^4 m^4 s t-4 d^5 m^4 s t-16992 m^2 s^2 t+24096 d m^2 s^2 t-13312 d^2 m^2 s^2 t+3536 d^3 m^2 s^2 t-450 d^4 m^2 s^2 t+22 d^5 m^2 s^2 t+1152 s^3 t-816 d s^3 t-40 d^2 s^3 t+132 d^3 s^3 t-30 d^4 s^3 t+2 d^5 s^3 t-2976 m^4 t^2+4080 d m^4 t^2-2256 d^2 m^4 t^2+632 d^3 m^4 t^2-84 d^4 m^4 t^2+4 d^5 m^4 t^2-1632 m^2 s t^2+2264 d m^2 s t^2-1572 d^2 m^2 s t^2+556 d^3 m^2 s t^2-94 d^4 m^2 s t^2+6 d^5 m^2 s t^2+10080 s^2 t^2-13392 d s^2 t^2+6992 d^2 s^2 t^2-1764 d^3 s^2 t^2+214 d^4 s^2 t^2-10 d^5 s^2 t^2-480 m^2 t^3+696 d m^2 t^3-300 d^2 m^2 t^3+36 d^3 m^2 t^3) F[0,0,1,0,0,n[6]]-(-1728 m^2 s t+1296 d m^2 s t-312 d^2 m^2 s t+24 d^3 m^2 s t+6912 s^2 t-8064 d s^2 t+3696 d^2 s^2 t-832 d^3 s^2 t+92 d^4 s^2 t-4 d^5 s^2 t+1728 s t^2-1296 d s t^2+312 d^2 s t^2-24 d^3 s t^2) F[1,0,0,0,-1,n[6]]-(1728 m^2 s t-1584 d m^2 s t+528 d^2 m^2 s t-76 d^3 m^2 s t+4 d^4 m^2 s t-1728 s t^2+1584 d s t^2-528 d^2 s t^2+76 d^3 s t^2-4 d^4 s t^2) F[0,0,0,-1,0,1+n[6]] n[6]-(1728 m^4 s t-1584 d m^4 s t+528 d^2 m^4 s t-76 d^3 m^4 s t+4 d^4 m^4 s t-1728 m^2 s^2 t+1584 d m^2 s^2 t-528 d^2 m^2 s^2 t+76 d^3 m^2 s^2 t-4 d^4 m^2 s^2 t-1728 m^2 s t^2+1584 d m^2 s t^2-528 d^2 m^2 s t^2+76 d^3 m^2 s t^2-4 d^4 m^2 s t^2+1728 s^2 t^2-1584 d s^2 t^2+528 d^2 s^2 t^2-76 d^3 s^2 t^2+4 d^4 s^2 t^2) F[0,0,0,0,0,1+n[6]] n[6]-(-1728 m^2 s t+1584 d m^2 s t-528 d^2 m^2 s t+76 d^3 m^2 s t-4 d^4 m^2 s t+1728 s t^2-1584 d s t^2+528 d^2 s t^2-76 d^3 s t^2+4 d^4 s t^2) F[1,-1,0,-1,0,1+n[6]] n[6]-(-1728 m^4 s t+1584 d m^4 s t-528 d^2 m^4 s t+76 d^3 m^4 s t-4 d^4 m^4 s t+1728 m^2 s t^2-1584 d m^2 s t^2+528 d^2 m^2 s t^2-76 d^3 m^2 s t^2+4 d^4 m^2 s t^2) F[1,-1,0,0,0,1+n[6]] n[6]-(1728 m^4 s t^2-1584 d m^4 s t^2+528 d^2 m^4 s t^2-76 d^3 m^4 s t^2+4 d^4 m^4 s t^2-1728 m^2 s t^3+1584 d m^2 s t^3-528 d^2 m^2 s t^3+76 d^3 m^2 s t^3-4 d^4 m^2 s t^3) F[1,-1,1,0,0,1+n[6]] n[6]-(-288 m^2 s t+216 d m^2 s t-52 d^2 m^2 s t+4 d^3 m^2 s t-1152 s^2 t+960 d s^2 t-296 d^2 s^2 t+40 d^3 s^2 t-2 d^4 s^2 t+288 s t^2-216 d s t^2+52 d^2 s t^2-4 d^3 s t^2) F[1,0,-1,-1,0,1+n[6]] n[6]-(-288 m^2 s t^2+216 d m^2 s t^2-52 d^2 m^2 s t^2+4 d^3 m^2 s t^2-1152 s^2 t^2+960 d s^2 t^2-296 d^2 s^2 t^2+40 d^3 s^2 t^2-2 d^4 s^2 t^2+288 s t^3-216 d s t^3+52 d^2 s t^3-4 d^3 s t^3) F[1,0,0,-1,0,1+n[6]] n[6]-(288 m^2 s^2 t^2-216 d m^2 s^2 t^2+52 d^2 m^2 s^2 t^2-4 d^3 m^2 s^2 t^2+576 s^3 t^2-336 d s^3 t^2+64 d^2 s^3 t^2-4 d^3 s^3 t^2-288 s^2 t^3+216 d s^2 t^3-52 d^2 s^2 t^3+4 d^3 s^2 t^3) F[1,0,0,0,0,1+n[6]] n[6]-(-576 s^2 t^3+624 d s^2 t^3-232 d^2 s^2 t^3+36 d^3 s^2 t^3-2 d^4 s^2 t^3) F[1,0,1,-1,0,1+n[6]] n[6]-(1728 m^4 s t-1584 d m^4 s t+528 d^2 m^4 s t-76 d^3 m^4 s t+4 d^4 m^4 s t-1728 m^2 s^2 t+1584 d m^2 s^2 t-528 d^2 m^2 s^2 t+76 d^3 m^2 s^2 t-4 d^4 m^2 s^2 t-1728 m^2 s t^2+1584 d m^2 s t^2-528 d^2 m^2 s t^2+76 d^3 m^2 s t^2-4 d^4 m^2 s t^2+1728 s^2 t^2-1584 d s^2 t^2+528 d^2 s^2 t^2-76 d^3 s^2 t^2+4 d^4 s^2 t^2) F[1,0,1,0,-1,n[6]] n[6]-(576 s^3 t^3-624 d s^3 t^3+232 d^2 s^3 t^3-36 d^3 s^3 t^3+2 d^4 s^3 t^3) F[1,0,1,0,0,1+n[6]] n[6]-(288 m^2 s t-216 d m^2 s t+52 d^2 m^2 s t-4 d^3 m^2 s t+1152 s^2 t-960 d s^2 t+296 d^2 s^2 t-40 d^3 s^2 t+2 d^4 s^2 t-288 s t^2+216 d s t^2-52 d^2 s t^2+4 d^3 s t^2) F[2,-1,-1,-1,0,1+n[6]] n[6]-F[2,0,-1,0,0,-1+n[6]] (-1008 m^2 s t+1572 d m^2 s t-666 d^2 m^2 s t+108 d^3 m^2 s t-6 d^4 m^2 s t+1440 s^2 t-2568 d s^2 t+1456 d^2 s^2 t-370 d^3 s^2 t+44 d^4 s^2 t-2 d^5 s^2 t+1008 s t^2-1572 d s t^2+666 d^2 s t^2-108 d^3 s t^2+6 d^4 s t^2+(-1008 m^2 s t+564 d m^2 s t-102 d^2 m^2 s t+6 d^3 m^2 s t+1440 s^2 t-1128 d s^2 t+328 d^2 s^2 t-42 d^3 s^2 t+2 d^4 s^2 t+1008 s t^2-564 d s t^2+102 d^2 s t^2-6 d^3 s t^2) n[6])-F[2,-1,-1,0,0,n[6]] (-288 m^2 s t+408 d m^2 s t-132 d^2 m^2 s t+12 d^3 m^2 s t+1152 s^2 t-2112 d s^2 t+1256 d^2 s^2 t-336 d^3 s^2 t+42 d^4 s^2 t-2 d^5 s^2 t+288 s t^2-408 d s t^2+132 d^2 s t^2-12 d^3 s t^2+(-864 m^2 s t+456 d m^2 s t-76 d^2 m^2 s t+4 d^3 m^2 s t+1152 s^2 t-960 d s^2 t+296 d^2 s^2 t-40 d^3 s^2 t+2 d^4 s^2 t+864 s t^2-456 d s t^2+76 d^2 s t^2-4 d^3 s t^2) n[6])-F[1,0,-1,0,0,n[6]] (-576 m^2 s t+288 d m^2 s t-44 d^2 m^2 s t+2 d^3 m^2 s t+1152 s^2 t-960 d s^2 t+296 d^2 s^2 t-40 d^3 s^2 t+2 d^4 s^2 t+576 s t^2-288 d s t^2+44 d^2 s t^2-2 d^3 s t^2+(576 m^2 s t-336 d m^2 s t+64 d^2 m^2 s t-4 d^3 m^2 s t-576 s t^2+336 d s t^2-64 d^2 s t^2+4 d^3 s t^2) n[6])-F[2,0,-1,-1,0,n[6]] (504 m^2 s t-840 d m^2 s t+414 d^2 m^2 s t-84 d^3 m^2 s t+6 d^4 m^2 s t+576 s^2 t-1200 d s^2 t+856 d^2 s^2 t-268 d^3 s^2 t+38 d^4 s^2 t-2 d^5 s^2 t-504 s t^2+840 d s t^2-414 d^2 s t^2+84 d^3 s t^2-6 d^4 s t^2+(504 m^2 s t-336 d m^2 s t+78 d^2 m^2 s t-6 d^3 m^2 s t+576 s^2 t-624 d s^2 t+232 d^2 s^2 t-36 d^3 s^2 t+2 d^4 s^2 t-504 s t^2+336 d s t^2-78 d^2 s t^2+6 d^3 s t^2) n[6])-F[1,0,0,-1,0,n[6]] (16128 m^6-18912 d m^6+8776 d^2 m^6-2008 d^3 m^6+226 d^4 m^6-10 d^5 m^6-8064 m^4 s+9456 d m^4 s-4388 d^2 m^4 s+1004 d^3 m^4 s-113 d^4 m^4 s+5 d^5 m^4 s-8064 m^2 s^2+9456 d m^2 s^2-4388 d^2 m^2 s^2+1004 d^3 m^2 s^2-113 d^4 m^2 s^2+5 d^5 m^2 s^2-32256 m^4 t+37800 d m^4 t-17546 d^2 m^4 t+4016 d^3 m^4 t-452 d^4 m^4 t+20 d^5 m^4 t+24768 m^2 s t-25056 d m^2 s t+10038 d^2 m^2 s t-1974 d^3 m^2 s t+189 d^4 m^2 s t-7 d^5 m^2 s t+6336 s^2 t-9408 d s^2 t+5304 d^2 s^2 t-1426 d^3 s^2 t+183 d^4 s^2 t-9 d^5 s^2 t+16032 m^2 t^2-18792 d m^2 t^2+8752 d^2 m^2 t^2-2008 d^3 m^2 t^2+226 d^4 m^2 t^2-10 d^5 m^2 t^2-16320 s t^2+15152 d s t^2-5466 d^2 s t^2+938 d^3 s t^2-74 d^4 s t^2+2 d^5 s t^2+96 t^3-96 d t^3+18 d^2 t^3+(1728 m^6-1584 d m^6+528 d^2 m^6-76 d^3 m^6+4 d^4 m^6-864 m^4 s+792 d m^4 s-264 d^2 m^4 s+38 d^3 m^4 s-2 d^4 m^4 s-864 m^2 s^2+792 d m^2 s^2-264 d^2 m^2 s^2+38 d^3 m^2 s^2-2 d^4 m^2 s^2-3456 m^4 t+3168 d m^4 t-1056 d^2 m^4 t+152 d^3 m^4 t-8 d^4 m^4 t-2736 m^2 s t+2088 d m^2 s t-608 d^2 m^2 s t+80 d^3 m^2 s t-4 d^4 m^2 s t-576 s^2 t+120 d s^2 t+80 d^2 s^2 t-26 d^3 s^2 t+2 d^4 s^2 t+1728 m^2 t^2-1584 d m^2 t^2+528 d^2 m^2 t^2-76 d^3 m^2 t^2+4 d^4 m^2 t^2+3600 s t^2-2880 d s t^2+872 d^2 s t^2-118 d^3 s t^2+6 d^4 s t^2) n[6])-F[1,0,0,0,0,-1+n[6]] (-21888 m^6+26304 d m^6-12344 d^2 m^6+2832 d^3 m^6-318 d^4 m^6+14 d^5 m^6+10944 m^4 s-13152 d m^4 s+6172 d^2 m^4 s-1416 d^3 m^4 s+159 d^4 m^4 s-7 d^5 m^4 s+10944 m^2 s^2-13152 d m^2 s^2+6172 d^2 m^2 s^2-1416 d^3 m^2 s^2+159 d^4 m^2 s^2-7 d^5 m^2 s^2+43776 m^4 t-52488 d m^4 t+24634 d^2 m^4 t-5658 d^3 m^4 t+636 d^4 m^4 t-28 d^5 m^4 t-50976 m^2 s t+57408 d m^2 s t-25182 d^2 m^2 s t+5388 d^3 m^2 s t-563 d^4 m^2 s t+23 d^5 m^2 s t-5184 s^2 t+9264 d s^2 t-5792 d^2 s^2 t+1650 d^3 s^2 t-219 d^4 s^2 t+11 d^5 s^2 t-21408 m^2 t^2+25608 d m^2 t^2-12104 d^2 m^2 t^2+2808 d^3 m^2 t^2-318 d^4 m^2 t^2+14 d^5 m^2 t^2+38112 s t^2-41632 d s t^2+17642 d^2 s t^2-3628 d^3 s t^2+362 d^4 s t^2-14 d^5 s t^2-480 t^3+576 d t^3-186 d^2 t^3+18 d^3 t^3+(-4608 m^6+3840 d m^6-1184 d^2 m^6+160 d^3 m^6-8 d^4 m^6+2304 m^4 s-1920 d m^4 s+592 d^2 m^4 s-80 d^3 m^4 s+4 d^4 m^4 s+2304 m^2 s^2-1920 d m^2 s^2+592 d^2 m^2 s^2-80 d^3 m^2 s^2+4 d^4 m^2 s^2+9216 m^4 t-7680 d m^4 t+2368 d^2 m^4 t-320 d^3 m^4 t+16 d^4 m^4 t-9216 m^2 s t+7104 d m^2 s t-2032 d^2 m^2 s t+256 d^3 m^2 s t-12 d^4 m^2 s t+576 d s^2 t-336 d^2 s^2 t+64 d^3 s^2 t-4 d^4 s^2 t-4608 m^2 t^2+3840 d m^2 t^2-1184 d^2 m^2 t^2+160 d^3 m^2 t^2-8 d^4 m^2 t^2+6912 s t^2-5184 d s t^2+1440 d^2 s t^2-176 d^3 s t^2+8 d^4 s t^2) n[6])-F[1,-1,0,0,0,n[6]] (8640 m^6-9648 d m^6+4224 d^2 m^6-908 d^3 m^6+96 d^4 m^6-4 d^5 m^6-4320 m^4 s+4824 d m^4 s-2112 d^2 m^4 s+454 d^3 m^4 s-48 d^4 m^4 s+2 d^5 m^4 s-4320 m^2 s^2+4824 d m^2 s^2-2112 d^2 m^2 s^2+454 d^3 m^2 s^2-48 d^4 m^2 s^2+2 d^5 m^2 s^2-17280 m^4 t+19440 d m^4 t-8532 d^2 m^4 t+1828 d^3 m^4 t-192 d^4 m^4 t+8 d^5 m^4 t+13392 m^2 s t-10728 d m^2 s t+2772 d^2 m^2 s t-192 d^3 m^2 s t-18 d^4 m^2 s t+2 d^5 m^2 s t-1728 s^2 t+1944 d s^2 t-960 d^2 s^2 t+258 d^3 s^2 t-36 d^4 s^2 t+2 d^5 s^2 t+9216 m^2 t^2-10560 d m^2 t^2+4608 d^2 m^2 t^2-956 d^3 m^2 t^2+96 d^4 m^2 t^2-4 d^5 m^2 t^2-11376 s t^2+9360 d s t^2-2660 d^2 s t^2+298 d^3 s t^2-10 d^4 s t^2-576 t^3+768 d t^3-300 d^2 t^3+36 d^3 t^3+(-3456 m^2 s t+3168 d m^2 s t-1056 d^2 m^2 s t+152 d^3 m^2 s t-8 d^4 m^2 s t+3456 s t^2-3168 d s t^2+1056 d^2 s t^2-152 d^3 s t^2+8 d^4 s t^2) n[6])-F[2,0,-1,0,0,n[6]] (144 d m^2 s^2 t-108 d^2 m^2 s^2 t+26 d^3 m^2 s^2 t-2 d^4 m^2 s^2 t+1728 s^3 t-1584 d s^3 t+528 d^2 s^3 t-76 d^3 s^3 t+4 d^4 s^3 t-144 d s^2 t^2+108 d^2 s^2 t^2-26 d^3 s^2 t^2+2 d^4 s^2 t^2+(-144 m^2 s^2 t+108 d m^2 s^2 t-26 d^2 m^2 s^2 t+2 d^3 m^2 s^2 t+288 s^3 t-168 d s^3 t+32 d^2 s^3 t-2 d^3 s^3 t+144 s^2 t^2-108 d s^2 t^2+26 d^2 s^2 t^2-2 d^3 s^2 t^2) n[6])-F[1,0,1,0,0,-1+n[6]] (11520 m^8-13056 d m^8+5840 d^2 m^8-1288 d^3 m^8+140 d^4 m^8-6 d^5 m^8-17280 m^6 s+19584 d m^6 s-8760 d^2 m^6 s+1932 d^3 m^6 s-210 d^4 m^6 s+9 d^5 m^6 s+5760 m^2 s^3-6528 d m^2 s^3+2920 d^2 m^2 s^3-644 d^3 m^2 s^3+70 d^4 m^2 s^3-3 d^5 m^2 s^3-23040 m^6 t+26112 d m^6 t-11680 d^2 m^6 t+2576 d^3 m^6 t-280 d^4 m^6 t+12 d^5 m^6 t+37440 m^4 s t-41712 d m^4 s t+18344 d^2 m^4 s t-3980 d^3 m^4 s t+426 d^4 m^4 s t-18 d^5 m^4 s t-14400 m^2 s^2 t+14160 d m^2 s^2 t-5392 d^2 m^2 s^2 t+992 d^3 m^2 s^2 t-88 d^4 m^2 s^2 t+3 d^5 m^2 s^2 t+1440 d s^3 t-1272 d^2 s^3 t+412 d^3 s^3 t-58 d^4 s^3 t+3 d^5 s^3 t+11520 m^4 t^2-13056 d m^4 t^2+5840 d^2 m^4 t^2-1288 d^3 m^4 t^2+140 d^4 m^4 t^2-6 d^5 m^4 t^2-20160 m^2 s t^2+22128 d m^2 s t^2-9584 d^2 m^2 s t^2+2048 d^3 m^2 s t^2-216 d^4 m^2 s t^2+9 d^5 m^2 s t^2+8640 s^2 t^2-9072 d s^2 t^2+3744 d^2 s^2 t^2-760 d^3 s^2 t^2+76 d^4 s^2 t^2-3 d^5 s^2 t^2+(2304 m^8-1920 d m^8+592 d^2 m^8-80 d^3 m^8+4 d^4 m^8-3456 m^6 s+2880 d m^6 s-888 d^2 m^6 s+120 d^3 m^6 s-6 d^4 m^6 s+1152 m^2 s^3-960 d m^2 s^3+296 d^2 m^2 s^3-40 d^3 m^2 s^3+2 d^4 m^2 s^3-4608 m^6 t+3840 d m^6 t-1184 d^2 m^6 t+160 d^3 m^6 t-8 d^4 m^6 t+8640 m^4 s t-7056 d m^4 s t+2136 d^2 m^4 s t-284 d^3 m^4 s t+14 d^4 m^4 s t-4032 m^2 s^2 t+2928 d m^2 s^2 t-784 d^2 m^2 s^2 t+92 d^3 m^2 s^2 t-4 d^4 m^2 s^2 t+288 d s^3 t-168 d^2 s^3 t+32 d^3 s^3 t-2 d^4 s^3 t+2304 m^4 t^2-1920 d m^4 t^2+592 d^2 m^4 t^2-80 d^3 m^4 t^2+4 d^4 m^4 t^2-5184 m^2 s t^2+4176 d m^2 s t^2-1248 d^2 m^2 s t^2+164 d^3 m^2 s t^2-8 d^4 m^2 s t^2+2880 s^2 t^2-2256 d s^2 t^2+656 d^2 s^2 t^2-84 d^3 s^2 t^2+4 d^4 s^2 t^2) n[6])-F[1,0,0,0,0,n[6]] (-2304 m^6 s+3072 d m^6 s-1552 d^2 m^6 s+376 d^3 m^6 s-44 d^4 m^6 s+2 d^5 m^6 s+1152 m^4 s^2-1536 d m^4 s^2+776 d^2 m^4 s^2-188 d^3 m^4 s^2+22 d^4 m^4 s^2-d^5 m^4 s^2+1152 m^2 s^3-1536 d m^2 s^3+776 d^2 m^2 s^3-188 d^3 m^2 s^3+22 d^4 m^2 s^3-d^5 m^2 s^3+576 m^4 s t+336 d m^4 s t-640 d^2 m^4 s t+250 d^3 m^4 s t-38 d^4 m^4 s t+2 d^5 m^4 s t-6336 m^2 s^2 t+5424 d m^2 s^2 t-1528 d^2 m^2 s^2 t+134 d^3 m^2 s^2 t+6 d^4 m^2 s^2 t-d^5 m^2 s^2 t+2304 s^3 t-2592 d s^3 t+1112 d^2 s^3 t-232 d^3 s^3 t+24 d^4 s^3 t-d^5 s^3 t+960 m^2 s t^2-2832 d m^2 s t^2+2024 d^2 m^2 s t^2-608 d^3 m^2 s t^2+82 d^4 m^2 s t^2-4 d^5 m^2 s t^2+192 s^2 t^2+3952 d s^2 t^2-3584 d^2 s^2 t^2+1158 d^3 s^2 t^2-160 d^4 s^2 t^2+8 d^5 s^2 t^2+768 s t^3-576 d s t^3+168 d^2 s t^3-18 d^3 s t^3+(-2304 m^6 s+1920 d m^6 s-592 d^2 m^6 s+80 d^3 m^6 s-4 d^4 m^6 s+1152 m^4 s^2-960 d m^4 s^2+296 d^2 m^4 s^2-40 d^3 m^4 s^2+2 d^4 m^4 s^2+1152 m^2 s^3-960 d m^2 s^3+296 d^2 m^2 s^3-40 d^3 m^2 s^3+2 d^4 m^2 s^3+1440 m^4 s t-792 d m^4 s t+140 d^2 m^4 s t-8 d^3 m^4 s t-3168 m^2 s^2 t+1800 d m^2 s^2 t-332 d^2 m^2 s^2 t+20 d^3 m^2 s^2 t+1152 s^3 t-672 d s^3 t+128 d^2 s^3 t-8 d^3 s^3 t+864 m^2 s t^2-1224 d m^2 s t^2+492 d^2 m^2 s t^2-76 d^3 m^2 s t^2+4 d^4 m^2 s t^2+2016 s^2 t^2-552 d s^2 t^2-132 d^2 s^2 t^2+52 d^3 s^2 t^2-4 d^4 s^2 t^2+96 d s t^3-40 d^2 s t^3+4 d^3 s t^3) n[6])-F[1,0,1,0,0,n[6]] (2304 m^6 s t-3072 d m^6 s t+1552 d^2 m^6 s t-376 d^3 m^6 s t+44 d^4 m^6 s t-2 d^5 m^6 s t-1152 m^4 s^2 t+1536 d m^4 s^2 t-776 d^2 m^4 s^2 t+188 d^3 m^4 s^2 t-22 d^4 m^4 s^2 t+d^5 m^4 s^2 t-1152 m^2 s^3 t+1536 d m^2 s^3 t-776 d^2 m^2 s^3 t+188 d^3 m^2 s^3 t-22 d^4 m^2 s^3 t+d^5 m^2 s^3 t-2304 m^4 s t^2+3072 d m^4 s t^2-1552 d^2 m^4 s t^2+376 d^3 m^4 s t^2-44 d^4 m^4 s t^2+2 d^5 m^4 s t^2+4032 m^2 s^2 t^2-5232 d m^2 s^2 t^2+2560 d^2 m^2 s^2 t^2-600 d^3 m^2 s^2 t^2+68 d^4 m^2 s^2 t^2-3 d^5 m^2 s^2 t^2-1728 s^3 t^2+2160 d s^3 t^2-1008 d^2 s^3 t^2+224 d^3 s^3 t^2-24 d^4 s^3 t^2+d^5 s^3 t^2+(2304 m^6 s t-1920 d m^6 s t+592 d^2 m^6 s t-80 d^3 m^6 s t+4 d^4 m^6 s t-1152 m^4 s^2 t+960 d m^4 s^2 t-296 d^2 m^4 s^2 t+40 d^3 m^4 s^2 t-2 d^4 m^4 s^2 t-1152 m^2 s^3 t+960 d m^2 s^3 t-296 d^2 m^2 s^3 t+40 d^3 m^2 s^3 t-2 d^4 m^2 s^3 t-4608 m^4 s t^2+3840 d m^4 s t^2-1184 d^2 m^4 s t^2+160 d^3 m^4 s t^2-8 d^4 m^4 s t^2+4608 m^2 s^2 t^2-3840 d m^2 s^2 t^2+1184 d^2 m^2 s^2 t^2-160 d^3 m^2 s^2 t^2+8 d^4 m^2 s^2 t^2-576 s^3 t^2+336 d s^3 t^2-64 d^2 s^3 t^2+4 d^3 s^3 t^2+2304 m^2 s t^3-1920 d m^2 s t^3+592 d^2 m^2 s t^3-80 d^3 m^2 s t^3+4 d^4 m^2 s t^3-2880 s^2 t^3+2256 d s^2 t^3-656 d^2 s^2 t^3+84 d^3 s^2 t^3-4 d^4 s^2 t^3) n[6]))}};


(*Here are the resulting Master Integrals on this sector*)
masters[{2,0,1,0,0,0}] = {};


(* ::Subsubsection::Closed:: *)
(*{1,0,1,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{-4+d,{-1,0,-1,0},{0,0,0,-1,0,0}},{4-d,{1,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,t,0},{0,0,0,-1,1,0}},{0,{0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{-s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,-1,0},{-1,0,0,-1,1,0}},{-6+2 d,{-2,0,-2,0},{-1,0,0,0,0,0}},{0,{-1,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,1,0},{-1,0,-1,0,1,0}}},{{-3+d,{-1,0,-1,0},{0,-1,0,0,0,0}},{3-d,{0,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,0}},{0,{s,-s,0,0},{0,0,0,0,0,0}}},{{-4+d,{0,-1,0,-1},{0,-1,0,0,0,0}},{4-d,{0,1,0,1},{0,0,0,0,-1,0}},{0,{0,0,0,t},{0,-1,0,0,0,1}},{0,{0,m^2,0,0},{0,-1,0,1,0,0}},{0,{0,-s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,-1},{0,-1,-1,0,0,1}},{0,{0,-1,0,0},{0,-1,-1,1,0,0}},{-6+2 d,{0,-2,0,-2},{0,0,-1,0,0,0}},{0,{0,s,0,0},{0,0,-1,1,0,0}},{0,{0,0,0,1},{-1,0,-1,0,0,1}}},{{3-d,{1,0,1,0},{0,-1,0,0,0,-1}},{-3+d,{-1,0,-1,0},{0,0,0,0,-1,-1}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{t,{0,0,0,-t},{0,0,0,-1,0,0}},{0,{-s,-m^2+s,m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{-3+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{-4+d,{-1,0,-1,0},{0,0,-1,-1,0,0}},{4-d,{1,0,1,0},{0,0,-1,0,0,-1}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,t,0},{0,0,-1,-1,1,0}},{0,{s,-s,0,0},{0,0,-1,0,0,0}},{0,{0,0,-m^2,0},{0,0,-1,0,1,-1}},{0,{-s,0,0,0},{0,1,-1,0,0,-1}},{0,{0,0,-1,0},{-1,0,-1,-1,1,0}},{-3+d,{-1,0,-1,0},{-1,0,-1,0,0,0}},{0,{-1,0,0,0},{-1,1,-1,-1,0,0}},{0,{0,0,1,0},{-1,0,-2,0,1,0}}},{{-2+d,{-1,0,-1,0},{0,-2,0,0,0,0}},{2-d,{1,0,1,0},{0,-1,0,0,-1,0}},{0,{0,0,m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{-s,{s,m^2-s,-m^2,0},{0,-1,0,0,0,0}},{s,{-s,0,0,0},{0,0,0,0,-1,0}},{0,{0,0,0,-1},{0,-1,-1,-1,0,1}},{-2+d,{-1,-1,-1,0},{0,-1,-1,0,0,0}},{-2+d,{0,-1,0,-1},{0,0,-1,-1,0,0}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{-s,{s,0,0,0},{0,0,-1,0,0,0}},{0,{0,0,0,1},{-1,0,-1,-1,0,1}}},{{3-d,{1,0,1,0},{0,-1,0,-1,0,0}},{-3+d,{-1,0,-1,0},{0,-1,0,0,0,-1}},{3-d,{1,0,1,0},{0,0,0,-1,-1,0}},{-4+2 d,{0,-2,0,-2},{0,0,0,-1,0,-1}},{3-d,{1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,-t,0},{0,-1,0,-1,1,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,-t,2 t},{0,0,0,-1,0,0}},{-m^2-s,{s,2 m^2,-m^2,0},{0,0,0,0,0,-1}},{0,{-s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,1,0},{-1,-1,0,-1,1,0}},{4-2 d,{1,2,1,2},{-1,0,0,-1,0,0}},{4-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}},{8-3 d,{1,2,1,2},{0,0,-1,-1,0,0}},{-4+d,{-1,0,-1,0},{0,0,-1,0,0,-1}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{m^2+s,{s,-2 s,-m^2,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,-t,0},{0,0,-1,-1,1,0}},{0,{0,0,m^2,0},{0,0,-1,0,1,-1}},{0,{s,0,0,0},{0,1,-1,0,0,-1}},{0,{0,0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,0,1,0},{-1,0,-1,-1,1,0}},{1,{0,0,-1,0},{-1,0,-1,0,0,0}},{0,{1,0,0,0},{-1,1,-1,-1,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,-1,0},{-1,0,-2,0,1,0}}},{{3-d,{1,0,1,0},{0,0,0,-1,-1,0}},{-2+d,{0,-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,0,-t,t},{0,0,0,-1,0,0}},{-m^2,{0,m^2,0,0},{0,0,0,0,0,-1}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{2-d,{0,1,1,1},{-1,0,0,-1,0,0}},{4-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{m^2,{s,-s,-m^2,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{-2+d,{-1,0,-2,0},{-1,0,-1,0,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{3-d,{0,1,0,1},{0,-1,0,0,0,-1}},{-3+d,{0,-1,0,-1},{0,0,0,0,-1,-1}},{t,{0,0,0,-t},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{-4+d,{0,-1,0,-1},{-1,-1,0,0,0,0}},{4-d,{0,1,0,1},{-1,0,0,0,-1,0}},{-3+d,{0,-1,0,0},{0,-1,-1,0,0,0}},{0,{0,1,0,0},{0,-1,-1,1,0,-1}},{2-d,{0,1,0,1},{0,0,-1,0,-1,0}},{4-2 d,{0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,0,t},{-1,-1,0,0,0,1}},{0,{0,m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,-s,0,0},{-1,0,0,1,-1,0}},{0,{0,0,0,t},{0,-1,-1,0,0,1}},{0,{0,m^2,0,0},{0,-1,-1,1,0,0}},{0,{0,-s,0,0},{0,0,-1,1,-1,0}},{0,{0,-s,0,0},{0,0,-1,1,0,-1}},{0,{0,0,0,-1},{-1,-1,-1,0,0,1}},{0,{0,-1,0,0},{-1,-1,-1,1,0,0}},{-5+2 d,{0,-2,0,-3},{-1,0,-1,0,0,0}},{0,{0,0,0,-1},{0,-1,-2,0,0,1}},{0,{0,-1,0,0},{0,-1,-2,1,0,0}},{-4+2 d,{0,-2,0,-2},{0,0,-2,0,0,0}},{0,{0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,s,0,0},{0,0,-2,1,0,0}},{0,{0,0,0,1},{-2,0,-1,0,0,1}},{0,{0,0,0,1},{-1,0,-2,0,0,1}}},{{-3+d,{0,-1,0,-1},{0,-1,0,0,0,-1}},{3-d,{0,1,0,1},{0,0,0,0,-1,-1}},{-t,{0,0,0,t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{4-d,{0,1,0,1},{-1,-1,0,0,0,0}},{-4+d,{0,-1,0,-1},{-1,0,0,0,-1,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,s,0,0},{-1,0,0,1,-1,0}},{0,{0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,1,0,0},{-1,-1,-1,1,0,0}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,-1},{-2,0,-1,0,0,1}}},{{2-d,{1,0,1,0},{0,-2,0,0,0,0}},{-3+d,{0,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,-t,0},{0,-2,0,0,1,0}},{-3 s+d s+t,{-s,0,-s,-t},{0,-1,0,0,0,0}},{0,{0,-m^2+s,0,0},{0,-1,0,1,0,-1}},{3 s-d s,{0,s,0,s},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,s t,0},{0,-1,0,0,1,0}},{0,{0,-s^2,0,0},{0,0,0,1,0,-1}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{-1,{0,0,0,0},{0,-1,-1,0,0,0}},{-2+d,{0,-1,0,-1},{0,0,-1,0,-1,0}},{0,{0,0,-s,0},{-1,-1,0,0,1,0}},{-3 s+d s,{-s,-s,0,-s},{-1,0,0,0,0,0}},{0,{0,0,0,-t},{0,-1,-1,0,0,1}},{0,{0,-m^2,0,0},{0,-1,-1,1,0,0}},{0,{0,s,0,0},{0,0,-1,1,-1,0}},{0,{0,s^2,0,0},{-1,0,0,1,0,0}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,1},{0,-1,-2,0,0,1}},{0,{0,1,0,0},{0,-1,-2,1,0,0}},{4-2 d,{0,2,0,2},{0,0,-2,0,0,0}},{0,{0,-s,0,0},{-1,0,-1,1,0,0}},{0,{0,-s,0,0},{0,0,-2,1,0,0}},{0,{0,0,0,-1},{-1,0,-2,0,0,1}}},{{-2+d,{-1,0,-1,0},{0,-2,0,0,0,0}},{-3+d,{-1,0,-1,0},{0,-1,0,0,0,-1}},{6-2 d,{1,1,1,1},{0,0,0,0,-1,-1}},{0,{0,0,t,0},{0,-2,0,0,1,0}},{3 s-d s-t,{s,0,s,t},{0,-1,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{0,{0,m^2-s,0,0},{0,-1,0,1,0,-1}},{-t,{0,0,0,t},{0,0,0,-1,0,0}},{-3 s+d s,{s,m^2-2 s,-m^2,-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{-s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-s t,0},{0,-1,0,0,1,0}},{0,{0,s^2,0,0},{0,0,0,1,0,-1}},{2-d,{1,0,1,0},{-1,-1,0,0,0,0}},{-2+d,{-1,0,-1,-1},{0,-1,-1,0,0,0}},{0,{0,-1,0,0},{0,-1,-1,1,0,-1}},{0,{0,0,s,0},{-1,-1,0,0,1,0}},{3 s-d s,{s,s,0,s},{-1,0,0,0,0,0}},{0,{0,0,t,0},{0,-1,-1,0,1,0}},{6 s-2 d s,{s,s,s,2 s},{0,0,-1,0,0,0}},{0,{0,s,0,0},{0,0,-1,1,0,-1}},{0,{0,-s^2,0,0},{-1,0,0,1,0,0}},{0,{0,0,-s t,0},{0,0,-1,0,1,0}},{2-d,{1,0,1,1},{-1,0,-1,0,0,0}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{-3+d,{-1,0,-1,0},{0,-1,0,-1,0,0}},{3-d,{1,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,m^2,0},{0,-1,0,-1,1,0}},{3 s-d s,{s,0,s,0},{0,-1,0,0,0,0}},{0,{0,0,0,t},{0,0,0,-2,0,1}},{-m^2+s,{s,m^2-s,-m^2,0},{0,0,0,-1,0,0}},{-3 s+d s,{-s,0,-s,0},{0,0,0,0,-1,0}},{0,{-s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,-m^2 s,0},{0,-1,0,0,1,0}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{0,{-s^2,-m^2 s+s^2,m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0,0},{0,1,0,0,-1,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{3 s-d s,{s,s,s,0},{0,0,-1,0,0,0}},{0,{0,0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{-s^2,0,0,0},{0,1,-1,0,0,0}}},{{-2+d,{-1,0,-1,0},{0,-2,0,0,0,0}},{2-d,{1,0,1,0},{0,-1,0,0,-1,0}},{0,{0,0,m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{-s,{s,m^2-s,-m^2,0},{0,-1,0,0,0,0}},{s,{-s,0,0,0},{0,0,0,0,-1,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{-3 s+d s,{0,-s,0,-s},{0,0,-1,0,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}}},{{-2+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{3-d,{0,1,0,1},{0,0,0,0,-1,-1}},{-t,{0,0,t,0},{0,-1,0,0,0,0}},{3 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{-3 s+d s,{0,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,-s t,s t},{0,0,0,0,0,0}},{0,{0,m^2 s,0,0},{0,0,0,1,0,-1}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{4-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,t},{-1,0,0,-1,0,1}},{3 s-d s,{s,m^2,-m^2+s,s},{-1,0,0,0,0,0}},{3 s-d s,{0,s,0,s},{0,0,-1,0,0,0}},{0,{0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,-m^2 s,0,0},{-1,0,0,1,0,0}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,s,0,0},{-1,0,-1,1,0,0}}},{{-3+d,{-1,0,-1,0},{0,-1,0,0,0,-1}},{3-d,{1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,0,t},{0,0,0,-1,0,0}},{0,{s,m^2-s,-m^2,0},{0,0,0,0,0,-1}},{0,{-s,0,0,0},{0,1,0,0,-1,-1}},{3-d,{1,0,1,0},{0,-1,-1,0,0,0}},{0,{0,0,-m^2,0},{0,-1,-1,0,1,0}},{0,{-s,s,0,0},{0,0,-1,0,0,0}},{-3+d,{-1,0,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{3-d,{1,0,1,0},{0,-1,0,-1,0,0}},{-6+2 d,{-2,0,-2,0},{0,-1,0,0,0,-1}},{3-d,{1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,t,0},{0,-1,0,-1,1,0}},{-3 m^2+d m^2+6 t-2 d t,{-m^2+2 t,0,-m^2+2 t,0},{0,-1,0,0,0,0}},{-t,{t,0,-t,t},{0,0,0,-1,0,0}},{3 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{-7 m^2+2 d m^2+6 s-2 d s+4 t-d t,{-2 m^2+2 s+t,0,-m^2+2 s+t,-m^2+s},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,t^2,0},{0,0,0,-1,1,0}},{-2 s t+d s t,{-2 s t,0,-s t,-s t},{0,0,0,0,0,0}},{0,{0,0,-m^2 t,0},{0,0,0,0,1,-1}},{0,{-s t,0,0,0},{0,1,0,0,0,-1}},{-1,{0,0,1,0},{-1,0,0,-1,0,0}},{4-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}},{-3+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{4-2 d,{0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,-t,0},{-1,0,0,-1,1,0}},{m^2-6 t+2 d t,{-2 t,0,-m^2-2 t,0},{-1,0,0,0,0,0}},{0,{-t,0,0,0},{-1,1,0,-1,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,2 m^2-t,0},{0,-1,-1,0,1,0}},{-s,{s,0,-s,s},{0,0,-1,0,0,0}},{0,{0,0,m^2 t,0},{-1,0,0,0,1,0}},{0,{s t,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,s t,0},{0,0,-1,0,1,0}},{1,{0,0,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,t,0},{-1,0,-1,0,1,0}}},{{2-d,{1,0,1,0},{0,-2,0,0,0,0}},{-2+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{-6+2 d,{0,-2,0,-2},{0,-1,0,0,0,-1}},{6-2 d,{0,2,0,2},{0,0,0,0,-1,-1}},{0,{0,0,-m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{-7 m^2+2 d m^2+s+5 t-2 d t,{-m^2-s+t,-m^2+s+2 t,t,-2 m^2+2 t},{0,-1,0,0,0,0}},{3 t-d t,{0,t,0,t},{0,0,0,-1,0,0}},{6 s-2 d s,{2 s,0,s,2 s},{0,0,0,0,-1,0}},{-3 m^2+d m^2+3 s-d s,{0,-m^2+s,0,-m^2+s},{0,0,0,0,0,-1}},{-2 s t+d s t,{-s t,-s t,-s t,-s t},{0,0,0,0,0,0}},{-4+2 d,{-2,0,-2,0},{-1,-1,0,0,0,0}},{4-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}},{m^2-s,{-m^2+s,0,-m^2+s,m^2-s},{-1,0,0,0,0,0}},{0,{0,0,0,s t},{-1,0,0,0,0,1}}},{{3-d,{1,0,1,0},{0,0,0,-1,-1,0}},{-3+d,{-1,0,-1,0},{0,0,0,0,-1,-1}},{3 m^2-d m^2-3 s+d s,{m^2-s,0,m^2-s,0},{0,-1,0,0,0,0}},{-7 m^2+2 d m^2+3 s-d s+t,{-m^2,-m^2+s,-m^2-t,-m^2+s},{0,0,0,-1,0,0}},{3 m^2-d m^2,{m^2,0,2 m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-m^4+m^2 s,0},{0,-1,0,0,1,0}},{0,{0,0,m^2 t,0},{0,0,0,-1,1,0}},{0,{-m^2 s+s^2,m^2 s-s^2,0,0},{0,0,0,0,0,0}},{0,{0,0,-m^4,0},{0,0,0,0,1,-1}},{0,{-m^2 s,0,0,0},{0,1,0,0,0,-1}},{-5+2 d,{-2,0,-3,0},{-1,0,0,-1,0,0}},{-4+2 d,{-2,0,-2,0},{-1,0,0,0,-1,0}},{0,{-1,0,0,0},{-1,1,0,-1,-1,0}},{-3+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,-m^2,0},{-1,0,0,-1,1,0}},{-m^2,{0,0,m^2,0},{-1,0,0,0,0,0}},{0,{-m^2,0,0,0},{-1,1,0,-1,0,0}},{0,{s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{s,-s,0,0},{0,0,-1,0,0,0}},{0,{0,0,m^4,0},{-1,0,0,0,1,0}},{0,{m^2 s,0,0,0},{-1,1,0,0,0,0}},{5-2 d,{2,0,3,0},{-1,0,-1,0,0,0}},{0,{0,0,-3 m^2,0},{-1,0,-1,0,1,0}},{0,{-2 s,0,0,0},{-1,1,-1,0,0,0}}},{{-4+2 d,{-2,0,-2,0},{0,-1,0,0,-1,0}},{-6+2 d,{-2,0,-2,0},{0,-1,0,0,0,-1}},{12-4 d,{2,2,2,2},{0,0,0,0,-1,-1}},{6 m^2-2 d m^2-2 t,{2 m^2,0,2 m^2+2 t,0},{0,-1,0,0,0,0}},{0,{0,0,2 m^2,0},{0,-1,0,0,1,-1}},{-2 t,{0,0,0,2 t},{0,0,0,-1,0,0}},{-6 m^2+2 d m^2,{2 s,-2 s,-2 m^2,-2 m^2},{0,0,0,0,0,-1}},{0,{0,-2 s,0,0},{0,0,0,1,-1,-1}},{0,{-2 s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-2 m^2 t,0},{0,-1,0,0,1,0}},{0,{0,2 m^2 s,0,0},{0,0,0,1,0,-1}},{-2+d,{-1,0,-2,0},{-1,0,0,-1,0,0}},{0,{-1,0,0,0},{-1,1,0,-1,-1,0}},{6-2 d,{2,0,2,0},{0,-1,-1,0,0,0}},{0,{0,0,2 m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,t},{-1,0,0,-1,0,1}},{2 m^2-d m^2+6 s-2 d s,{m^2+2 s,2 m^2,2 s,m^2+s},{-1,0,0,0,0,0}},{0,{s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,-2 m^2,0},{0,-1,-1,0,1,0}},{0,{-2 s,2 s,0,0},{0,0,-1,0,0,0}},{0,{0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,-2 m^2 s,0,0},{-1,0,0,1,0,0}},{-4+d,{-1,0,0,0},{-1,0,-1,0,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,2 s,0,0},{-1,0,-1,1,0,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}}},{{2-d,{1,0,1,0},{0,-1,0,0,-1,0}},{3-d,{1,0,1,0},{0,-1,0,0,0,-1}},{-6+2 d,{-1,-1,-1,-1},{0,0,0,0,-1,-1}},{-3 m^2+d m^2+t,{-m^2,0,-m^2-t,0},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{t,{0,0,0,-t},{0,0,0,-1,0,0}},{3 m^2-d m^2,{-s,s,m^2,m^2},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,-m^2 s,0,0},{0,0,0,1,0,-1}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{-3+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{-3 m^2+d m^2,{-m^2,-m^2,0,-m^2},{-1,0,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{s,-s,0,0},{0,0,-1,0,0,0}},{0,{0,m^2 s,0,0},{-1,0,0,1,0,0}},{6-2 d,{1,1,1,1},{-1,0,-1,0,0,0}},{0,{0,0,-m^2,0},{-1,0,-1,0,1,0}},{0,{0,-s,0,0},{-1,0,-1,1,0,0}},{0,{-s,0,0,0},{-1,1,-1,0,0,0}}},{{-3 m^2+d m^2+3 s-d s,{-m^2+s,0,-m^2+s,0},{0,-1,0,0,0,-1}},{3 m^2-d m^2-3 s+d s,{m^2-s,0,m^2-s,0},{0,0,0,0,-1,-1}},{0,{0,0,m^4-m^2 s,0},{0,-1,0,0,1,-1}},{-m^2 t+s t,{0,0,0,m^2 t-s t},{0,0,0,-1,0,0}},{0,{m^2 s-s^2,m^4-2 m^2 s+s^2,-m^4+m^2 s,0},{0,0,0,0,0,-1}},{0,{-m^2 s+s^2,0,0,0},{0,1,0,0,-1,-1}},{-3 s+d s,{-s,0,-s,0},{0,-1,-1,0,0,0}},{-3 s+d s,{-s,0,-s,0},{0,0,-1,0,-1,0}},{2 m^2-d m^2+2 s-d s,{0,m^2+s,0,m^2+s},{0,0,-1,0,0,-1}},{0,{0,0,m^2 s,0},{0,-1,-1,0,1,0}},{6 m^2 s-2 d m^2 s-s t,{m^2 s+s^2,m^2 s-s^2,m^2 s+s t,2 m^2 s-s t},{0,0,-1,0,0,0}},{0,{0,0,-m^2 s t,0},{0,0,-1,0,1,0}},{6 s-2 d s,{2 s,0,2 s,0},{-1,0,-1,0,0,0}},{-2 s+d s,{0,-s,0,-s},{0,0,-2,0,0,0}},{0,{m^2 s-s^2,0,0,0},{-1,1,-1,0,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {1,n[2],1,n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{2,4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{1,0,1,0,0,0}] = {{n[2]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,-1+n[2],1,n[4],n[5],n[6]]->-(1/((-4+d-n[2]-n[5]) (-3+d-n[2]-n[5])))(18 F[0,n[2],1,n[4],n[5],n[6]]-12 d F[0,n[2],1,n[4],n[5],n[6]]+2 d^2 F[0,n[2],1,n[4],n[5],n[6]]-12 F[1,n[2],1,n[4],n[5],-1+n[6]]+7 d F[1,n[2],1,n[4],n[5],-1+n[6]]-d^2 F[1,n[2],1,n[4],n[5],-1+n[6]]+6 F[0,n[2],1,n[4],n[5],n[6]] n[2]-2 d F[0,n[2],1,n[4],n[5],n[6]] n[2]+3 F[0,1+n[2],1,-1+n[4],n[5],n[6]] n[2]-d F[0,1+n[2],1,-1+n[4],n[5],n[6]] n[2]-3 s F[0,1+n[2],1,n[4],n[5],n[6]] n[2]+d s F[0,1+n[2],1,n[4],n[5],n[6]] n[2]-3 F[1,n[2],1,n[4],n[5],-1+n[6]] n[2]+d F[1,n[2],1,n[4],n[5],-1+n[6]] n[2]-4 s F[1,n[2],1,n[4],n[5],n[6]] n[2]+d s F[1,n[2],1,n[4],n[5],n[6]] n[2]+3 s F[1,1+n[2],1,n[4],n[5],-1+n[6]] n[2]-d s F[1,1+n[2],1,n[4],n[5],-1+n[6]] n[2]-s F[1,n[2],1,n[4],n[5],n[6]] n[2]^2+6 F[0,n[2],1,n[4],n[5],n[6]] n[4]-2 d F[0,n[2],1,n[4],n[5],n[6]] n[4]-4 F[1,n[2],1,n[4],n[5],-1+n[6]] n[4]+d F[1,n[2],1,n[4],n[5],-1+n[6]] n[4]+4 s F[1,n[2],1,n[4],n[5],n[6]] n[4]-d s F[1,n[2],1,n[4],n[5],n[6]] n[4]+2 F[0,n[2],1,n[4],n[5],n[6]] n[2] n[4]+F[0,1+n[2],1,-1+n[4],n[5],n[6]] n[2] n[4]-s F[0,1+n[2],1,n[4],n[5],n[6]] n[2] n[4]-F[1,n[2],1,n[4],n[5],-1+n[6]] n[2] n[4]+s F[1,n[2],1,n[4],n[5],n[6]] n[2] n[4]+s F[1,1+n[2],1,n[4],n[5],-1+n[6]] n[2] n[4]-3 F[0,n[2],0,n[4],1+n[5],n[6]] n[5]+d F[0,n[2],0,n[4],1+n[5],n[6]] n[5]+3 F[0,n[2],1,-1+n[4],1+n[5],n[6]] n[5]-d F[0,n[2],1,-1+n[4],1+n[5],n[6]] n[5]+6 F[0,n[2],1,n[4],n[5],n[6]] n[5]-2 d F[0,n[2],1,n[4],n[5],n[6]] n[5]-3 m^2 F[0,n[2],1,n[4],1+n[5],n[6]] n[5]+d m^2 F[0,n[2],1,n[4],1+n[5],n[6]] n[5]-4 m^2 F[1,-1+n[2],1,n[4],1+n[5],n[6]] n[5]+d m^2 F[1,-1+n[2],1,n[4],1+n[5],n[6]] n[5]-3 t F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[5]+d t F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[5]-3 F[1,n[2],1,n[4],n[5],-1+n[6]] n[5]+d F[1,n[2],1,n[4],n[5],-1+n[6]] n[5]+3 m^2 F[1,n[2],1,n[4],1+n[5],-1+n[6]] n[5]-d m^2 F[1,n[2],1,n[4],1+n[5],-1+n[6]] n[5]-m^2 F[1,-1+n[2],1,n[4],1+n[5],n[6]] n[2] n[5]-s F[1,n[2],1,n[4],n[5],n[6]] n[2] n[5]-F[0,n[2],0,n[4],1+n[5],n[6]] n[4] n[5]+F[0,n[2],1,-1+n[4],1+n[5],n[6]] n[4] n[5]+2 F[0,n[2],1,n[4],n[5],n[6]] n[4] n[5]-m^2 F[0,n[2],1,n[4],1+n[5],n[6]] n[4] n[5]-t F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[4] n[5]-F[1,n[2],1,n[4],n[5],-1+n[6]] n[4] n[5]+s F[1,n[2],1,n[4],n[5],n[6]] n[4] n[5]+m^2 F[1,n[2],1,n[4],1+n[5],-1+n[6]] n[4] n[5]-m^2 F[1,-1+n[2],1,n[4],1+n[5],n[6]] n[5]^2+6 F[0,n[2],1,n[4],n[5],n[6]] n[6]-2 d F[0,n[2],1,n[4],n[5],n[6]] n[6]-4 F[1,n[2],1,n[4],n[5],-1+n[6]] n[6]+d F[1,n[2],1,n[4],n[5],-1+n[6]] n[6]+2 F[0,n[2],1,n[4],n[5],n[6]] n[2] n[6]+F[0,1+n[2],1,-1+n[4],n[5],n[6]] n[2] n[6]-s F[0,1+n[2],1,n[4],n[5],n[6]] n[2] n[6]-F[1,n[2],1,n[4],n[5],-1+n[6]] n[2] n[6]+s F[1,1+n[2],1,n[4],n[5],-1+n[6]] n[2] n[6]-F[0,n[2],0,n[4],1+n[5],n[6]] n[5] n[6]+F[0,n[2],1,-1+n[4],1+n[5],n[6]] n[5] n[6]+2 F[0,n[2],1,n[4],n[5],n[6]] n[5] n[6]-m^2 F[0,n[2],1,n[4],1+n[5],n[6]] n[5] n[6]-t F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[5] n[6]-F[1,n[2],1,n[4],n[5],-1+n[6]] n[5] n[6]+m^2 F[1,n[2],1,n[4],1+n[5],-1+n[6]] n[5] n[6])},
{n[2]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,n[2],1,-1+n[4],n[5],n[6]]->-(1/(-4+d-n[2]-n[5]))(-F[0,1+n[2],1,-1+n[4],n[5],n[6]] n[2]+s F[0,1+n[2],1,n[4],n[5],n[6]] n[2]-s F[1,1+n[2],1,n[4],n[5],-1+n[6]] n[2]+F[0,n[2],1,n[4],n[5],n[6]] (-6+2 d-2 n[2]-2 n[5])+F[0,n[2],0,n[4],1+n[5],n[6]] n[5]-F[0,n[2],1,-1+n[4],1+n[5],n[6]] n[5]+m^2 F[0,n[2],1,n[4],1+n[5],n[6]] n[5]+t F[1,n[2],1,-1+n[4],1+n[5],n[6]] n[5]-m^2 F[1,n[2],1,n[4],1+n[5],-1+n[6]] n[5]+F[1,n[2],1,n[4],n[5],-1+n[6]] (4-d+n[2]+n[5]))},
{n[5]<=0&&n[6]<=0,F[1,0,1,0,-1+n[5],-1+n[6]]->-((s t (-8 m^2+3 d m^2+8 s-2 d s+2 t-d t) F[1,0,1,0,-1+n[5],n[6]])/(2 (-3+d) m^2 (m^2-s)))-(F[0,0,0,0,n[5],-1+n[6]] (-2+d-2 n[5]))/((m^2-s) (-3+d-n[5]))+(F[0,0,1,-1,n[5],-1+n[6]] (-2+d-2 n[5]))/((m^2-s) (-3+d-n[5]))+(2 F[0,0,1,0,-1+n[5],-1+n[6]] (-2+d-n[5]))/((m^2-s) (-3+d-n[5]))+((-8+3 d) (m^2+t) F[0,0,1,0,-1+n[5],n[6]] (-2+d-n[5]))/(4 (-3+d) (m^2-s) (-3+d-n[5]))+((m^2+t) F[0,-1,0,0,1+n[5],n[6]] n[5])/(2 (m^2-s) (-3+d-n[5]))-((m^2+t) F[0,-1,1,-1,1+n[5],n[6]] n[5])/(2 (m^2-s) (-3+d-n[5]))+((-8+3 d) m^2 (m^2+t) F[0,-1,1,0,1+n[5],n[6]] n[5])/(4 (-3+d) (m^2-s) (-3+d-n[5]))-(2 m^2 F[0,0,0,0,1+n[5],-1+n[6]] n[5])/((m^2-s) (-3+d-n[5]))+((3 m^2+s-2 t) t F[0,0,0,0,1+n[5],n[6]] n[5])/(2 (m^2-s) (-3+d-n[5]))-((m^2-t) t F[0,0,1,-1,1+n[5],n[6]] n[5])/((m^2-s) (-3+d-n[5]))+(m^2 (m^2-t) t F[0,0,1,0,1+n[5],n[6]] n[5])/((m^2-s) (-3+d-n[5]))+((m^2-2 t) (m^2-t) F[1,-1,0,0,1+n[5],n[6]] n[5])/(2 (m^2-s) (-3+d-n[5]))-((m^2-t) t (-2 m^2+d m^2+8 s-2 d s+2 t-d t) F[1,-1,1,0,1+n[5],n[6]] n[5])/(2 (-3+d) (m^2-s) (-3+d-n[5]))+(s (3 m^2-2 t) t F[1,0,0,0,1+n[5],n[6]] n[5])/(2 (m^2-s) (-3+d-n[5]))+((m^2-t) t^2 F[1,0,1,-1,1+n[5],n[6]] n[5])/((m^2-s) (-3+d-n[5]))-(m^2 (m^2-t) t F[1,0,1,0,1+n[5],-1+n[6]] n[5])/((m^2-s) (-3+d-n[5]))+(F[0,0,1,0,n[5],-1+n[6]] (-m^2+3 s-d s+m^2 n[5]+s n[5]))/((m^2-s) (-3+d-n[5]))-(F[1,0,0,0,n[5],-1+n[6]] (-2+d-n[6]))/(-3+d-n[5])+(F[1,0,1,0,n[5],-2+n[6]] (-2+d-n[6]))/(-3+d-n[5])-((-14+5 d) s (m^2+t) F[0,0,0,0,n[5],1+n[6]] n[6])/(8 (-3+d) (m^2-s) (-3+d-n[5]))+((-2+d) (m^2+t) F[0,0,1,-1,n[5],n[6]] n[6])/(4 (-3+d) (m^2-s) (-3+d-n[5]))-((-14+5 d) t (m^2+t) F[0,0,1,-1,n[5],1+n[6]] n[6])/(8 (-3+d) (m^2-s) (-3+d-n[5]))+((-14+5 d) s t (m^2+t) F[0,0,1,0,n[5],1+n[6]] n[6])/(8 (-3+d) (m^2-s) (-3+d-n[5]))-(s t F[1,0,0,-1,n[5],1+n[6]] n[6])/((m^2-s) (-3+d-n[5]))-(t^2 F[1,0,1,-2,n[5],1+n[6]] n[6])/((m^2-s) (-3+d-n[5]))+(t (-10 m^2+3 d m^2-2 s-2 t+d t) F[1,0,1,-1,n[5],n[6]] n[6])/(2 (-3+d) (m^2-s) (-3+d-n[5]))+(s t^2 F[1,0,1,-1,n[5],1+n[6]] n[6])/((m^2-s) (-3+d-n[5]))+((m^2+t) F[0,0,0,0,n[5],n[6]] (48-34 d+6 d^2+6 n[5]-2 d n[5]+14 n[6]-5 d n[6]))/(4 (-3+d) (m^2-s) (-3+d-n[5]))-1/(8 (-3+d) m^2 (m^2-s) (-3+d-n[5])) F[0,0,1,0,n[5],n[6]] (72 m^6-48 d m^6+8 d^2 m^6-60 m^4 s+38 d m^4 s-6 d^2 m^4 s+24 m^4 t-20 d m^4 t+4 d^2 m^4 t-252 m^2 s t+162 d m^2 s t-26 d^2 m^2 s t+96 s^2 t-56 d s^2 t+8 d^2 s^2 t+120 m^2 t^2-76 d m^2 t^2+12 d^2 m^2 t^2+24 s t^2-20 d s t^2+4 d^2 s t^2+16 m^6 n[5]-6 d m^6 n[5]-16 m^4 s n[5]+6 d m^4 s n[5]-2 d m^4 t n[5]-80 m^2 s t n[5]+26 d m^2 s t n[5]+32 s^2 t n[5]-8 d s^2 t n[5]+40 m^2 t^2 n[5]-12 d m^2 t^2 n[5]+8 s t^2 n[5]-4 d s t^2 n[5]+14 m^6 n[6]-5 d m^6 n[6]-14 m^4 s n[6]+5 d m^4 s n[6]+14 m^4 t n[6]-5 d m^4 t n[6]-14 m^2 s t n[6]+5 d m^2 s t n[6])+1/(2 (-3+d) m^2 (m^2-s) (-3+d-n[5])) s F[1,0,0,0,n[5],n[6]] (12 m^4-7 d m^4+d^2 m^4-18 m^2 t+12 d m^2 t-2 d^2 m^2 t+24 s t-14 d s t+2 d^2 s t+6 t^2-5 d t^2+d^2 t^2+3 m^4 n[5]-d m^4 n[5]-8 m^2 t n[6]+3 d m^2 t n[6]+8 s t n[6]-2 d s t n[6]+2 t^2 n[6]-d t^2 n[6])+1/(2 (-3+d) m^2 (m^2-s) (-3+d-n[5])) s t F[1,0,1,0,n[5],n[6]] (6 m^4-5 d m^4+d^2 m^4-6 m^2 t+5 d m^2 t-d^2 m^2 t+6 m^4 n[5]-2 d m^4 n[5]+2 m^2 t n[5]-d m^2 t n[5]-8 s t n[5]+2 d s t n[5]-2 t^2 n[5]+d t^2 n[5]+6 m^4 n[6]-2 d m^4 n[6]-8 m^2 t n[6]+3 d m^2 t n[6]+8 s t n[6]-2 d s t n[6]+2 t^2 n[6]-d t^2 n[6])+1/(2 (-3+d) m^2 (m^2-s) (-3+d-n[5])) F[1,0,1,0,n[5],-1+n[6]] (30 m^6-19 d m^6+3 d^2 m^6-30 m^4 s+19 d m^4 s-3 d^2 m^4 s-54 m^4 t+36 d m^4 t-6 d^2 m^4 t+48 m^2 s t-34 d m^2 s t+6 d^2 m^2 s t-24 s^2 t+14 d s^2 t-2 d^2 s^2 t+30 m^2 t^2-19 d m^2 t^2+3 d^2 m^2 t^2-6 s t^2+5 d s t^2-d^2 s t^2+6 m^6 n[5]-2 d m^6 n[5]-6 m^4 s n[5]+2 d m^4 s n[5]-6 m^4 t n[5]+2 d m^4 t n[5]+6 m^2 t^2 n[5]-2 d m^2 t^2 n[5]+6 m^6 n[6]-2 d m^6 n[6]-6 m^4 s n[6]+2 d m^4 s n[6]-8 m^4 t n[6]+3 d m^4 t n[6]+22 m^2 s t n[6]-7 d m^2 s t n[6]-8 s^2 t n[6]+2 d s^2 t n[6]+2 m^2 t^2 n[6]-d m^2 t^2 n[6]-2 s t^2 n[6]+d s t^2 n[6])},
{n[5]<=0&&n[6]<=0,F[1,0,1,0,-2+n[5],n[6]]->-(((-3 m^2+18 d m^2-14 d^2 m^2+3 d^3 m^2+69 s-74 d s+26 d^2 s-3 d^3 s) F[0,0,0,0,-1+n[5],n[6]])/(2 (-3+d)^2 (-2+d) s (m^2+s)))-((5-5 d+d^2) m^2 F[0,-2,1,0,1+n[5],n[6]] n[5])/(2 (-2+d) s (-2+d-n[5]))-((-36 m^2+35 d m^2-11 d^2 m^2+d^3 m^2-18 s+21 d s-8 d^2 s+d^3 s) F[0,-1,-1,0,1+n[5],n[6]] n[5])/(2 (-3+d)^2 s (m^2+s) (-2+d-n[5]))+((-36 m^2+35 d m^2-11 d^2 m^2+d^3 m^2-18 s+21 d s-8 d^2 s+d^3 s) F[0,-1,0,-1,1+n[5],n[6]] n[5])/(2 (-3+d)^2 s (m^2+s) (-2+d-n[5]))+((-2 d m^4+d^2 m^4-54 m^2 s+47 d m^2 s-13 d^2 m^2 s+d^3 m^2 s-18 s^2+21 d s^2-8 d^2 s^2+d^3 s^2) F[0,0,-1,0,1+n[5],n[6]] n[5])/(2 (-3+d)^2 s (m^2+s) (-2+d-n[5]))+((-136 m^2+372 d m^2-337 d^2 m^2+139 d^3 m^2-27 d^4 m^2+2 d^5 m^2+252 s-444 d s+303 d^2 s-100 d^3 s+16 d^4 s-d^5 s+544 t-1108 d t+855 d^2 t-317 d^3 t+57 d^4 t-4 d^5 t) F[1,-1,0,0,n[5],n[6]] n[5])/(4 (-4+d) (-3+d)^2 (-2+d) s (-2+d-n[5]))-((18-14 d+3 d^2) m^2 t F[1,0,0,0,1+n[5],-1+n[6]] n[5])/(2 (-3+d)^2 (m^2+s) (-2+d-n[5]))+(2 F[0,0,1,0,-1+n[5],-1+n[6]] (-3+d-n[6]))/((m^2-s) (-3+d-n[5]))+(F[0,0,1,-1,n[5],-1+n[6]] (-2+d-2 n[5]) (-3+d-n[6]))/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))-((m^2+t) F[0,-1,1,-1,1+n[5],n[6]] n[5] (-3+d-n[6]))/(2 (m^2-s) (-3+d-n[5]) (-2+d-n[5]))-((m^2-t) t F[0,0,1,-1,1+n[5],n[6]] n[5] (-3+d-n[6]))/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))+(m^2 (m^2-t) t F[0,0,1,0,1+n[5],n[6]] n[5] (-3+d-n[6]))/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))-((m^2-t) t (-2 m^2+d m^2+8 s-2 d s+2 t-d t) F[1,-1,1,0,1+n[5],n[6]] n[5] (-3+d-n[6]))/(2 (-3+d) (m^2-s) (-3+d-n[5]) (-2+d-n[5]))+((m^2-t) t^2 F[1,0,1,-1,1+n[5],n[6]] n[5] (-3+d-n[6]))/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))-(m^2 (m^2-t) t F[1,0,1,0,1+n[5],-1+n[6]] n[5] (-3+d-n[6]))/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))+(F[0,0,1,0,n[5],-1+n[6]] (-m^2+3 s-d s+m^2 n[5]+s n[5]) (-3+d-n[6]))/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))+(F[1,0,1,0,n[5],-2+n[6]] (-3+d-n[6]) (-2+d-n[6]))/((-3+d-n[5]) (-2+d-n[5]))-((-54 m^2+56 d m^2-19 d^2 m^2+2 d^3 m^2-36 s+42 d s-16 d^2 s+2 d^3 s) F[1,0,-1,-1,n[5],n[6]] (-1+d-n[6]))/(2 (-3+d)^2 s (m^2+s) (-2+d-n[5]))+((-6 m^2+2 d m^2+12 s-12 d s+3 d^2 s) F[1,0,-1,0,n[5],-1+n[6]] (-1+d-n[6]))/(2 (-3+d)^2 s (m^2+s) (-2+d-n[5]))-(3 (-2+d)^2 F[1,0,0,0,n[5],-2+n[6]] (-1+d-n[6]))/(2 (-3+d)^2 s (-2+d-n[5]))-((5-5 d+d^2) F[-1,0,0,-1,n[5],1+n[6]] n[6])/(2 (-2+d) s (-2+d-n[5]))-((5-5 d+d^2) (-2 m^2+d m^2+s) F[-1,0,0,0,n[5],1+n[6]] n[6])/(2 (-4+d) (-2+d) s (-2+d-n[5]))+((5-5 d+d^2) F[0,-1,0,-1,n[5],1+n[6]] n[6])/(2 (-2+d) s (-2+d-n[5]))+((5-5 d+d^2) (2 m^2+s) F[0,-1,0,0,n[5],1+n[6]] n[6])/(4 (-4+d) s (-2+d-n[5]))-((5-5 d+d^2) t F[0,-1,1,-1,n[5],1+n[6]] n[6])/(4 (-2+d) s (-2+d-n[5]))+((5-5 d+d^2) (d m^2-2 s+d s) F[0,-1,1,0,n[5],n[6]] n[6])/(4 (-4+d) (-2+d) s (-2+d-n[5]))-((5-5 d+d^2) (2 m^2+s) t F[0,-1,1,0,n[5],1+n[6]] n[6])/(4 (-4+d) s (-2+d-n[5]))-((-3+d) F[0,0,-1,-1,n[5],1+n[6]] n[6])/(2 s (-2+d-n[5]))-((2 m^2-63 s+48 d s-12 d^2 s+d^3 s-56 t+54 d t-18 d^2 t+2 d^3 t) F[0,0,-1,0,n[5],1+n[6]] n[6])/(2 (-4+d) (-3+d) s (-2+d-n[5]))-((-3+d) t F[0,0,0,-1,n[5],1+n[6]] n[6])/(2 s (-2+d-n[5]))+((-3+d) F[1,-1,-1,-1,n[5],1+n[6]] n[6])/(2 s (-2+d-n[5]))+((2 m^2-63 s+48 d s-12 d^2 s+d^3 s-56 t+54 d t-18 d^2 t+2 d^3 t) F[1,-1,-1,0,n[5],1+n[6]] n[6])/(2 (-4+d) (-3+d) s (-2+d-n[5]))-(t (2 m^2-63 s+48 d s-12 d^2 s+d^3 s-56 t+54 d t-18 d^2 t+2 d^3 t) F[1,-1,0,0,n[5],1+n[6]] n[6])/(2 (-4+d) (-3+d) s (-2+d-n[5]))+((-3+d) F[1,0,0,-1,-1+n[5],n[6]] n[6])/(2 (-2+d) s (-2+d-n[5]))-((-2 d m^2+d^2 m^2-18 s+12 d s-2 d^2 s) t F[1,0,0,-1,n[5],n[6]] n[6])/(2 (-3+d)^2 s (m^2+s) (-2+d-n[5]))+((-2+d) (m^2+t) F[0,0,1,-1,n[5],n[6]] (-3+d-n[6]) n[6])/(4 (-3+d) (m^2-s) (-3+d-n[5]) (-2+d-n[5]))-(s t F[1,0,0,-1,n[5],1+n[6]] (-3+d-n[6]) n[6])/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))-(t^2 F[1,0,1,-2,n[5],1+n[6]] (-3+d-n[6]) n[6])/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))+(t (-10 m^2+3 d m^2-2 s-2 t+d t) F[1,0,1,-1,n[5],n[6]] (-3+d-n[6]) n[6])/(2 (-3+d) (m^2-s) (-3+d-n[5]) (-2+d-n[5]))+(s t^2 F[1,0,1,-1,n[5],1+n[6]] (-3+d-n[6]) n[6])/((m^2-s) (-3+d-n[5]) (-2+d-n[5]))-(F[1,-1,-1,0,n[5],n[6]] (-2 d+d^2+n[6]-d n[6]))/(2 s (-2+d-n[5]))-(F[1,0,0,0,-1+n[5],-1+n[6]] (4 d n[5]-4 d^2 n[5]+d^3 n[5]-3 n[6]-5 d n[6]+5 d^2 n[6]-d^3 n[6]))/(2 (-3+d)^2 (-2+d) s (-2+d-n[5]))-(F[0,0,-1,0,n[5],n[6]] (-3 m^2+3 d m^2-d^2 m^2+15 s-11 d s+2 d^2 s-2 d m^2 n[5]+d^2 m^2 n[5]-18 s n[5]+12 d s n[5]-2 d^2 s n[5]+3 m^2 n[6]-d m^2 n[6]+3 s n[6]-d s n[6]))/(2 (-3+d)^2 s (m^2+s) (-2+d-n[5]))-1/(2 (-3+d)^2 (-2+d) s (m^2+s) (-2+d-n[5])) F[0,0,0,-1,n[5],n[6]] (-324 m^2+666 d m^2-534 d^2 m^2+209 d^3 m^2-40 d^4 m^2+3 d^5 m^2-324 s+666 d s-534 d^2 s+209 d^3 s-40 d^4 s+3 d^5 s-72 m^2 n[5]+98 d m^2 n[5]-49 d^2 m^2 n[5]+11 d^3 m^2 n[5]-d^4 m^2 n[5]-108 s n[5]+144 d s n[5]-69 d^2 s n[5]+14 d^3 s n[5]-d^4 s n[5]-117 m^2 n[6]+177 d m^2 n[6]-97 d^2 m^2 n[6]+23 d^3 m^2 n[6]-2 d^4 m^2 n[6]-117 s n[6]+177 d s n[6]-97 d^2 s n[6]+23 d^3 s n[6]-2 d^4 s n[6])-1/(2 (-3+d)^2 (-2+d) s (m^2+s) (-2+d-n[5])) F[0,-1,0,0,n[5],n[6]] (-384 m^2+786 d m^2-625 d^2 m^2+240 d^3 m^2-44 d^4 m^2+3 d^5 m^2-240 s+530 d s-453 d^2 s+188 d^3 s-38 d^4 s+3 d^5 s-147 m^2 n[5]+222 d m^2 n[5]-120 d^2 m^2 n[5]+27 d^3 m^2 n[5]-2 d^4 m^2 n[5]-75 s n[5]+130 d s n[5]-80 d^2 s n[5]+21 d^3 s n[5]-2 d^4 s n[5]-45 m^2 n[6]+75 d m^2 n[6]-44 d^2 m^2 n[6]+11 d^3 m^2 n[6]-d^4 m^2 n[6]-45 s n[6]+75 d s n[6]-44 d^2 s n[6]+11 d^3 s n[6]-d^4 s n[6])-(m^2 F[0,0,0,0,1+n[5],-1+n[6]] n[5] (-54 m^4+60 d m^4-23 d^2 m^4+3 d^3 m^4-12 d m^2 s+10 d^2 m^2 s-2 d^3 m^2 s-162 s^2+168 d s^2-59 d^2 s^2+7 d^3 s^2-18 m^4 n[5]+14 d m^4 n[5]-3 d^2 m^4 n[5]+36 m^2 s n[5]-28 d m^2 s n[5]+6 d^2 m^2 s n[5]-18 s^2 n[5]+14 d s^2 n[5]-3 d^2 s^2 n[5]-36 m^2 s n[6]+24 d m^2 s n[6]-4 d^2 m^2 s n[6]-36 s^2 n[6]+24 d s^2 n[6]-4 d^2 s^2 n[6]))/(2 (-3+d)^2 (m^2-s) s (m^2+s) (-3+d-n[5]) (-2+d-n[5]))-1/(4 (-4+d) (-3+d)^2 (-2+d) s (-2+d-n[5])) F[1,0,-1,0,n[5],n[6]] (-128 m^2+176 d m^2-80 d^2 m^2+12 d^3 m^2+5368 s-11194 d s+9477 d^2 s-4157 d^3 s+993 d^4 s-122 d^5 s+6 d^6 s+3584 t-8384 d t+8144 d^2 t-4208 d^3 t+1220 d^4 t-188 d^5 t+12 d^6 t-64 m^2 n[6]+56 d m^2 n[6]-12 d^2 m^2 n[6]+2468 s n[6]-3985 d s n[6]+2485 d^2 s n[6]-747 d^3 s n[6]+108 d^4 s n[6]-6 d^5 s n[6]+1792 t n[6]-3296 d t n[6]+2424 d^2 t n[6]-892 d^3 t n[6]+164 d^4 t n[6]-12 d^5 t n[6])+1/(4 (-4+d) (-3+d)^2 (-2+d) s (-2+d-n[5])) F[1,0,0,0,-1+n[5],n[6]] (16 m^2 n[5]-16 d m^2 n[5]+4 d^2 m^2 n[5]-944 s n[5]+1530 d s n[5]-951 d^2 s n[5]+281 d^3 s n[5]-39 d^4 s n[5]+2 d^5 s n[5]-448 t n[5]+880 d t n[5]-688 d^2 t n[5]+268 d^3 t n[5]-52 d^4 t n[5]+4 d^5 t n[5]-24 m^2 n[6]+20 d m^2 n[6]-4 d^2 m^2 n[6]+1068 s n[6]-1700 d s n[6]+1030 d^2 s n[6]-296 d^3 s n[6]+40 d^4 s n[6]-2 d^5 s n[6]+672 t n[6]-1208 d t n[6]+868 d^2 t n[6]-312 d^3 t n[6]+56 d^4 t n[6]-4 d^5 t n[6])-1/(4 (-3+d) (m^2-s) s (-3+d-n[5]) (-2+d-n[5])) m^2 F[0,-1,1,0,1+n[5],n[6]] n[5] (36 m^4-24 d m^4+4 d^2 m^4-60 m^2 s+41 d m^2 s-7 d^2 m^2 s-24 s t+17 d s t-3 d^2 s t+12 m^4 n[5]-4 d m^4 n[5]-12 m^2 s n[5]+4 d m^2 s n[5]-8 m^2 s n[6]+3 d m^2 s n[6]-8 s t n[6]+3 d s t n[6])-(t F[0,0,1,-1,n[5],1+n[6]] n[6] (-72 m^4+84 d m^4-32 d^2 m^4+4 d^3 m^4-102 m^2 s+166 d m^2 s-95 d^2 m^2 s+23 d^3 m^2 s-2 d^4 m^2 s+90 s^2-150 d s^2+88 d^2 s^2-22 d^3 s^2+2 d^4 s^2-84 s t+100 d s t-39 d^2 s t+5 d^3 s t-24 m^4 n[5]+20 d m^4 n[5]-4 d^2 m^4 n[5]-6 m^2 s n[5]+20 d m^2 s n[5]-12 d^2 m^2 s n[5]+2 d^3 m^2 s n[5]+30 s^2 n[5]-40 d s^2 n[5]+16 d^2 s^2 n[5]-2 d^3 s^2 n[5]-28 m^2 s n[6]+24 d m^2 s n[6]-5 d^2 m^2 s n[6]-28 s t n[6]+24 d s t n[6]-5 d^2 s t n[6]))/(8 (-3+d) (-2+d) (m^2-s) s (-3+d-n[5]) (-2+d-n[5]))+(t F[0,0,1,0,n[5],1+n[6]] n[6] (-72 m^4+84 d m^4-32 d^2 m^4+4 d^3 m^4-102 m^2 s+166 d m^2 s-95 d^2 m^2 s+23 d^3 m^2 s-2 d^4 m^2 s+90 s^2-150 d s^2+88 d^2 s^2-22 d^3 s^2+2 d^4 s^2-84 s t+100 d s t-39 d^2 s t+5 d^3 s t-24 m^4 n[5]+20 d m^4 n[5]-4 d^2 m^4 n[5]-6 m^2 s n[5]+20 d m^2 s n[5]-12 d^2 m^2 s n[5]+2 d^3 m^2 s n[5]+30 s^2 n[5]-40 d s^2 n[5]+16 d^2 s^2 n[5]-2 d^3 s^2 n[5]-28 m^2 s n[6]+24 d m^2 s n[6]-5 d^2 m^2 s n[6]-28 s t n[6]+24 d s t n[6]-5 d^2 s t n[6]))/(8 (-3+d) (-2+d) (m^2-s) (-3+d-n[5]) (-2+d-n[5]))-(F[0,0,0,0,n[5],1+n[6]] n[6] (-72 m^4+84 d m^4-32 d^2 m^4+4 d^3 m^4-102 m^2 s+166 d m^2 s-95 d^2 m^2 s+23 d^3 m^2 s-2 d^4 m^2 s+90 s^2-150 d s^2+88 d^2 s^2-22 d^3 s^2+2 d^4 s^2-216 m^2 t+324 d m^2 t-180 d^2 m^2 t+44 d^3 m^2 t-4 d^4 m^2 t+132 s t-224 d s t+141 d^2 s t-39 d^3 s t+4 d^4 s t-24 m^4 n[5]+20 d m^4 n[5]-4 d^2 m^4 n[5]-6 m^2 s n[5]+20 d m^2 s n[5]-12 d^2 m^2 s n[5]+2 d^3 m^2 s n[5]+30 s^2 n[5]-40 d s^2 n[5]+16 d^2 s^2 n[5]-2 d^3 s^2 n[5]-72 m^2 t n[5]+84 d m^2 t n[5]-32 d^2 m^2 t n[5]+4 d^3 m^2 t n[5]+72 s t n[5]-84 d s t n[5]+32 d^2 s t n[5]-4 d^3 s t n[5]-28 m^2 s n[6]+24 d m^2 s n[6]-5 d^2 m^2 s n[6]-28 s t n[6]+24 d s t n[6]-5 d^2 s t n[6]))/(8 (-3+d) (-2+d) (m^2-s) (-3+d-n[5]) (-2+d-n[5]))-(F[0,-1,0,0,1+n[5],n[6]] n[5] (-369 m^6+735 d m^6-573 d^2 m^6+219 d^3 m^6-41 d^4 m^6+3 d^5 m^6+54 m^4 s-93 d m^4 s+61 d^2 m^4 s-18 d^3 m^4 s+2 d^4 m^4 s+207 m^2 s^2-480 d m^2 s^2+422 d^2 m^2 s^2-179 d^3 m^2 s^2+37 d^4 m^2 s^2-3 d^5 m^2 s^2-54 m^2 s t+81 d m^2 s t-45 d^2 m^2 s t+11 d^3 m^2 s t-d^4 m^2 s t-54 s^2 t+81 d s^2 t-45 d^2 s^2 t+11 d^3 s^2 t-d^4 s^2 t-123 m^6 n[5]+204 d m^6 n[5]-123 d^2 m^6 n[5]+32 d^3 m^6 n[5]-3 d^4 m^6 n[5]+36 m^4 s n[5]-46 d m^4 s n[5]+20 d^2 m^4 s n[5]-3 d^3 m^4 s n[5]+87 m^2 s^2 n[5]-158 d m^2 s^2 n[5]+103 d^2 m^2 s^2 n[5]-29 d^3 m^2 s^2 n[5]+3 d^4 m^2 s^2 n[5]-18 m^4 s n[6]+21 d m^4 s n[6]-8 d^2 m^4 s n[6]+d^3 m^4 s n[6]-18 m^2 s^2 n[6]+21 d m^2 s^2 n[6]-8 d^2 m^2 s^2 n[6]+d^3 m^2 s^2 n[6]-18 m^2 s t n[6]+21 d m^2 s t n[6]-8 d^2 m^2 s t n[6]+d^3 m^2 s t n[6]-18 s^2 t n[6]+21 d s^2 t n[6]-8 d^2 s^2 t n[6]+d^3 s^2 t n[6]))/(2 (-3+d)^2 (-2+d) (m^2-s) s (m^2+s) (-3+d-n[5]) (-2+d-n[5]))+(t F[1,0,0,0,1+n[5],n[6]] n[5] (-48 m^6+64 d m^6-28 d^2 m^6+4 d^3 m^6+3288 m^4 s-6850 d m^4 s+5794 d^2 m^4 s-2552 d^3 m^4 s+618 d^4 m^4 s-78 d^5 m^4 s+4 d^6 m^4 s-6588 m^2 s^2+12906 d m^2 s^2-10251 d^2 m^2 s^2+4219 d^3 m^2 s^2-946 d^4 m^2 s^2+109 d^5 m^2 s^2-5 d^6 m^2 s^2+756 s^3-1584 d s^3+1353 d^2 s^3-603 d^3 s^3+148 d^4 s^3-19 d^5 s^3+d^6 s^3+1344 m^4 t-3088 d m^4 t+2944 d^2 m^4 t-1492 d^3 m^4 t+424 d^4 m^4 t-64 d^5 m^4 t+4 d^6 m^4 t-4956 m^2 s t+10823 d m^2 s t-9732 d^2 m^2 s t+4622 d^3 m^2 s t-1225 d^4 m^2 s t+172 d^5 m^2 s t-10 d^6 m^2 s t+5340 s^2 t-10759 d s^2 t+8876 d^2 s^2 t-3842 d^3 s^2 t+921 d^4 s^2 t-116 d^5 s^2 t+6 d^6 s^2 t-16 m^6 n[5]+16 d m^6 n[5]-4 d^2 m^6 n[5]+1096 m^4 s n[5]-1918 d m^4 s n[5]+1292 d^2 m^4 s n[5]-420 d^3 m^4 s n[5]+66 d^4 m^4 s n[5]-4 d^5 m^4 s n[5]-1332 m^2 s^2 n[5]+2346 d m^2 s^2 n[5]-1591 d^2 m^2 s^2 n[5]+520 d^3 m^2 s^2 n[5]-82 d^4 m^2 s^2 n[5]+5 d^5 m^2 s^2 n[5]+252 s^3 n[5]-444 d s^3 n[5]+303 d^2 s^3 n[5]-100 d^3 s^3 n[5]+16 d^4 s^3 n[5]-d^5 s^3 n[5]+448 m^4 t n[5]-880 d m^4 t n[5]+688 d^2 m^4 t n[5]-268 d^3 m^4 t n[5]+52 d^4 m^4 t n[5]-4 d^5 m^4 t n[5]-1652 m^2 s t n[5]+3057 d m^2 s t n[5]-2225 d^2 m^2 s t n[5]+799 d^3 m^2 s t n[5]-142 d^4 m^2 s t n[5]+10 d^5 m^2 s t n[5]+1204 s^2 t n[5]-2177 d s^2 t n[5]+1537 d^2 s^2 t n[5]-531 d^3 s^2 t n[5]+90 d^4 s^2 t n[5]-6 d^5 s^2 t n[5]-864 m^2 s^2 n[6]+1224 d m^2 s^2 n[6]-636 d^2 m^2 s^2 n[6]+144 d^3 m^2 s^2 n[6]-12 d^4 m^2 s^2 n[6]+576 s^2 t n[6]-816 d s^2 t n[6]+424 d^2 s^2 t n[6]-96 d^3 s^2 t n[6]+8 d^4 s^2 t n[6]))/(8 (-4+d) (-3+d)^2 (-2+d) (m^2-s) s (-3+d-n[5]) (-2+d-n[5]))+1/(2 (-3+d) m^2 (m^2-s) (-2+d-n[5])) F[1,0,1,0,-1+n[5],n[6]] (18 m^6-12 d m^6+2 d^2 m^6-18 m^4 s+12 d m^4 s-2 d^2 m^4 s-6 m^4 t+2 d m^4 t-18 m^2 s t+15 d m^2 s t-3 d^2 m^2 s t+24 s^2 t-14 d s^2 t+2 d^2 s^2 t+6 s t^2-5 d s t^2+d^2 s t^2+6 m^6 n[5]-2 d m^6 n[5]-6 m^4 s n[5]+2 d m^4 s n[5]+6 m^4 t n[5]-2 d m^4 t n[5]-6 m^2 s t n[5]+2 d m^2 s t n[5]-6 m^4 t n[6]+2 d m^4 t n[6]-2 m^2 s t n[6]+d m^2 s t n[6]+8 s^2 t n[6]-2 d s^2 t n[6]+2 s t^2 n[6]-d s t^2 n[6])+(F[1,0,1,0,n[5],-1+n[6]] (-3+d-n[6]) (12 m^6-7 d m^6+d^2 m^6-12 m^4 s+7 d m^4 s-d^2 m^4 s-54 m^4 t+36 d m^4 t-6 d^2 m^4 t+48 m^2 s t-34 d m^2 s t+6 d^2 m^2 s t-24 s^2 t+14 d s^2 t-2 d^2 s^2 t+30 m^2 t^2-19 d m^2 t^2+3 d^2 m^2 t^2-6 s t^2+5 d s t^2-d^2 s t^2-6 m^4 t n[5]+2 d m^4 t n[5]+6 m^2 t^2 n[5]-2 d m^2 t^2 n[5]+6 m^6 n[6]-2 d m^6 n[6]-6 m^4 s n[6]+2 d m^4 s n[6]-8 m^4 t n[6]+3 d m^4 t n[6]+22 m^2 s t n[6]-7 d m^2 s t n[6]-8 s^2 t n[6]+2 d s^2 t n[6]+2 m^2 t^2 n[6]-d m^2 t^2 n[6]-2 s t^2 n[6]+d s t^2 n[6]))/(2 (-3+d) m^2 (m^2-s) (-3+d-n[5]) (-2+d-n[5]))-(F[1,-1,0,0,1+n[5],n[6]] n[5] (-48 m^8+64 d m^8-28 d^2 m^8+4 d^3 m^8+3288 m^6 s-6850 d m^6 s+5794 d^2 m^6 s-2552 d^3 m^6 s+618 d^4 m^6 s-78 d^5 m^6 s+4 d^6 m^6 s-3132 m^4 s^2+6858 d m^4 s^2-6075 d^2 m^4 s^2+2795 d^3 m^4 s^2-706 d^4 m^4 s^2+93 d^5 m^4 s^2-5 d^6 m^4 s^2+756 m^2 s^3-1584 d m^2 s^3+1353 d^2 m^2 s^3-603 d^3 m^2 s^3+148 d^4 m^2 s^3-19 d^5 m^2 s^3+d^6 m^2 s^3+1392 m^6 t-3152 d m^6 t+2972 d^2 m^6 t-1496 d^3 m^6 t+424 d^4 m^6 t-64 d^5 m^6 t+4 d^6 m^6 t-3468 m^4 s t+7435 d m^4 s t-6530 d^2 m^4 s t+3018 d^3 m^4 s t-777 d^4 m^4 s t+106 d^5 m^4 s t-6 d^6 m^4 s t-1272 m^2 s^2 t+1837 d m^2 s^2 t-927 d^2 m^2 s^2 t+149 d^3 m^2 s^2 t+25 d^4 m^2 s^2 t-11 d^5 m^2 s^2 t+d^6 m^2 s^2 t+756 s^3 t-1584 d s^3 t+1353 d^2 s^3 t-603 d^3 s^3 t+148 d^4 s^3 t-19 d^5 s^3 t+d^6 s^3 t-1344 m^4 t^2+3088 d m^4 t^2-2944 d^2 m^4 t^2+1492 d^3 m^4 t^2-424 d^4 m^4 t^2+64 d^5 m^4 t^2-4 d^6 m^4 t^2-2268 m^2 s t^2+4647 d m^2 s t^2-3844 d^2 m^2 s t^2+1638 d^3 m^2 s t^2-377 d^4 m^2 s t^2+44 d^5 m^2 s t^2-2 d^6 m^2 s t^2+5340 s^2 t^2-10759 d s^2 t^2+8876 d^2 s^2 t^2-3842 d^3 s^2 t^2+921 d^4 s^2 t^2-116 d^5 s^2 t^2+6 d^6 s^2 t^2-16 m^8 n[5]+16 d m^8 n[5]-4 d^2 m^8 n[5]+1096 m^6 s n[5]-1918 d m^6 s n[5]+1292 d^2 m^6 s n[5]-420 d^3 m^6 s n[5]+66 d^4 m^6 s n[5]-4 d^5 m^6 s n[5]-1332 m^4 s^2 n[5]+2346 d m^4 s^2 n[5]-1591 d^2 m^4 s^2 n[5]+520 d^3 m^4 s^2 n[5]-82 d^4 m^4 s^2 n[5]+5 d^5 m^4 s^2 n[5]+252 m^2 s^3 n[5]-444 d m^2 s^3 n[5]+303 d^2 m^2 s^3 n[5]-100 d^3 m^2 s^3 n[5]+16 d^4 m^2 s^3 n[5]-d^5 m^2 s^3 n[5]+464 m^6 t n[5]-896 d m^6 t n[5]+692 d^2 m^6 t n[5]-268 d^3 m^6 t n[5]+52 d^4 m^6 t n[5]-4 d^5 m^6 t n[5]-1156 m^4 s t n[5]+2093 d m^4 s t n[5]-1479 d^2 m^4 s t n[5]+513 d^3 m^4 s t n[5]-88 d^4 m^4 s t n[5]+6 d^5 m^4 s t n[5]+440 m^2 s^2 t n[5]-753 d m^2 s^2 t n[5]+484 d^2 m^2 s^2 t n[5]-145 d^3 m^2 s^2 t n[5]+20 d^4 m^2 s^2 t n[5]-d^5 m^2 s^2 t n[5]+252 s^3 t n[5]-444 d s^3 t n[5]+303 d^2 s^3 t n[5]-100 d^3 s^3 t n[5]+16 d^4 s^3 t n[5]-d^5 s^3 t n[5]-448 m^4 t^2 n[5]+880 d m^4 t^2 n[5]-688 d^2 m^4 t^2 n[5]+268 d^3 m^4 t^2 n[5]-52 d^4 m^4 t^2 n[5]+4 d^5 m^4 t^2 n[5]-756 m^2 s t^2 n[5]+1297 d m^2 s t^2 n[5]-849 d^2 m^2 s t^2 n[5]+263 d^3 m^2 s t^2 n[5]-38 d^4 m^2 s t^2 n[5]+2 d^5 m^2 s t^2 n[5]+1204 s^2 t^2 n[5]-2177 d s^2 t^2 n[5]+1537 d^2 s^2 t^2 n[5]-531 d^3 s^2 t^2 n[5]+90 d^4 s^2 t^2 n[5]-6 d^5 s^2 t^2 n[5]+288 m^4 s^2 n[6]-408 d m^4 s^2 n[6]+212 d^2 m^4 s^2 n[6]-48 d^3 m^4 s^2 n[6]+4 d^4 m^4 s^2 n[6]-864 m^2 s^2 t n[6]+1224 d m^2 s^2 t n[6]-636 d^2 m^2 s^2 t n[6]+144 d^3 m^2 s^2 t n[6]-12 d^4 m^2 s^2 t n[6]+576 s^2 t^2 n[6]-816 d s^2 t^2 n[6]+424 d^2 s^2 t^2 n[6]-96 d^3 s^2 t^2 n[6]+8 d^4 s^2 t^2 n[6]))/(8 (-4+d) (-3+d)^2 (-2+d) (m^2-s) s^2 (-3+d-n[5]) (-2+d-n[5]))+(F[0,0,0,0,1+n[5],n[6]] n[5] (-48 m^8+64 d m^8-28 d^2 m^8+4 d^3 m^8+3336 m^6 s-6914 d m^6 s+5822 d^2 m^6 s-2556 d^3 m^6 s+618 d^4 m^6 s-78 d^5 m^6 s+4 d^6 m^6 s-7284 m^4 s^2+15220 d m^4 s^2-12913 d^2 m^4 s^2+5703 d^3 m^4 s^2-1384 d^4 m^4 s^2+175 d^5 m^4 s^2-9 d^6 m^4 s^2+4752 m^2 s^3-9954 d m^2 s^3+8472 d^2 m^2 s^3-3754 d^3 m^2 s^3+914 d^4 m^2 s^3-116 d^5 m^2 s^3+6 d^6 m^2 s^3-756 s^4+1584 d s^4-1353 d^2 s^4+603 d^3 s^4-148 d^4 s^4+19 d^5 s^4-d^6 s^4+1344 m^6 t-3088 d m^6 t+2944 d^2 m^6 t-1492 d^3 m^6 t+424 d^4 m^6 t-64 d^5 m^6 t+4 d^6 m^6 t-6300 m^4 s t+13911 d m^4 s t-12676 d^2 m^4 s t+6114 d^3 m^4 s t-1649 d^4 m^4 s t+236 d^5 m^4 s t-14 d^6 m^4 s t+5976 m^2 s^2 t-14022 d m^2 s^2 t+13388 d^2 m^2 s^2 t-6684 d^3 m^2 s^2 t+1846 d^4 m^2 s^2 t-268 d^5 m^2 s^2 t+16 d^6 m^2 s^2 t-4476 s^3 t+9247 d s^3 t-7832 d^2 s^3 t+3486 d^3 s^3 t-861 d^4 s^3 t+112 d^5 s^3 t-6 d^6 s^3 t+1728 s^2 t^2-3024 d s^2 t^2+2088 d^2 s^2 t^2-712 d^3 s^2 t^2+120 d^4 s^2 t^2-8 d^5 s^2 t^2-16 m^8 n[5]+16 d m^8 n[5]-4 d^2 m^8 n[5]+1112 m^6 s n[5]-1934 d m^6 s n[5]+1296 d^2 m^6 s n[5]-420 d^3 m^6 s n[5]+66 d^4 m^6 s n[5]-4 d^5 m^6 s n[5]-2428 m^4 s^2 n[5]+4264 d m^4 s^2 n[5]-2883 d^2 m^4 s^2 n[5]+940 d^3 m^4 s^2 n[5]-148 d^4 m^4 s^2 n[5]+9 d^5 m^4 s^2 n[5]+1584 m^2 s^3 n[5]-2790 d m^2 s^3 n[5]+1894 d^2 m^2 s^3 n[5]-620 d^3 m^2 s^3 n[5]+98 d^4 m^2 s^3 n[5]-6 d^5 m^2 s^3 n[5]-252 s^4 n[5]+444 d s^4 n[5]-303 d^2 s^4 n[5]+100 d^3 s^4 n[5]-16 d^4 s^4 n[5]+d^5 s^4 n[5]+448 m^6 t n[5]-880 d m^6 t n[5]+688 d^2 m^6 t n[5]-268 d^3 m^6 t n[5]+52 d^4 m^6 t n[5]-4 d^5 m^6 t n[5]-2100 m^4 s t n[5]+3937 d m^4 s t n[5]-2913 d^2 m^4 s t n[5]+1067 d^3 m^4 s t n[5]-194 d^4 m^4 s t n[5]+14 d^5 m^4 s t n[5]+2856 m^2 s^2 t n[5]-5234 d m^2 s^2 t n[5]+3762 d^2 m^2 s^2 t n[5]-1330 d^3 m^2 s^2 t n[5]+232 d^4 m^2 s^2 t n[5]-16 d^5 m^2 s^2 t n[5]-1204 s^3 t n[5]+2177 d s^3 t n[5]-1537 d^2 s^3 t n[5]+531 d^3 s^3 t n[5]-90 d^4 s^3 t n[5]+6 d^5 s^3 t n[5]-864 m^2 s^2 t n[6]+1224 d m^2 s^2 t n[6]-636 d^2 m^2 s^2 t n[6]+144 d^3 m^2 s^2 t n[6]-12 d^4 m^2 s^2 t n[6]-288 s^3 t n[6]+408 d s^3 t n[6]-212 d^2 s^3 t n[6]+48 d^3 s^3 t n[6]-4 d^4 s^3 t n[6]+576 s^2 t^2 n[6]-816 d s^2 t^2 n[6]+424 d^2 s^2 t^2 n[6]-96 d^3 s^2 t^2 n[6]+8 d^4 s^2 t^2 n[6]))/(8 (-4+d) (-3+d)^2 (-2+d) (m^2-s) s^2 (-3+d-n[5]) (-2+d-n[5]))-(F[0,0,0,0,n[5],-1+n[6]] (162 m^2-243 d m^2+135 d^2 m^2-33 d^3 m^2+3 d^4 m^2-54 s+81 d s-45 d^2 s+11 d^3 s-d^4 s+108 m^2 n[5]-123 d m^2 n[5]+47 d^2 m^2 n[5]-6 d^3 m^2 n[5]+15 d s n[5]-11 d^2 s n[5]+2 d^3 s n[5]+18 m^2 n[5]^2-14 d m^2 n[5]^2+3 d^2 m^2 n[5]^2-18 s n[5]^2+14 d s n[5]^2-3 d^2 s n[5]^2+18 m^2 n[6]-12 d m^2 n[6]+2 d^2 m^2 n[6]+18 s n[6]-30 d s n[6]+14 d^2 s n[6]-2 d^3 s n[6]+6 m^2 n[5] n[6]-2 d m^2 n[5] n[6]+30 s n[5] n[6]-22 d s n[5] n[6]+4 d^2 s n[5] n[6]))/(2 (-3+d)^2 (m^2-s) s (-3+d-n[5]) (-2+d-n[5]))+(F[0,0,1,0,-1+n[5],n[6]] (720 m^4-1740 d m^4+1694 d^2 m^4-854 d^3 m^4+236 d^4 m^4-34 d^5 m^4+2 d^6 m^4-2400 m^2 s+5336 d m^2 s-4800 d^2 m^2 s+2236 d^3 m^2 s-569 d^4 m^2 s+75 d^5 m^2 s-4 d^6 m^2 s+1296 s^2-2844 d s^2+2526 d^2 s^2-1162 d^3 s^2+292 d^4 s^2-38 d^5 s^2+2 d^6 s^2-384 s t+752 d s t-580 d^2 s t+220 d^3 s t-41 d^4 s t+3 d^5 s t+240 m^4 n[5]-500 d m^4 n[5]+398 d^2 m^4 n[5]-152 d^3 m^4 n[5]+28 d^4 m^4 n[5]-2 d^5 m^4 n[5]-1512 m^2 s n[5]+2682 d m^2 s n[5]-1836 d^2 m^2 s n[5]+607 d^3 m^2 s n[5]-97 d^4 m^2 s n[5]+6 d^5 m^2 s n[5]+1080 s^2 n[5]-1902 d s^2 n[5]+1288 d^2 s^2 n[5]-420 d^3 s^2 n[5]+66 d^4 s^2 n[5]-4 d^5 s^2 n[5]-192 s t n[5]+280 d s t n[5]-150 d^2 s t n[5]+35 d^3 s t n[5]-3 d^4 s t n[5]-216 m^2 s n[5]^2+294 d m^2 s n[5]^2-140 d^2 m^2 s n[5]^2+28 d^3 m^2 s n[5]^2-2 d^4 m^2 s n[5]^2+216 s^2 n[5]^2-294 d s^2 n[5]^2+140 d^2 s^2 n[5]^2-28 d^3 s^2 n[5]^2+2 d^4 s^2 n[5]^2+180 m^4 n[6]-390 d m^4 n[6]+326 d^2 m^4 n[6]-132 d^3 m^4 n[6]+26 d^4 m^4 n[6]-2 d^5 m^4 n[6]-398 m^2 s n[6]+748 d m^2 s n[6]-538 d^2 m^2 s n[6]+186 d^3 m^2 s n[6]-31 d^4 m^2 s n[6]+2 d^5 m^2 s n[6]+90 s^2 n[6]-150 d s^2 n[6]+88 d^2 s^2 n[6]-22 d^3 s^2 n[6]+2 d^4 s^2 n[6]-128 s t n[6]+208 d s t n[6]-124 d^2 s t n[6]+32 d^3 s t n[6]-3 d^4 s t n[6]+60 m^4 n[5] n[6]-110 d m^4 n[5] n[6]+72 d^2 m^4 n[5] n[6]-20 d^3 m^4 n[5] n[6]+2 d^4 m^4 n[5] n[6]-154 m^2 s n[5] n[6]+222 d m^2 s n[5] n[6]-114 d^2 m^2 s n[5] n[6]+25 d^3 m^2 s n[5] n[6]-2 d^4 m^2 s n[5] n[6]+30 s^2 n[5] n[6]-40 d s^2 n[5] n[6]+16 d^2 s^2 n[5] n[6]-2 d^3 s^2 n[5] n[6]-64 s t n[5] n[6]+72 d s t n[5] n[6]-26 d^2 s t n[5] n[6]+3 d^3 s t n[5] n[6]))/(4 (-4+d) (-3+d) (-2+d) (m^2-s) s (-3+d-n[5]) (-2+d-n[5]))+(F[1,0,0,0,n[5],-1+n[6]] (648 m^4-1182 d m^4+841 d^2 m^4-290 d^3 m^4+48 d^4 m^4-3 d^5 m^4-14592 m^2 s+35740 d m^2 s-36752 d^2 m^2 s+20499 d^3 m^2 s-6665 d^4 m^2 s+1254 d^5 m^2 s-125 d^6 m^2 s+5 d^7 m^2 s-11784 s^2+28762 d s^2-29593 d^2 s^2+16621 d^3 s^2-5497 d^4 s^2+1069 d^5 s^2-113 d^6 s^2+5 d^7 s^2-3528 m^2 t+9654 d m^2 t-11505 d^2 m^2 t+7720 d^3 m^2 t-3136 d^4 m^2 t+767 d^5 m^2 t-104 d^6 m^2 t+6 d^7 m^2 t-3528 s t+9654 d s t-11505 d^2 s t+7720 d^3 s t-3136 d^4 s t+767 d^5 s t-104 d^6 s t+6 d^7 s t+216 m^4 n[5]-226 d m^4 n[5]+21 d^2 m^4 n[5]+49 d^3 m^4 n[5]-19 d^4 m^4 n[5]+2 d^5 m^4 n[5]-4288 m^2 s n[5]+9284 d m^2 s n[5]-8140 d^2 m^2 s n[5]+3673 d^3 m^2 s n[5]-890 d^4 m^2 s n[5]+108 d^5 m^2 s n[5]-5 d^6 m^2 s n[5]-3352 s^2 n[5]+7174 d s^2 n[5]-6273 d^2 s^2 n[5]+2864 d^3 s^2 n[5]-719 d^4 s^2 n[5]+94 d^5 s^2 n[5]-5 d^6 s^2 n[5]-1176 m^2 t n[5]+2826 d m^2 t n[5]-2893 d^2 m^2 t n[5]+1609 d^3 m^2 t n[5]-509 d^4 m^2 t n[5]+86 d^5 m^2 t n[5]-6 d^6 m^2 t n[5]-2040 s t n[5]+4434 d s t n[5]-4089 d^2 s t n[5]+2053 d^3 s t n[5]-591 d^4 s t n[5]+92 d^5 s t n[5]-6 d^6 s t n[5]+32 d m^4 n[5]^2-40 d^2 m^4 n[5]^2+16 d^3 m^4 n[5]^2-2 d^4 m^4 n[5]^2+32 d m^2 s n[5]^2-40 d^2 m^2 s n[5]^2+16 d^3 m^2 s n[5]^2-2 d^4 m^2 s n[5]^2-288 s t n[5]^2+440 d s t n[5]^2-252 d^2 s t n[5]^2+64 d^3 s t n[5]^2-6 d^4 s t n[5]^2+324 m^4 n[6]-429 d m^4 n[6]+206 d^2 m^4 n[6]-42 d^3 m^4 n[6]+3 d^4 m^4 n[6]-7656 m^2 s n[6]+15056 d m^2 s n[6]-11971 d^2 m^2 s n[6]+4899 d^3 m^2 s n[6]-1078 d^4 m^2 s n[6]+119 d^5 m^2 s n[6]-5 d^6 m^2 s n[6]-6252 s^2 n[6]+12269 d s^2 n[6]-9785 d^2 s^2 n[6]+4053 d^3 s^2 n[6]-917 d^4 s^2 n[6]+107 d^5 s^2 n[6]-5 d^6 s^2 n[6]-1764 m^2 t n[6]+3945 d m^2 t n[6]-3780 d^2 m^2 t n[6]+1970 d^3 m^2 t n[6]-583 d^4 m^2 t n[6]+92 d^5 m^2 t n[6]-6 d^6 m^2 t n[6]-900 s t n[6]+2337 d s t n[6]-2584 d^2 s t n[6]+1526 d^3 s t n[6]-501 d^4 s t n[6]+86 d^5 s t n[6]-6 d^6 s t n[6]+108 m^4 n[5] n[6]-107 d m^4 n[5] n[6]+33 d^2 m^4 n[5] n[6]-3 d^3 m^4 n[5] n[6]-2072 m^2 s n[5] n[6]+3456 d m^2 s n[5] n[6]-2213 d^2 m^2 s n[5] n[6]+674 d^3 m^2 s n[5] n[6]-96 d^4 m^2 s n[5] n[6]+5 d^5 m^2 s n[5] n[6]-1604 s^2 n[5] n[6]+2683 d s^2 n[5] n[6]-1742 d^2 s^2 n[5] n[6]+549 d^3 s^2 n[5] n[6]-84 d^4 s^2 n[5] n[6]+5 d^5 s^2 n[5] n[6]-588 m^2 t n[5] n[6]+1119 d m^2 t n[5] n[6]-887 d^2 m^2 t n[5] n[6]+361 d^3 m^2 t n[5] n[6]-74 d^4 m^2 t n[5] n[6]+6 d^5 m^2 t n[5] n[6]-300 s t n[5] n[6]+679 d s t n[5] n[6]-635 d^2 s t n[5] n[6]+297 d^3 s t n[5] n[6]-68 d^4 s t n[5] n[6]+6 d^5 s t n[5] n[6]-288 m^2 s n[6]^2+408 d m^2 s n[6]^2-212 d^2 m^2 s n[6]^2+48 d^3 m^2 s n[6]^2-4 d^4 m^2 s n[6]^2-288 s^2 n[6]^2+408 d s^2 n[6]^2-212 d^2 s^2 n[6]^2+48 d^3 s^2 n[6]^2-4 d^4 s^2 n[6]^2))/(4 (-4+d) (-3+d)^2 (-2+d) s (m^2+s) (-3+d-n[5]) (-2+d-n[5]))-(F[0,0,0,0,n[5],n[6]] (-1008 m^6+2286 d m^6-2252 d^2 m^6+1212 d^3 m^6-370 d^4 m^6+60 d^5 m^6-4 d^6 m^6+2628 m^4 s-6528 d m^4 s+6756 d^2 m^4 s-3706 d^3 m^4 s+1132 d^4 m^4 s-182 d^5 m^4 s+12 d^6 m^4 s-5904 m^2 s^2+13218 d m^2 s^2-12192 d^2 m^2 s^2+5946 d^3 m^2 s^2-1620 d^4 m^2 s^2+234 d^5 m^2 s^2-14 d^6 m^2 s^2-2628 s^3+5712 d s^3-5200 d^2 s^3+2528 d^3 s^3-690 d^4 s^3+100 d^5 s^3-6 d^6 s^3-10836 m^4 t+26817 d m^4 t-28099 d^2 m^4 t+16178 d^3 m^4 t-5533 d^4 m^4 t+1125 d^5 m^4 t-126 d^6 m^4 t+6 d^7 m^4 t-3456 m^2 s t+7344 d m^2 s t-6444 d^2 m^2 s t+2990 d^3 m^2 s t-774 d^4 m^2 s t+106 d^5 m^2 s t-6 d^6 m^2 s t+7380 s^2 t-19473 d s^2 t+21655 d^2 s^2 t-13188 d^3 s^2 t+4759 d^4 s^2 t-1019 d^5 s^2 t+120 d^6 s^2 t-6 d^7 s^2 t-48 m^6 n[5]-64 d m^6 n[5]+227 d^2 m^6 n[5]-220 d^3 m^6 n[5]+102 d^4 m^6 n[5]-23 d^5 m^6 n[5]+2 d^6 m^6 n[5]+7200 m^4 s n[5]-14192 d m^4 s n[5]+11270 d^2 m^4 s n[5]-4555 d^3 m^4 s n[5]+964 d^4 m^4 s n[5]-96 d^5 m^4 s n[5]+3 d^6 m^4 s n[5]-4128 m^2 s^2 n[5]+7980 d m^2 s^2 n[5]-6225 d^2 m^2 s^2 n[5]+2490 d^3 m^2 s^2 n[5]-530 d^4 m^2 s^2 n[5]+55 d^5 m^2 s^2 n[5]-2 d^6 m^2 s^2 n[5]-3888 s^3 n[5]+7788 d s^3 n[5]-6316 d^2 s^3 n[5]+2641 d^3 s^3 n[5]-596 d^4 s^3 n[5]+68 d^5 s^3 n[5]-3 d^6 s^3 n[5]-5880 m^4 t n[5]+12382 d m^4 t n[5]-10632 d^2 m^4 t n[5]+4768 d^3 m^4 t n[5]-1178 d^4 m^4 t n[5]+152 d^5 m^4 t n[5]-8 d^6 m^4 t n[5]-432 m^2 s t n[5]+756 d m^2 s t n[5]-522 d^2 m^2 s t n[5]+178 d^3 m^2 s t n[5]-30 d^4 m^2 s t n[5]+2 d^5 m^2 s t n[5]+5448 s^2 t n[5]-11626 d s^2 t n[5]+10110 d^2 s^2 t n[5]-4590 d^3 s^2 t n[5]+1148 d^4 s^2 t n[5]-150 d^5 s^2 t n[5]+8 d^6 s^2 t n[5]+96 m^6 n[5]^2-206 d m^6 n[5]^2+185 d^2 m^6 n[5]^2-87 d^3 m^6 n[5]^2+21 d^4 m^6 n[5]^2-2 d^5 m^6 n[5]^2+1868 m^4 s n[5]^2-3044 d m^4 s n[5]^2+1888 d^2 m^4 s n[5]^2-547 d^3 m^4 s n[5]^2+71 d^4 m^4 s n[5]^2-3 d^5 m^4 s n[5]^2-960 m^2 s^2 n[5]^2+1526 d m^2 s^2 n[5]^2-941 d^2 m^2 s^2 n[5]^2+279 d^3 m^2 s^2 n[5]^2-39 d^4 m^2 s^2 n[5]^2+2 d^5 m^2 s^2 n[5]^2-1004 s^3 n[5]^2+1724 d s^3 n[5]^2-1132 d^2 s^3 n[5]^2+355 d^3 s^3 n[5]^2-53 d^4 s^3 n[5]^2+3 d^5 s^3 n[5]^2-756 m^4 t n[5]^2+1297 d m^4 t n[5]^2-849 d^2 m^4 t n[5]^2+263 d^3 m^4 t n[5]^2-38 d^4 m^4 t n[5]^2+2 d^5 m^4 t n[5]^2+756 s^2 t n[5]^2-1297 d s^2 t n[5]^2+849 d^2 s^2 t n[5]^2-263 d^3 s^2 t n[5]^2+38 d^4 s^2 t n[5]^2-2 d^5 s^2 t n[5]^2-432 m^6 n[6]+1224 d m^6 n[6]-1320 d^2 m^6 n[6]+716 d^3 m^6 n[6]-210 d^4 m^6 n[6]+32 d^5 m^6 n[6]-2 d^6 m^6 n[6]-5400 m^4 s n[6]+10764 d m^4 s n[6]-8814 d^2 m^4 s n[6]+3799 d^3 m^4 s n[6]-910 d^4 m^4 s n[6]+115 d^5 m^4 s n[6]-6 d^6 m^4 s n[6]-1728 m^2 s^2 n[6]+2628 d m^2 s^2 n[6]-1392 d^2 m^2 s^2 n[6]+227 d^3 m^2 s^2 n[6]+48 d^4 m^2 s^2 n[6]-21 d^5 m^2 s^2 n[6]+2 d^6 m^2 s^2 n[6]+3240 s^3 n[6]-6912 d s^3 n[6]+6102 d^2 s^3 n[6]-2856 d^3 s^3 n[6]+748 d^4 s^3 n[6]-104 d^5 s^3 n[6]+6 d^6 s^3 n[6]-4032 m^4 t n[6]+8592 d m^4 t n[6]-7624 d^2 m^4 t n[6]+3608 d^3 m^4 t n[6]-960 d^4 m^4 t n[6]+136 d^5 m^4 t n[6]-8 d^6 m^4 t n[6]-2160 m^2 s t n[6]+3852 d m^2 s t n[6]-2712 d^2 m^2 s t n[6]+943 d^3 m^2 s t n[6]-162 d^4 m^2 s t n[6]+11 d^5 m^2 s t n[6]+1872 s^2 t n[6]-4740 d s^2 t n[6]+4912 d^2 s^2 t n[6]-2665 d^3 s^2 t n[6]+798 d^4 s^2 t n[6]-125 d^5 s^2 t n[6]+8 d^6 s^2 t n[6]-144 m^6 n[5] n[6]+360 d m^6 n[5] n[6]-320 d^2 m^6 n[5] n[6]+132 d^3 m^6 n[5] n[6]-26 d^4 m^6 n[5] n[6]+2 d^5 m^6 n[5] n[6]-1224 m^4 s n[5] n[6]+2148 d m^4 s n[5] n[6]-1492 d^2 m^4 s n[5] n[6]+514 d^3 m^4 s n[5] n[6]-88 d^4 m^4 s n[5] n[6]+6 d^5 m^4 s n[5] n[6]-156 d m^2 s^2 n[5] n[6]+214 d^2 m^2 s^2 n[5] n[6]-108 d^3 m^2 s^2 n[5] n[6]+24 d^4 m^2 s^2 n[5] n[6]-2 d^5 m^2 s^2 n[5] n[6]+1080 s^3 n[5] n[6]-1944 d s^3 n[5] n[6]+1386 d^2 s^3 n[5] n[6]-490 d^3 s^3 n[5] n[6]+86 d^4 s^3 n[5] n[6]-6 d^5 s^3 n[5] n[6]-1344 m^4 t n[5] n[6]+2416 d m^4 t n[5] n[6]-1736 d^2 m^4 t n[5] n[6]+624 d^3 m^4 t n[5] n[6]-112 d^4 m^4 t n[5] n[6]+8 d^5 m^4 t n[5] n[6]-144 m^2 s t n[5] n[6]+204 d m^2 s t n[5] n[6]-106 d^2 m^2 s t n[5] n[6]+24 d^3 m^2 s t n[5] n[6]-2 d^4 m^2 s t n[5] n[6]+1200 s^2 t n[5] n[6]-2212 d s^2 t n[5] n[6]+1630 d^2 s^2 t n[5] n[6]-600 d^3 s^2 t n[5] n[6]+110 d^4 s^2 t n[5] n[6]-8 d^5 s^2 t n[5] n[6]-336 m^4 s n[6]^2+484 d m^4 s n[6]^2-256 d^2 m^4 s n[6]^2+59 d^3 m^4 s n[6]^2-5 d^4 m^4 s n[6]^2-336 m^2 s^2 n[6]^2+484 d m^2 s^2 n[6]^2-256 d^2 m^2 s^2 n[6]^2+59 d^3 m^2 s^2 n[6]^2-5 d^4 m^2 s^2 n[6]^2-336 m^2 s t n[6]^2+484 d m^2 s t n[6]^2-256 d^2 m^2 s t n[6]^2+59 d^3 m^2 s t n[6]^2-5 d^4 m^2 s t n[6]^2-336 s^2 t n[6]^2+484 d s^2 t n[6]^2-256 d^2 s^2 t n[6]^2+59 d^3 s^2 t n[6]^2-5 d^4 s^2 t n[6]^2))/(4 (-4+d) (-3+d)^2 (-2+d) (m^2-s) s (m^2+s) (-3+d-n[5]) (-2+d-n[5]))+(F[0,0,1,0,n[5],n[6]] (432 m^8-648 d m^8+360 d^2 m^8-88 d^3 m^8+8 d^4 m^8-1404 m^6 s+2376 d m^6 s-1548 d^2 m^6 s+484 d^3 m^6 s-72 d^4 m^6 s+4 d^5 m^6 s+1440 m^4 s^2-2688 d m^4 s^2+1942 d^2 m^4 s^2-684 d^3 m^4 s^2+118 d^4 m^4 s^2-8 d^5 m^4 s^2-540 m^2 s^3+1080 d m^2 s^3-828 d^2 m^2 s^3+308 d^3 m^2 s^3-56 d^4 m^2 s^3+4 d^5 m^2 s^3-144 m^4 s t+240 d m^4 s t-148 d^2 m^4 s t+40 d^3 m^4 s t-4 d^4 m^4 s t+1512 m^2 s^2 t-2232 d m^2 s^2 t+1218 d^2 m^2 s^2 t-292 d^3 m^2 s^2 t+26 d^4 m^2 s^2 t-576 s^3 t+816 d s^3 t-424 d^2 s^3 t+96 d^3 s^3 t-8 d^4 s^3 t-720 m^2 s t^2+1056 d m^2 s t^2-572 d^2 m^2 s t^2+136 d^3 m^2 s t^2-12 d^4 m^2 s t^2-144 s^2 t^2+240 d s^2 t^2-148 d^2 s^2 t^2+40 d^3 s^2 t^2-4 d^4 s^2 t^2+144 m^8 n[5]-168 d m^8 n[5]+64 d^2 m^8 n[5]-8 d^3 m^8 n[5]-600 m^6 s n[5]+884 d m^6 s n[5]-462 d^2 m^6 s n[5]+102 d^3 m^6 s n[5]-8 d^4 m^6 s n[5]+816 m^4 s^2 n[5]-1316 d m^4 s^2 n[5]+750 d^2 m^4 s^2 n[5]-182 d^3 m^4 s^2 n[5]+16 d^4 m^4 s^2 n[5]-360 m^2 s^3 n[5]+600 d m^2 s^3 n[5]-352 d^2 m^2 s^3 n[5]+88 d^3 m^2 s^3 n[5]-8 d^4 m^2 s^3 n[5]+12 d m^4 s t n[5]-10 d^2 m^4 s t n[5]+2 d^3 m^4 s t n[5]+480 m^2 s^2 t n[5]-556 d m^2 s^2 t n[5]+210 d^2 m^2 s^2 t n[5]-26 d^3 m^2 s^2 t n[5]-192 s^3 t n[5]+208 d s^3 t n[5]-72 d^2 s^3 t n[5]+8 d^3 s^3 t n[5]-240 m^2 s t^2 n[5]+272 d m^2 s t^2 n[5]-100 d^2 m^2 s t^2 n[5]+12 d^3 m^2 s t^2 n[5]-48 s^2 t^2 n[5]+64 d s^2 t^2 n[5]-28 d^2 s^2 t^2 n[5]+4 d^3 s^2 t^2 n[5]-60 m^6 s n[5]^2+80 d m^6 s n[5]^2-32 d^2 m^6 s n[5]^2+4 d^3 m^6 s n[5]^2+120 m^4 s^2 n[5]^2-160 d m^4 s^2 n[5]^2+64 d^2 m^4 s^2 n[5]^2-8 d^3 m^4 s^2 n[5]^2-60 m^2 s^3 n[5]^2+80 d m^2 s^3 n[5]^2-32 d^2 m^2 s^3 n[5]^2+4 d^3 m^2 s^3 n[5]^2+72 m^8 n[6]-84 d m^8 n[6]+32 d^2 m^8 n[6]-4 d^3 m^8 n[6]-318 m^6 s n[6]+418 d m^6 s n[6]-191 d^2 m^6 s n[6]+35 d^3 m^6 s n[6]-2 d^4 m^6 s n[6]+312 m^4 s^2 n[6]-452 d m^4 s^2 n[6]+233 d^2 m^4 s^2 n[6]-51 d^3 m^4 s^2 n[6]+4 d^4 m^4 s^2 n[6]-90 m^2 s^3 n[6]+150 d m^2 s^3 n[6]-88 d^2 m^2 s^3 n[6]+22 d^3 m^2 s^3 n[6]-2 d^4 m^2 s^3 n[6]-132 m^4 s t n[6]+164 d m^4 s t n[6]-67 d^2 m^4 s t n[6]+9 d^3 m^4 s t n[6]+588 m^2 s^2 t n[6]-676 d m^2 s^2 t n[6]+253 d^2 m^2 s^2 t n[6]-31 d^3 m^2 s^2 t n[6]-192 s^3 t n[6]+208 d s^3 t n[6]-72 d^2 s^3 t n[6]+8 d^3 s^3 t n[6]-240 m^2 s t^2 n[6]+272 d m^2 s t^2 n[6]-100 d^2 m^2 s t^2 n[6]+12 d^3 m^2 s t^2 n[6]-48 s^2 t^2 n[6]+64 d s^2 t^2 n[6]-28 d^2 s^2 t^2 n[6]+4 d^3 s^2 t^2 n[6]+24 m^8 n[5] n[6]-20 d m^8 n[5] n[6]+4 d^2 m^8 n[5] n[6]-62 m^6 s n[5] n[6]+68 d m^6 s n[5] n[6]-22 d^2 m^6 s n[5] n[6]+2 d^3 m^6 s n[5] n[6]+68 m^4 s^2 n[5] n[6]-88 d m^4 s^2 n[5] n[6]+34 d^2 m^4 s^2 n[5] n[6]-4 d^3 m^4 s^2 n[5] n[6]-30 m^2 s^3 n[5] n[6]+40 d m^2 s^3 n[5] n[6]-16 d^2 m^2 s^3 n[5] n[6]+2 d^3 m^2 s^3 n[5] n[6]+4 d m^4 s t n[5] n[6]-2 d^2 m^4 s t n[5] n[6]+160 m^2 s^2 t n[5] n[6]-132 d m^2 s^2 t n[5] n[6]+26 d^2 m^2 s^2 t n[5] n[6]-64 s^3 t n[5] n[6]+48 d s^3 t n[5] n[6]-8 d^2 s^3 t n[5] n[6]-80 m^2 s t^2 n[5] n[6]+64 d m^2 s t^2 n[5] n[6]-12 d^2 m^2 s t^2 n[5] n[6]-16 s^2 t^2 n[5] n[6]+16 d s^2 t^2 n[5] n[6]-4 d^2 s^2 t^2 n[5] n[6]-28 m^6 s n[6]^2+24 d m^6 s n[6]^2-5 d^2 m^6 s n[6]^2+28 m^4 s^2 n[6]^2-24 d m^4 s^2 n[6]^2+5 d^2 m^4 s^2 n[6]^2-28 m^4 s t n[6]^2+24 d m^4 s t n[6]^2-5 d^2 m^4 s t n[6]^2+28 m^2 s^2 t n[6]^2-24 d m^2 s^2 t n[6]^2+5 d^2 m^2 s^2 t n[6]^2))/(8 (-3+d) (-2+d) m^2 (m^2-s) s (-3+d-n[5]) (-2+d-n[5]))+(t F[1,0,1,0,n[5],n[6]] (-18 m^4 s+21 d m^4 s-8 d^2 m^4 s+d^3 m^4 s+18 m^2 s t-21 d m^2 s t+8 d^2 m^2 s t-d^3 m^2 s t+18 m^6 n[5]-12 d m^6 n[5]+2 d^2 m^6 n[5]-36 m^4 s n[5]+24 d m^4 s n[5]-4 d^2 m^4 s n[5]-6 m^2 s t n[5]+5 d m^2 s t n[5]-d^2 m^2 s t n[5]+24 s^2 t n[5]-14 d s^2 t n[5]+2 d^2 s^2 t n[5]+6 s t^2 n[5]-5 d s t^2 n[5]+d^2 s t^2 n[5]+6 m^6 n[5]^2-2 d m^6 n[5]^2-6 m^4 s n[5]^2+2 d m^4 s n[5]^2-18 m^6 n[6]+12 d m^6 n[6]-2 d^2 m^6 n[6]-6 m^4 s n[6]+5 d m^4 s n[6]-d^2 m^4 s n[6]+30 m^2 s t n[6]-22 d m^2 s t n[6]+4 d^2 m^2 s t n[6]-24 s^2 t n[6]+14 d s^2 t n[6]-2 d^2 s^2 t n[6]-6 s t^2 n[6]+5 d s t^2 n[6]-d^2 s t^2 n[6]-6 m^6 n[5] n[6]+2 d m^6 n[5] n[6]-2 m^2 s t n[5] n[6]+d m^2 s t n[5] n[6]+8 s^2 t n[5] n[6]-2 d s^2 t n[5] n[6]+2 s t^2 n[5] n[6]-d s t^2 n[5] n[6]-6 m^4 s n[6]^2+2 d m^4 s n[6]^2+8 m^2 s t n[6]^2-3 d m^2 s t n[6]^2-8 s^2 t n[6]^2+2 d s^2 t n[6]^2-2 s t^2 n[6]^2+d s t^2 n[6]^2))/(2 (-3+d) m^2 (m^2-s) (-3+d-n[5]) (-2+d-n[5]))+(F[1,0,0,0,n[5],n[6]] (288 m^8-480 d m^8+296 d^2 m^8-80 d^3 m^8+8 d^4 m^8-14544 m^6 s+36876 d m^6 s-39176 d^2 m^6 s+22676 d^3 m^6 s-7740 d^4 m^6 s+1560 d^5 m^6 s-172 d^6 m^6 s+8 d^7 m^6 s+22248 m^4 s^2-54324 d m^4 s^2+55854 d^2 m^4 s^2-31388 d^3 m^4 s^2+10422 d^4 m^4 s^2-2046 d^5 m^4 s^2+220 d^6 m^4 s^2-10 d^7 m^4 s^2-4536 m^2 s^3+11016 d m^2 s^3-11286 d^2 m^2 s^3+6324 d^3 m^2 s^3-2094 d^4 m^2 s^3+410 d^5 m^2 s^3-44 d^6 m^2 s^3+2 d^7 m^2 s^3-8160 m^6 t+21344 d m^6 t-23896 d^2 m^6 t+14848 d^3 m^6 t-5528 d^4 m^6 t+1232 d^5 m^6 t-152 d^6 m^6 t+8 d^7 m^6 t+30312 m^4 s t-72654 d m^4 s t+74172 d^2 m^4 s t-41924 d^3 m^4 s t+14206 d^4 m^4 s t-2892 d^5 m^4 s t+328 d^6 m^4 s t-16 d^7 m^4 s t-27336 m^2 s^2 t+62110 d m^2 s^2 t-59564 d^2 m^2 s^2 t+31300 d^3 m^2 s^2 t-9750 d^4 m^2 s^2 t+1804 d^5 m^2 s^2 t-184 d^6 m^2 s^2 t+8 d^7 m^2 s^2 t+6912 s^3 t-13824 d s^3 t+11376 d^2 s^3 t-4936 d^3 s^3 t+1192 d^4 s^3 t-152 d^5 s^3 t+8 d^6 s^3 t+2688 m^4 t^2-6176 d m^4 t^2+5888 d^2 m^4 t^2-2984 d^3 m^4 t^2+848 d^4 m^4 t^2-128 d^5 m^4 t^2+8 d^6 m^4 t^2-2688 m^2 s t^2+6176 d m^2 s t^2-5888 d^2 m^2 s t^2+2984 d^3 m^2 s t^2-848 d^4 m^2 s t^2+128 d^5 m^2 s t^2-8 d^6 m^2 s t^2+1728 s^2 t^2-3888 d s^2 t^2+3600 d^2 s^2 t^2-1756 d^3 s^2 t^2+476 d^4 s^2 t^2-68 d^5 s^2 t^2+4 d^6 s^2 t^2+144 m^8 n[5]-192 d m^8 n[5]+84 d^2 m^8 n[5]-12 d^3 m^8 n[5]-8136 m^6 s n[5]+17526 d m^6 s n[5]-15294 d^2 m^6 s n[5]+6944 d^3 m^6 s n[5]-1734 d^4 m^6 s n[5]+226 d^5 m^6 s n[5]-12 d^6 m^6 s n[5]+11124 m^4 s^2 n[5]-23598 d m^4 s^2 n[5]+20313 d^2 m^4 s^2 n[5]-9097 d^3 m^4 s^2 n[5]+2238 d^4 m^4 s^2 n[5]-287 d^5 m^4 s^2 n[5]+15 d^6 m^4 s^2 n[5]-2268 m^2 s^3 n[5]+4752 d m^2 s^3 n[5]-4059 d^2 m^2 s^3 n[5]+1809 d^3 m^2 s^3 n[5]-444 d^4 m^2 s^3 n[5]+57 d^5 m^2 s^3 n[5]-3 d^6 m^2 s^3 n[5]-3968 m^6 t n[5]+9168 d m^6 t n[5]-8784 d^2 m^6 t n[5]+4468 d^3 m^6 t n[5]-1272 d^4 m^6 t n[5]+192 d^5 m^6 t n[5]-12 d^6 m^6 t n[5]+9300 m^4 s t n[5]-20477 d m^4 s t n[5]+18684 d^2 m^4 s t n[5]-9076 d^3 m^4 s t n[5]+2481 d^4 m^4 s t n[5]-362 d^5 m^4 s t n[5]+22 d^6 m^4 s t n[5]-5332 m^2 s^2 t n[5]+11309 d m^2 s^2 t n[5]-9900 d^2 m^2 s^2 t n[5]+4608 d^3 m^2 s^2 t n[5]-1209 d^4 m^2 s^2 t n[5]+170 d^5 m^2 s^2 t n[5]-10 d^6 m^2 s^2 t n[5]-1792 m^4 t^2 n[5]+4416 d m^4 t^2 n[5]-4512 d^2 m^4 t^2 n[5]+2448 d^3 m^4 t^2 n[5]-744 d^4 m^4 t^2 n[5]+120 d^5 m^4 t^2 n[5]-8 d^6 m^4 t^2 n[5]+1792 m^2 s t^2 n[5]-4416 d m^2 s t^2 n[5]+4512 d^2 m^2 s t^2 n[5]-2448 d^3 m^2 s t^2 n[5]+744 d^4 m^2 s t^2 n[5]-120 d^5 m^2 s t^2 n[5]+8 d^6 m^2 s t^2 n[5]+16 m^8 n[5]^2-16 d m^8 n[5]^2+4 d^2 m^8 n[5]^2-1096 m^6 s n[5]^2+1918 d m^6 s n[5]^2-1292 d^2 m^6 s n[5]^2+420 d^3 m^6 s n[5]^2-66 d^4 m^6 s n[5]^2+4 d^5 m^6 s n[5]^2+1332 m^4 s^2 n[5]^2-2346 d m^4 s^2 n[5]^2+1591 d^2 m^4 s^2 n[5]^2-520 d^3 m^4 s^2 n[5]^2+82 d^4 m^4 s^2 n[5]^2-5 d^5 m^4 s^2 n[5]^2-252 m^2 s^3 n[5]^2+444 d m^2 s^3 n[5]^2-303 d^2 m^2 s^3 n[5]^2+100 d^3 m^2 s^3 n[5]^2-16 d^4 m^2 s^3 n[5]^2+d^5 m^2 s^3 n[5]^2-416 m^6 t n[5]^2+848 d m^6 t n[5]^2-680 d^2 m^6 t n[5]^2+268 d^3 m^6 t n[5]^2-52 d^4 m^6 t n[5]^2+4 d^5 m^6 t n[5]^2-268 m^4 s t n[5]^2+35 d m^4 s t n[5]^2+315 d^2 m^4 s t n[5]^2-237 d^3 m^4 s t n[5]^2+64 d^4 m^4 s t n[5]^2-6 d^5 m^4 s t n[5]^2+684 m^2 s^2 t n[5]^2-883 d m^2 s^2 t n[5]^2+365 d^2 m^2 s^2 t n[5]^2-31 d^3 m^2 s^2 t n[5]^2-12 d^4 m^2 s^2 t n[5]^2+2 d^5 m^2 s^2 t n[5]^2-896 m^4 t^2 n[5]^2+1760 d m^4 t^2 n[5]^2-1376 d^2 m^4 t^2 n[5]^2+536 d^3 m^4 t^2 n[5]^2-104 d^4 m^4 t^2 n[5]^2+8 d^5 m^4 t^2 n[5]^2+896 m^2 s t^2 n[5]^2-1760 d m^2 s t^2 n[5]^2+1376 d^2 m^2 s t^2 n[5]^2-536 d^3 m^2 s t^2 n[5]^2+104 d^4 m^2 s t^2 n[5]^2-8 d^5 m^2 s t^2 n[5]^2+96 m^8 n[6]-128 d m^8 n[6]+56 d^2 m^8 n[6]-8 d^3 m^8 n[6]-4848 m^6 s n[6]+10676 d m^6 s n[6]-9500 d^2 m^6 s n[6]+4392 d^3 m^6 s n[6]-1116 d^4 m^6 s n[6]+148 d^5 m^6 s n[6]-8 d^6 m^6 s n[6]+7416 m^4 s^2 n[6]-15636 d m^4 s^2 n[6]+13406 d^2 m^4 s^2 n[6]-5994 d^3 m^4 s^2 n[6]+1476 d^4 m^4 s^2 n[6]-190 d^5 m^4 s^2 n[6]+10 d^6 m^4 s^2 n[6]-1512 m^2 s^3 n[6]+3168 d m^2 s^3 n[6]-2706 d^2 m^2 s^3 n[6]+1206 d^3 m^2 s^3 n[6]-296 d^4 m^2 s^3 n[6]+38 d^5 m^2 s^3 n[6]-2 d^6 m^2 s^3 n[6]-2784 m^6 t n[6]+6304 d m^6 t n[6]-5944 d^2 m^6 t n[6]+2992 d^3 m^6 t n[6]-848 d^4 m^6 t n[6]+128 d^5 m^6 t n[6]-8 d^6 m^6 t n[6]+13152 m^4 s t n[6]-27724 d m^4 s t n[6]+23932 d^2 m^4 s t n[6]-10856 d^3 m^4 s t n[6]+2736 d^4 m^4 s t n[6]-364 d^5 m^4 s t n[6]+20 d^6 m^4 s t n[6]-14400 m^2 s^2 t n[6]+28572 d m^2 s^2 t n[6]-22996 d^2 m^2 s^2 t n[6]+9596 d^3 m^2 s^2 t n[6]-2184 d^4 m^2 s^2 t n[6]+256 d^5 m^2 s^2 t n[6]-12 d^6 m^2 s^2 t n[6]+4608 s^3 t n[6]-7680 d s^3 t n[6]+5024 d^2 s^3 t n[6]-1616 d^3 s^3 t n[6]+256 d^4 s^3 t n[6]-16 d^5 s^3 t n[6]+2688 m^4 t^2 n[6]-6176 d m^4 t^2 n[6]+5888 d^2 m^4 t^2 n[6]-2984 d^3 m^4 t^2 n[6]+848 d^4 m^4 t^2 n[6]-128 d^5 m^4 t^2 n[6]+8 d^6 m^4 t^2 n[6]-2688 m^2 s t^2 n[6]+6176 d m^2 s t^2 n[6]-5888 d^2 m^2 s t^2 n[6]+2984 d^3 m^2 s t^2 n[6]-848 d^4 m^2 s t^2 n[6]+128 d^5 m^2 s t^2 n[6]-8 d^6 m^2 s t^2 n[6]+1152 s^2 t^2 n[6]-2208 d s^2 t^2 n[6]+1664 d^2 s^2 t^2 n[6]-616 d^3 s^2 t^2 n[6]+112 d^4 s^2 t^2 n[6]-8 d^5 s^2 t^2 n[6]+32 m^8 n[5] n[6]-32 d m^8 n[5] n[6]+8 d^2 m^8 n[5] n[6]-1616 m^6 s n[5] n[6]+3020 d m^6 s n[5] n[6]-2160 d^2 m^6 s n[5] n[6]+744 d^3 m^6 s n[5] n[6]-124 d^4 m^6 s n[5] n[6]+8 d^5 m^6 s n[5] n[6]+2376 m^4 s^2 n[5] n[6]-4284 d m^4 s^2 n[5] n[6]+2970 d^2 m^4 s^2 n[5] n[6]-992 d^3 m^4 s^2 n[5] n[6]+160 d^4 m^4 s^2 n[5] n[6]-10 d^5 m^4 s^2 n[5] n[6]-504 m^2 s^3 n[5] n[6]+888 d m^2 s^3 n[5] n[6]-606 d^2 m^2 s^3 n[5] n[6]+200 d^3 m^2 s^3 n[5] n[6]-32 d^4 m^2 s^3 n[5] n[6]+2 d^5 m^2 s^3 n[5] n[6]-928 m^6 t n[5] n[6]+1792 d m^6 t n[5] n[6]-1384 d^2 m^6 t n[5] n[6]+536 d^3 m^6 t n[5] n[6]-104 d^4 m^6 t n[5] n[6]+8 d^5 m^6 t n[5] n[6]+4384 m^4 s t n[5] n[6]-7780 d m^4 s t n[5] n[6]+5384 d^2 m^4 s t n[5] n[6]-1824 d^3 m^4 s t n[5] n[6]+304 d^4 m^4 s t n[5] n[6]-20 d^5 m^4 s t n[5] n[6]-3456 m^2 s^2 t n[5] n[6]+5988 d m^2 s^2 t n[5] n[6]-4000 d^2 m^2 s^2 t n[5] n[6]+1288 d^3 m^2 s^2 t n[5] n[6]-200 d^4 m^2 s^2 t n[5] n[6]+12 d^5 m^2 s^2 t n[5] n[6]+896 m^4 t^2 n[5] n[6]-1760 d m^4 t^2 n[5] n[6]+1376 d^2 m^4 t^2 n[5] n[6]-536 d^3 m^4 t^2 n[5] n[6]+104 d^4 m^4 t^2 n[5] n[6]-8 d^5 m^4 t^2 n[5] n[6]-896 m^2 s t^2 n[5] n[6]+1760 d m^2 s t^2 n[5] n[6]-1376 d^2 m^2 s t^2 n[5] n[6]+536 d^3 m^2 s t^2 n[5] n[6]-104 d^4 m^2 s t^2 n[5] n[6]+8 d^5 m^2 s t^2 n[5] n[6]-768 m^2 s^2 t n[6]^2+1120 d m^2 s^2 t n[6]^2-600 d^2 m^2 s^2 t n[6]^2+140 d^3 m^2 s^2 t n[6]^2-12 d^4 m^2 s^2 t n[6]^2+768 s^3 t n[6]^2-1024 d s^3 t n[6]^2+496 d^2 s^3 t n[6]^2-104 d^3 s^3 t n[6]^2+8 d^4 s^3 t n[6]^2+192 s^2 t^2 n[6]^2-304 d s^2 t^2 n[6]^2+176 d^2 s^2 t^2 n[6]^2-44 d^3 s^2 t^2 n[6]^2+4 d^4 s^2 t^2 n[6]^2))/(8 (-4+d) (-3+d)^2 (-2+d) m^2 (m^2-s) s (-3+d-n[5]) (-2+d-n[5]))},
{n[6]<=0,F[1,0,1,0,-1,n[6]]->-((-2 (-80 m^2+84 d m^2-28 d^2 m^2+3 d^3 m^2+48 t-52 d t+18 d^2 t-2 d^3 t) F[0,-1,0,0,0,n[6]]-(40 m^2-22 d m^2+3 d^2 m^2-24 t+14 d t-2 d^2 t) F[0,0,-1,0,0,n[6]]+2 (-80 m^2+84 d m^2-28 d^2 m^2+3 d^3 m^2+48 t-52 d t+18 d^2 t-2 d^3 t) F[0,0,0,0,-1,n[6]]+(12 m^4 s-7 d m^4 s+d^2 m^4 s-12 m^2 s^2+7 d m^2 s^2-d^2 m^2 s^2-12 m^2 s t+7 d m^2 s t-d^2 m^2 s t) F[0,0,0,0,0,1+n[6]] n[6]+(12 m^4 t-7 d m^4 t+d^2 m^4 t-12 m^2 s t+7 d m^2 s t-d^2 m^2 s t-12 m^2 t^2+7 d m^2 t^2-d^2 m^2 t^2) F[0,0,1,-1,0,1+n[6]] n[6]-(12 m^4 s t-7 d m^4 s t+d^2 m^4 s t-12 m^2 s^2 t+7 d m^2 s^2 t-d^2 m^2 s^2 t-12 m^2 s t^2+7 d m^2 s t^2-d^2 m^2 s t^2) F[0,0,1,0,0,1+n[6]] n[6]-(16 m^4 s-8 d m^4 s+d^2 m^4 s-16 m^2 s^2+8 d m^2 s^2-d^2 m^2 s^2-16 m^2 s t+8 d m^2 s t-d^2 m^2 s t) F[1,0,0,0,0,n[6]] n[6]-F[1,0,-1,-1,0,n[6]] (-40 m^2+62 d m^2-25 d^2 m^2+3 d^3 m^2+24 t-38 d t+16 d^2 t-2 d^3 t-40 m^2 n[6]+22 d m^2 n[6]-3 d^2 m^2 n[6]+24 t n[6]-14 d t n[6]+2 d^2 t n[6])+F[1,0,-1,0,0,-1+n[6]] (-40 m^2+62 d m^2-25 d^2 m^2+3 d^3 m^2+24 t-38 d t+16 d^2 t-2 d^3 t-40 m^2 n[6]+22 d m^2 n[6]-3 d^2 m^2 n[6]+24 t n[6]-14 d t n[6]+2 d^2 t n[6])+F[0,0,0,0,0,n[6]] (-4 m^4-2 d m^4+d^2 m^4+4 m^2 s+2 d m^2 s-d^2 m^2 s+204 m^2 t-206 d m^2 t+70 d^2 m^2 t-8 d^3 m^2 t-60 s t+56 d s t-18 d^2 s t+2 d^3 s t-144 t^2+150 d t^2-52 d^2 t^2+6 d^3 t^2+24 m^4 n[6]-14 d m^4 n[6]+2 d^2 m^4 n[6]-24 m^2 s n[6]+14 d m^2 s n[6]-2 d^2 m^2 s n[6]-24 m^2 t n[6]+14 d m^2 t n[6]-2 d^2 m^2 t n[6])-F[1,0,1,0,0,n[6]] (-24 m^4 s t+26 d m^4 s t-9 d^2 m^4 s t+d^3 m^4 s t+24 m^2 s^2 t-26 d m^2 s^2 t+9 d^2 m^2 s^2 t-d^3 m^2 s^2 t+24 m^2 s t^2-26 d m^2 s t^2+9 d^2 m^2 s t^2-d^3 m^2 s t^2-24 m^4 s t n[6]+14 d m^4 s t n[6]-2 d^2 m^4 s t n[6]+24 m^2 s^2 t n[6]-14 d m^2 s^2 t n[6]+2 d^2 m^2 s^2 t n[6]+48 m^2 s t^2 n[6]-28 d m^2 s t^2 n[6]+4 d^2 m^2 s t^2 n[6]-24 s^2 t^2 n[6]+14 d s^2 t^2 n[6]-2 d^2 s^2 t^2 n[6]-24 s t^3 n[6]+14 d s t^3 n[6]-2 d^2 s t^3 n[6])-F[0,0,1,0,0,n[6]] (48 m^6-40 d m^6+11 d^2 m^6-d^3 m^6-96 m^4 s+80 d m^4 s-22 d^2 m^4 s+2 d^3 m^4 s+48 m^2 s^2-40 d m^2 s^2+11 d^2 m^2 s^2-d^3 m^2 s^2-48 m^4 t+40 d m^4 t-11 d^2 m^4 t+d^3 m^4 t-24 m^2 s t+26 d m^2 s t-9 d^2 m^2 s t+d^3 m^2 s t+72 s^2 t-66 d s^2 t+20 d^2 s^2 t-2 d^3 s^2 t+72 s t^2-66 d s t^2+20 d^2 s t^2-2 d^3 s t^2+(12 m^6-7 d m^6+d^2 m^6-24 m^4 s+14 d m^4 s-2 d^2 m^4 s+12 m^2 s^2-7 d m^2 s^2+d^2 m^2 s^2-12 m^4 t+7 d m^4 t-d^2 m^4 t+12 m^2 s t-7 d m^2 s t+d^2 m^2 s t) n[6])-F[1,0,1,0,0,-1+n[6]] (-120 m^6+106 d m^6-31 d^2 m^6+3 d^3 m^6+240 m^4 s-212 d m^4 s+62 d^2 m^4 s-6 d^3 m^4 s-120 m^2 s^2+106 d m^2 s^2-31 d^2 m^2 s^2+3 d^3 m^2 s^2+240 m^4 t-212 d m^4 t+62 d^2 m^4 t-6 d^3 m^4 t-312 m^2 s t+278 d m^2 s t-82 d^2 m^2 s t+8 d^3 m^2 s t+72 s^2 t-66 d s^2 t+20 d^2 s^2 t-2 d^3 s^2 t-120 m^2 t^2+106 d m^2 t^2-31 d^2 m^2 t^2+3 d^3 m^2 t^2+72 s t^2-66 d s t^2+20 d^2 s t^2-2 d^3 s t^2-2 (12 m^6-7 d m^6+d^2 m^6-24 m^4 s+14 d m^4 s-2 d^2 m^4 s+12 m^2 s^2-7 d m^2 s^2+d^2 m^2 s^2-24 m^4 t+14 d m^4 t-2 d^2 m^4 t+36 m^2 s t-21 d m^2 s t+3 d^2 m^2 s t-12 s^2 t+7 d s^2 t-d^2 s^2 t+12 m^2 t^2-7 d m^2 t^2+d^2 m^2 t^2-12 s t^2+7 d s t^2-d^2 s t^2) n[6]))/(2 (-36 m^2 s t+33 d m^2 s t-10 d^2 m^2 s t+d^3 m^2 s t+36 s^2 t-33 d s^2 t+10 d^2 s^2 t-d^3 s^2 t+36 s t^2-33 d s t^2+10 d^2 s t^2-d^3 s t^2)))},
{n[6]<=0,F[1,0,1,0,0,-2+n[6]]->(-((-13440 m^4+30112 d m^4-27744 d^2 m^4+13456 d^3 m^4-3624 d^4 m^4+514 d^5 m^4-30 d^6 m^4+31488 m^2 s-68480 d m^2 s+61328 d^2 m^2 s-28952 d^3 m^2 s+7600 d^4 m^2 s-1052 d^5 m^2 s+60 d^6 m^2 s-18048 s^2+38368 d s^2-33584 d^2 s^2+15496 d^3 s^2-3976 d^4 s^2+538 d^5 s^2-30 d^6 s^2+128 m^2 t-296 d^2 m^2 t+304 d^3 m^2 t-130 d^4 m^2 t+26 d^5 m^2 t-2 d^6 m^2 t-6272 s t+11648 d s t-8376 d^2 s t+2864 d^3 s t-438 d^4 s t+14 d^5 s t+2 d^6 s t+6016 t^2-13344 d t^2+12144 d^2 t^2-5800 d^3 t^2+1532 d^4 t^2-212 d^5 t^2+12 d^6 t^2) F[0,-1,0,0,0,n[6]])-(-2880 m^4+6384 d m^4-5816 d^2 m^4+2788 d^3 m^4-742 d^4 m^4+104 d^5 m^4-6 d^6 m^4+5760 m^2 s-12768 d m^2 s+11632 d^2 m^2 s-5576 d^3 m^2 s+1484 d^4 m^2 s-208 d^5 m^2 s+12 d^6 m^2 s-2880 s^2+6384 d s^2-5816 d^2 s^2+2788 d^3 s^2-742 d^4 s^2+104 d^5 s^2-6 d^6 s^2+576 m^2 t-1392 d m^2 t+1384 d^2 m^2 t-724 d^3 m^2 t+210 d^4 m^2 t-32 d^5 m^2 t+2 d^6 m^2 t-576 s t+1392 d s t-1384 d^2 s t+724 d^3 s t-210 d^4 s t+32 d^5 s t-2 d^6 s t+2304 t^2-4992 d t^2+4432 d^2 t^2-2064 d^3 t^2+532 d^4 t^2-72 d^5 t^2+4 d^6 t^2) F[0,0,0,-1,0,n[6]]-(7680 m^4-17344 d m^4+16112 d^2 m^4-7880 d^3 m^4+2140 d^4 m^4-306 d^5 m^4+18 d^6 m^4-19968 m^2 s+42944 d m^2 s-38064 d^2 m^2 s+17800 d^3 m^2 s-4632 d^4 m^2 s+636 d^5 m^2 s-36 d^6 m^2 s+12288 s^2-25600 d s^2+21952 d^2 s^2-9920 d^3 s^2+2492 d^4 s^2-330 d^5 s^2+18 d^6 s^2+1024 m^2 t-2784 d m^2 t+3064 d^2 m^2 t-1752 d^3 m^2 t+550 d^4 m^2 t-90 d^5 m^2 t+6 d^6 m^2 t+5120 s t-8864 d s t+5608 d^2 s t-1416 d^3 s t+18 d^4 s t+50 d^5 s t-6 d^6 s t-1408 t^2+3360 d t^2-3280 d^2 t^2+1672 d^3 t^2-468 d^4 t^2+68 d^5 t^2-4 d^6 t^2) F[0,0,0,0,-1,n[6]]-(-1152 m^4 s+2064 d m^4 s-1460 d^2 m^4 s+510 d^3 m^4 s-88 d^4 m^4 s+6 d^5 m^4 s+2304 m^2 s^2-4128 d m^2 s^2+2920 d^2 m^2 s^2-1020 d^3 m^2 s^2+176 d^4 m^2 s^2-12 d^5 m^2 s^2-1152 s^3+2064 d s^3-1460 d^2 s^3+510 d^3 s^3-88 d^4 s^3+6 d^5 s^3+576 m^2 s t-960 d m^2 s t+628 d^2 m^2 s t-202 d^3 m^2 s t+32 d^4 m^2 s t-2 d^5 m^2 s t-576 s^2 t+960 d s^2 t-628 d^2 s^2 t+202 d^3 s^2 t-32 d^4 s^2 t+2 d^5 s^2 t+576 s t^2-1104 d s t^2+832 d^2 s t^2-308 d^3 s t^2+56 d^4 s t^2-4 d^5 s t^2) F[0,0,-1,0,0,1+n[6]] n[6]-(1104 m^4 s t-2012 d m^4 s t+1442 d^2 m^4 s t-508 d^3 m^4 s t+88 d^4 m^4 s t-6 d^5 m^4 s t-2496 m^2 s^2 t+4432 d m^2 s^2 t-3096 d^2 m^2 s^2 t+1064 d^3 m^2 s^2 t-180 d^4 m^2 s^2 t+12 d^5 m^2 s^2 t+1392 s^3 t-2420 d s^3 t+1654 d^2 s^3 t-556 d^3 s^3 t+92 d^4 s^3 t-6 d^5 s^3 t-624 m^2 s t^2+1012 d m^2 s t^2-646 d^2 m^2 s t^2+204 d^3 m^2 s t^2-32 d^4 m^2 s t^2+2 d^5 m^2 s t^2+912 s^2 t^2-1420 d s^2 t^2+858 d^2 s^2 t^2-252 d^3 s^2 t^2+36 d^4 s^2 t^2-2 d^5 s^2 t^2-480 s t^3+1000 d s t^3-796 d^2 s t^3+304 d^3 s t^3-56 d^4 s t^3+4 d^5 s t^3) F[0,0,0,0,0,1+n[6]] n[6]-(1104 m^4 t^2-2012 d m^4 t^2+1442 d^2 m^4 t^2-508 d^3 m^4 t^2+88 d^4 m^4 t^2-6 d^5 m^4 t^2-2496 m^2 s t^2+4432 d m^2 s t^2-3096 d^2 m^2 s t^2+1064 d^3 m^2 s t^2-180 d^4 m^2 s t^2+12 d^5 m^2 s t^2+1392 s^2 t^2-2420 d s^2 t^2+1654 d^2 s^2 t^2-556 d^3 s^2 t^2+92 d^4 s^2 t^2-6 d^5 s^2 t^2-624 m^2 t^3+1012 d m^2 t^3-646 d^2 m^2 t^3+204 d^3 m^2 t^3-32 d^4 m^2 t^3+2 d^5 m^2 t^3+912 s t^3-1420 d s t^3+858 d^2 s t^3-252 d^3 s t^3+36 d^4 s t^3-2 d^5 s t^3-480 t^4+1000 d t^4-796 d^2 t^4+304 d^3 t^4-56 d^4 t^4+4 d^5 t^4) F[0,0,1,-1,0,1+n[6]] n[6]-(-1104 m^4 s t^2+2012 d m^4 s t^2-1442 d^2 m^4 s t^2+508 d^3 m^4 s t^2-88 d^4 m^4 s t^2+6 d^5 m^4 s t^2+2496 m^2 s^2 t^2-4432 d m^2 s^2 t^2+3096 d^2 m^2 s^2 t^2-1064 d^3 m^2 s^2 t^2+180 d^4 m^2 s^2 t^2-12 d^5 m^2 s^2 t^2-1392 s^3 t^2+2420 d s^3 t^2-1654 d^2 s^3 t^2+556 d^3 s^3 t^2-92 d^4 s^3 t^2+6 d^5 s^3 t^2+624 m^2 s t^3-1012 d m^2 s t^3+646 d^2 m^2 s t^3-204 d^3 m^2 s t^3+32 d^4 m^2 s t^3-2 d^5 m^2 s t^3-912 s^2 t^3+1420 d s^2 t^3-858 d^2 s^2 t^3+252 d^3 s^2 t^3-36 d^4 s^2 t^3+2 d^5 s^2 t^3+480 s t^4-1000 d s t^4+796 d^2 s t^4-304 d^3 s t^4+56 d^4 s t^4-4 d^5 s t^4) F[0,0,1,0,0,1+n[6]] n[6]-(1152 m^4 s-2064 d m^4 s+1460 d^2 m^4 s-510 d^3 m^4 s+88 d^4 m^4 s-6 d^5 m^4 s-2304 m^2 s^2+4128 d m^2 s^2-2920 d^2 m^2 s^2+1020 d^3 m^2 s^2-176 d^4 m^2 s^2+12 d^5 m^2 s^2+1152 s^3-2064 d s^3+1460 d^2 s^3-510 d^3 s^3+88 d^4 s^3-6 d^5 s^3-576 m^2 s t+960 d m^2 s t-628 d^2 m^2 s t+202 d^3 m^2 s t-32 d^4 m^2 s t+2 d^5 m^2 s t+576 s^2 t-960 d s^2 t+628 d^2 s^2 t-202 d^3 s^2 t+32 d^4 s^2 t-2 d^5 s^2 t-576 s t^2+1104 d s t^2-832 d^2 s t^2+308 d^3 s t^2-56 d^4 s t^2+4 d^5 s t^2) F[1,-1,-1,0,0,1+n[6]] n[6]-(-1152 m^4 s t+2064 d m^4 s t-1460 d^2 m^4 s t+510 d^3 m^4 s t-88 d^4 m^4 s t+6 d^5 m^4 s t+2304 m^2 s^2 t-4128 d m^2 s^2 t+2920 d^2 m^2 s^2 t-1020 d^3 m^2 s^2 t+176 d^4 m^2 s^2 t-12 d^5 m^2 s^2 t-1152 s^3 t+2064 d s^3 t-1460 d^2 s^3 t+510 d^3 s^3 t-88 d^4 s^3 t+6 d^5 s^3 t+576 m^2 s t^2-960 d m^2 s t^2+628 d^2 m^2 s t^2-202 d^3 m^2 s t^2+32 d^4 m^2 s t^2-2 d^5 m^2 s t^2-576 s^2 t^2+960 d s^2 t^2-628 d^2 s^2 t^2+202 d^3 s^2 t^2-32 d^4 s^2 t^2+2 d^5 s^2 t^2+576 s t^3-1104 d s t^3+832 d^2 s t^3-308 d^3 s t^3+56 d^4 s t^3-4 d^5 s t^3) F[1,-1,0,0,0,1+n[6]] n[6]-(576 m^4 s-672 d m^4 s+292 d^2 m^4 s-56 d^3 m^4 s+4 d^4 m^4 s-1152 m^2 s^2+1344 d m^2 s^2-584 d^2 m^2 s^2+112 d^3 m^2 s^2-8 d^4 m^2 s^2+576 s^3-672 d s^3+292 d^2 s^3-56 d^3 s^3+4 d^4 s^3-384 m^4 t+560 d m^4 t-300 d^2 m^4 t+70 d^3 m^4 t-6 d^4 m^4 t+192 m^2 s t-448 d m^2 s t+308 d^2 m^2 s t-84 d^3 m^2 s t+8 d^4 m^2 s t+192 s^2 t-112 d s^2 t-8 d^2 s^2 t+14 d^3 s^2 t-2 d^4 s^2 t+192 m^2 t^2-256 d m^2 t^2+124 d^2 m^2 t^2-26 d^3 m^2 t^2+2 d^4 m^2 t^2-192 s t^2+256 d s t^2-124 d^2 s t^2+26 d^3 s t^2-2 d^4 s t^2+192 t^3-304 d t^3+176 d^2 t^3-44 d^3 t^3+4 d^4 t^3) F[1,0,0,0,0,-1+n[6]] n[6]-(-320 m^4 s t+488 d m^4 s t-274 d^2 m^4 s t+67 d^3 m^4 s t-6 d^4 m^4 s t+1024 m^2 s^2 t-1488 d m^2 s^2 t+796 d^2 m^2 s^2 t-186 d^3 m^2 s^2 t+16 d^4 m^2 s^2 t-704 s^3 t+1000 d s^3 t-522 d^2 s^3 t+119 d^3 s^3 t-10 d^4 s^3 t+160 m^2 s t^2-224 d m^2 s t^2+114 d^2 m^2 s t^2-25 d^3 m^2 s t^2+2 d^4 m^2 s t^2-544 s^2 t^2+736 d s^2 t^2-362 d^2 s^2 t^2+77 d^3 s^2 t^2-6 d^4 s^2 t^2+160 s t^3-264 d s t^3+160 d^2 s t^3-42 d^3 s t^3+4 d^4 s t^3) F[1,0,0,0,0,n[6]] n[6]-F[1,0,-1,-1,0,n[6]] (-1344 m^4+3688 d m^4-3954 d^2 m^4+2155 d^3 m^4-636 d^4 m^4+97 d^5 m^4-6 d^6 m^4+3840 m^2 s-10016 d m^2 s+10112 d^2 m^2 s-5178 d^3 m^2 s+1436 d^4 m^2 s-206 d^5 m^2 s+12 d^6 m^2 s-2496 s^2+6328 d s^2-6158 d^2 s^2+3023 d^3 s^2-800 d^4 s^2+109 d^5 s^2-6 d^6 s^2-544 m^2 t+1592 d m^2 t-1844 d^2 m^2 t+1094 d^3 m^2 t-353 d^4 m^2 t+59 d^5 m^2 t-4 d^6 m^2 t-992 s t+2088 d s t-1396 d^2 s t+246 d^3 s t+89 d^4 s t-39 d^5 s t+4 d^6 s t+64 t^2-176 d t^2+184 d^2 t^2-92 d^3 t^2+22 d^4 t^2-2 d^5 t^2+(-1344 m^4+2344 d m^4-1610 d^2 m^4+545 d^3 m^4-91 d^4 m^4+6 d^5 m^4+3840 m^2 s-6176 d m^2 s+3936 d^2 m^2 s-1242 d^3 m^2 s+194 d^4 m^2 s-12 d^5 m^2 s-2496 s^2+3832 d s^2-2326 d^2 s^2+697 d^3 s^2-103 d^4 s^2+6 d^5 s^2-544 m^2 t+1048 d m^2 t-796 d^2 m^2 t+298 d^3 m^2 t-55 d^4 m^2 t+4 d^5 m^2 t-992 s t+1096 d s t-300 d^2 s t-54 d^3 s t+35 d^4 s t-4 d^5 s t+64 t^2-112 d t^2+72 d^2 t^2-20 d^3 t^2+2 d^4 t^2) n[6])-F[0,0,-1,0,0,n[6]] (2496 m^4-4408 d m^4+3070 d^2 m^4-1055 d^3 m^4+179 d^4 m^4-12 d^5 m^4-6144 m^2 s+10304 d m^2 s-6856 d^2 m^2 s+2262 d^3 m^2 s-370 d^4 m^2 s+24 d^5 m^2 s+3648 s^2-5896 d s^2+3786 d^2 s^2-1207 d^3 s^2+191 d^4 s^2-12 d^5 s^2-32 m^2 t-88 d m^2 t+168 d^2 m^2 t-96 d^3 m^2 t+23 d^4 m^2 t-2 d^5 m^2 t+1568 s t-2056 d s t+928 d^2 s t-148 d^3 s t-3 d^4 s t+2 d^5 s t-640 t^2+1216 d t^2-904 d^2 t^2+328 d^3 t^2-58 d^4 t^2+4 d^5 t^2+(-1152 m^4+2064 d m^4-1460 d^2 m^4+510 d^3 m^4-88 d^4 m^4+6 d^5 m^4+2304 m^2 s-4128 d m^2 s+2920 d^2 m^2 s-1020 d^3 m^2 s+176 d^4 m^2 s-12 d^5 m^2 s-1152 s^2+2064 d s^2-1460 d^2 s^2+510 d^3 s^2-88 d^4 s^2+6 d^5 s^2+576 m^2 t-960 d m^2 t+628 d^2 m^2 t-202 d^3 m^2 t+32 d^4 m^2 t-2 d^5 m^2 t-576 s t+960 d s t-628 d^2 s t+202 d^3 s t-32 d^4 s t+2 d^5 s t+576 t^2-1104 d t^2+832 d^2 t^2-308 d^3 t^2+56 d^4 t^2-4 d^5 t^2) n[6])-F[0,0,0,0,0,-1+n[6]] (8640 m^4-19152 d m^4+17448 d^2 m^4-8364 d^3 m^4+2226 d^4 m^4-312 d^5 m^4+18 d^6 m^4-17280 m^2 s+38304 d m^2 s-34896 d^2 m^2 s+16728 d^3 m^2 s-4452 d^4 m^2 s+624 d^5 m^2 s-36 d^6 m^2 s+8640 s^2-19152 d s^2+17448 d^2 s^2-8364 d^3 s^2+2226 d^4 s^2-312 d^5 s^2+18 d^6 s^2-1728 m^2 t+4176 d m^2 t-4152 d^2 m^2 t+2172 d^3 m^2 t-630 d^4 m^2 t+96 d^5 m^2 t-6 d^6 m^2 t+1728 s t-4176 d s t+4152 d^2 s t-2172 d^3 s t+630 d^4 s t-96 d^5 s t+6 d^6 s t-6912 t^2+14976 d t^2-13296 d^2 t^2+6192 d^3 t^2-1596 d^4 t^2+216 d^5 t^2-12 d^6 t^2+(2880 m^4-4944 d m^4+3344 d^2 m^4-1116 d^3 m^4+184 d^4 m^4-12 d^5 m^4-5760 m^2 s+9888 d m^2 s-6688 d^2 m^2 s+2232 d^3 m^2 s-368 d^4 m^2 s+24 d^5 m^2 s+2880 s^2-4944 d s^2+3344 d^2 s^2-1116 d^3 s^2+184 d^4 s^2-12 d^5 s^2-576 m^2 t+1104 d m^2 t-832 d^2 m^2 t+308 d^3 m^2 t-56 d^4 m^2 t+4 d^5 m^2 t+576 s t-1104 d s t+832 d^2 s t-308 d^3 s t+56 d^4 s t-4 d^5 s t-2304 t^2+3840 d t^2-2512 d^2 t^2+808 d^3 t^2-128 d^4 t^2+8 d^5 t^2) n[6])-F[1,-1,-1,0,0,n[6]] (1152 m^4-3216 d m^4+3524 d^2 m^4-1970 d^3 m^4+598 d^4 m^4-94 d^5 m^4+6 d^6 m^4-2304 m^2 s+6432 d m^2 s-7048 d^2 m^2 s+3940 d^3 m^2 s-1196 d^4 m^2 s+188 d^5 m^2 s-12 d^6 m^2 s+1152 s^2-3216 d s^2+3524 d^2 s^2-1970 d^3 s^2+598 d^4 s^2-94 d^5 s^2+6 d^6 s^2-576 m^2 t+1536 d m^2 t-1588 d^2 m^2 t+830 d^3 m^2 t-234 d^4 m^2 t+34 d^5 m^2 t-2 d^6 m^2 t+576 s t-1536 d s t+1588 d^2 s t-830 d^3 s t+234 d^4 s t-34 d^5 s t+2 d^6 s t-576 t^2+1680 d t^2-1936 d^2 t^2+1140 d^3 t^2-364 d^4 t^2+60 d^5 t^2-4 d^6 t^2+(2304 m^4-4128 d m^4+2920 d^2 m^4-1020 d^3 m^4+176 d^4 m^4-12 d^5 m^4-4608 m^2 s+8256 d m^2 s-5840 d^2 m^2 s+2040 d^3 m^2 s-352 d^4 m^2 s+24 d^5 m^2 s+2304 s^2-4128 d s^2+2920 d^2 s^2-1020 d^3 s^2+176 d^4 s^2-12 d^5 s^2-1152 m^2 t+1920 d m^2 t-1256 d^2 m^2 t+404 d^3 m^2 t-64 d^4 m^2 t+4 d^5 m^2 t+1152 s t-1920 d s t+1256 d^2 s t-404 d^3 s t+64 d^4 s t-4 d^5 s t-1152 t^2+2208 d t^2-1664 d^2 t^2+616 d^3 t^2-112 d^4 t^2+8 d^5 t^2) n[6])-F[1,0,-1,0,0,-1+n[6]] (3264 m^4-9176 d m^4+10142 d^2 m^4-5725 d^3 m^4+1756 d^4 m^4-279 d^5 m^4+18 d^6 m^4-7680 m^2 s+20992 d m^2 s-22488 d^2 m^2 s+12318 d^3 m^2 s-3676 d^4 m^2 s+570 d^5 m^2 s-36 d^6 m^2 s+4416 s^2-11816 d s^2+12346 d^2 s^2-6593 d^3 s^2+1920 d^4 s^2-291 d^5 s^2+18 d^6 s^2-416 m^2 t+1032 d m^2 t-952 d^2 m^2 t+416 d^3 m^2 t-87 d^4 m^2 t+7 d^5 m^2 t+1952 s t-4712 d s t+4192 d^2 s t-1756 d^3 s t+351 d^4 s t-27 d^5 s t-1024 t^2+3040 d t^2-3576 d^2 t^2+2152 d^3 t^2-702 d^4 t^2+118 d^5 t^2-8 d^6 t^2+(3264 m^4-5912 d m^4+4230 d^2 m^4-1495 d^3 m^4+261 d^4 m^4-18 d^5 m^4-7680 m^2 s+13312 d m^2 s-9176 d^2 m^2 s+3142 d^3 m^2 s-534 d^4 m^2 s+36 d^5 m^2 s+4416 s^2-7400 d s^2+4946 d^2 s^2-1647 d^3 s^2+273 d^4 s^2-18 d^5 s^2-416 m^2 t+616 d m^2 t-336 d^2 m^2 t+80 d^3 m^2 t-7 d^4 m^2 t+1952 s t-2760 d s t+1432 d^2 s t-324 d^3 s t+27 d^4 s t-1024 t^2+2016 d t^2-1560 d^2 t^2+592 d^3 t^2-110 d^4 t^2+8 d^5 t^2) n[6])-F[0,0,1,0,0,-1+n[6]] (-1152 m^6+2064 d m^6-1460 d^2 m^6+510 d^3 m^6-88 d^4 m^6+6 d^5 m^6+3456 m^4 s-6192 d m^4 s+4380 d^2 m^4 s-1530 d^3 m^4 s+264 d^4 m^4 s-18 d^5 m^4 s-3456 m^2 s^2+6192 d m^2 s^2-4380 d^2 m^2 s^2+1530 d^3 m^2 s^2-264 d^4 m^2 s^2+18 d^5 m^2 s^2+1152 s^3-2064 d s^3+1460 d^2 s^3-510 d^3 s^3+88 d^4 s^3-6 d^5 s^3-1152 m^4 t+2064 d m^4 t-1460 d^2 m^4 t+510 d^3 m^4 t-88 d^4 m^4 t+6 d^5 m^4 t+2304 m^2 s t-4128 d m^2 s t+2920 d^2 m^2 s t-1020 d^3 m^2 s t+176 d^4 m^2 s t-12 d^5 m^2 s t-1152 s^2 t+2064 d s^2 t-1460 d^2 s^2 t+510 d^3 s^2 t-88 d^4 s^2 t+6 d^5 s^2 t+2304 m^2 t^2-4128 d m^2 t^2+2920 d^2 m^2 t^2-1020 d^3 m^2 t^2+176 d^4 m^2 t^2-12 d^5 m^2 t^2-2304 s t^2+4128 d s t^2-2920 d^2 s t^2+1020 d^3 s t^2-176 d^4 s t^2+12 d^5 s t^2+(-288 m^6+408 d m^6-212 d^2 m^6+48 d^3 m^6-4 d^4 m^6+864 m^4 s-1224 d m^4 s+636 d^2 m^4 s-144 d^3 m^4 s+12 d^4 m^4 s-864 m^2 s^2+1224 d m^2 s^2-636 d^2 m^2 s^2+144 d^3 m^2 s^2-12 d^4 m^2 s^2+288 s^3-408 d s^3+212 d^2 s^3-48 d^3 s^3+4 d^4 s^3-288 m^4 t+408 d m^4 t-212 d^2 m^4 t+48 d^3 m^4 t-4 d^4 m^4 t+576 m^2 s t-816 d m^2 s t+424 d^2 m^2 s t-96 d^3 m^2 s t+8 d^4 m^2 s t-288 s^2 t+408 d s^2 t-212 d^2 s^2 t+48 d^3 s^2 t-4 d^4 s^2 t+576 m^2 t^2-816 d m^2 t^2+424 d^2 m^2 t^2-96 d^3 m^2 t^2+8 d^4 m^2 t^2-576 s t^2+816 d s t^2-424 d^2 s t^2+96 d^3 s t^2-8 d^4 s t^2) n[6])-F[1,0,-1,0,0,n[6]] (4224 m^4 s-9808 d m^4 s+9388 d^2 m^4 s-4740 d^3 m^4 s+1331 d^4 m^4 s-197 d^5 m^4 s+12 d^6 m^4 s-8448 m^2 s^2+19616 d m^2 s^2-18776 d^2 m^2 s^2+9480 d^3 m^2 s^2-2662 d^4 m^2 s^2+394 d^5 m^2 s^2-24 d^6 m^2 s^2+4224 s^3-9808 d s^3+9388 d^2 s^3-4740 d^3 s^3+1331 d^4 s^3-197 d^5 s^3+12 d^6 s^3-2112 m^2 s t+4640 d m^2 s t-4180 d^2 m^2 s t+1976 d^3 m^2 s t-517 d^4 m^2 s t+71 d^5 m^2 s t-4 d^6 m^2 s t+2112 s^2 t-4640 d s^2 t+4180 d^2 s^2 t-1976 d^3 s^2 t+517 d^4 s^2 t-71 d^5 s^2 t+4 d^6 s^2 t-2112 s t^2+5168 d s t^2-5208 d^2 s t^2+2764 d^3 s t^2-814 d^4 s t^2+126 d^5 s t^2-8 d^6 s t^2+(2112 m^4 s-3848 d m^4 s+2770 d^2 m^4 s-985 d^3 m^4 s+173 d^4 m^4 s-12 d^5 m^4 s-4224 m^2 s^2+7696 d m^2 s^2-5540 d^2 m^2 s^2+1970 d^3 m^2 s^2-346 d^4 m^2 s^2+24 d^5 m^2 s^2+2112 s^3-3848 d s^3+2770 d^2 s^3-985 d^3 s^3+173 d^4 s^3-12 d^5 s^3-1056 m^2 s t+1792 d m^2 s t-1194 d^2 m^2 s t+391 d^3 m^2 s t-63 d^4 m^2 s t+4 d^5 m^2 s t+1056 s^2 t-1792 d s^2 t+1194 d^2 s^2 t-391 d^3 s^2 t+63 d^4 s^2 t-4 d^5 s^2 t-1056 s t^2+2056 d s t^2-1576 d^2 s t^2+594 d^3 s t^2-110 d^4 s t^2+8 d^5 s t^2) n[6])-F[0,0,0,0,0,n[6]] (-3264 m^6+7208 d m^6-6516 d^2 m^6+3082 d^3 m^6-803 d^4 m^6+109 d^5 m^6-6 d^6 m^6+16704 m^4 s-36456 d m^4 s+32640 d^2 m^4 s-15332 d^3 m^4 s+3981 d^4 m^4 s-541 d^5 m^4 s+30 d^6 m^4 s-23616 m^2 s^2+51288 d m^2 s^2-45732 d^2 m^2 s^2+21418 d^3 m^2 s^2-5553 d^4 m^2 s^2+755 d^5 m^2 s^2-42 d^6 m^2 s^2+10176 s^3-22040 d s^3+19608 d^2 s^3-9168 d^3 s^3+2375 d^4 s^3-323 d^5 s^3+18 d^6 s^3+4576 m^4 t-9688 d m^4 t+8460 d^2 m^4 t-3908 d^3 m^4 t+1010 d^4 m^4 t-139 d^5 m^4 t+8 d^6 m^4 t-8192 m^2 s t+18408 d m^2 s t-16992 d^2 m^2 s t+8278 d^3 m^2 s t-2256 d^4 m^2 s t+328 d^5 m^2 s t-20 d^6 m^2 s t+3616 s^2 t-8720 d s^2 t+8532 d^2 s^2 t-4370 d^3 s^2 t+1246 d^4 s^2 t-189 d^5 s^2 t+12 d^6 s^2 t-4672 m^2 t^2+9724 d m^2 t^2-8500 d^2 m^2 t^2+4017 d^3 m^2 t^2-1087 d^4 m^2 t^2+160 d^5 m^2 t^2-10 d^6 m^2 t^2-4544 s t^2+9092 d s t^2-7092 d^2 s t^2+2659 d^3 s t^2-457 d^4 s t^2+20 d^5 s t^2+2 d^6 s t^2-3024 t^3+7656 d t^3-7820 d^2 t^3+4154 d^3 t^3-1218 d^4 t^3+188 d^5 t^3-12 d^6 t^3+(-1152 m^6+2064 d m^6-1460 d^2 m^6+510 d^3 m^6-88 d^4 m^6+6 d^5 m^6+6048 m^4 s-10728 d m^4 s+7512 d^2 m^4 s-2598 d^3 m^4 s+444 d^4 m^4 s-30 d^5 m^4 s-8640 m^2 s^2+15264 d m^2 s^2-10644 d^2 m^2 s^2+3666 d^3 m^2 s^2-624 d^4 m^2 s^2+42 d^5 m^2 s^2+3744 s^3-6600 d s^3+4592 d^2 s^3-1578 d^3 s^3+268 d^4 s^3-18 d^5 s^3+2784 m^4 t-4984 d m^4 t+3512 d^2 m^4 t-1218 d^3 m^4 t+208 d^4 m^4 t-14 d^5 m^4 t-7008 m^2 s t+12296 d m^2 s t-8492 d^2 m^2 s t+2888 d^3 m^2 s t-484 d^4 m^2 s t+32 d^5 m^2 s t+4224 s^2 t-7312 d s^2 t+4980 d^2 s^2 t-1670 d^3 s^2 t+276 d^4 s^2 t-18 d^5 s^2 t-672 m^2 t^2+920 d m^2 t^2-460 d^2 m^2 t^2+100 d^3 m^2 t^2-8 d^4 m^2 t^2-480 s t^2+1288 d s t^2-1204 d^2 s t^2+516 d^3 s t^2-104 d^4 s t^2+8 d^5 s t^2-960 t^3+2000 d t^3-1592 d^2 t^3+608 d^3 t^3-112 d^4 t^3+8 d^5 t^3) n[6])-F[1,0,1,0,0,-1+n[6]] (-2880 m^4 s t+5232 d m^4 s t-3752 d^2 m^4 s t+1328 d^3 m^4 s t-232 d^4 m^4 s t+16 d^5 m^4 s t+5760 m^2 s^2 t-10464 d m^2 s^2 t+7504 d^2 m^2 s^2 t-2656 d^3 m^2 s^2 t+464 d^4 m^2 s^2 t-32 d^5 m^2 s^2 t-2880 s^3 t+5232 d s^3 t-3752 d^2 s^3 t+1328 d^3 s^3 t-232 d^4 s^3 t+16 d^5 s^3 t+5760 m^2 s t^2-10176 d m^2 s t^2+7096 d^2 m^2 s t^2-2444 d^3 m^2 s t^2+416 d^4 m^2 s t^2-28 d^5 m^2 s t^2-5760 s^2 t^2+10176 d s^2 t^2-7096 d^2 s^2 t^2+2444 d^3 s^2 t^2-416 d^4 s^2 t^2+28 d^5 s^2 t^2-2880 s t^3+4944 d s t^3-3344 d^2 s t^3+1116 d^3 s t^3-184 d^4 s t^3+12 d^5 s t^3+(-1152 m^4 s t+1632 d m^4 s t-848 d^2 m^4 s t+192 d^3 m^4 s t-16 d^4 m^4 s t+2304 m^2 s^2 t-3264 d m^2 s^2 t+1696 d^2 m^2 s^2 t-384 d^3 m^2 s^2 t+32 d^4 m^2 s^2 t-1152 s^3 t+1632 d s^3 t-848 d^2 s^3 t+192 d^3 s^3 t-16 d^4 s^3 t+1728 m^2 s t^2-2448 d m^2 s t^2+1272 d^2 m^2 s t^2-288 d^3 m^2 s t^2+24 d^4 m^2 s t^2-1728 s^2 t^2+2448 d s^2 t^2-1272 d^2 s^2 t^2+288 d^3 s^2 t^2-24 d^4 s^2 t^2-576 s t^3+816 d s t^3-424 d^2 s t^3+96 d^3 s t^3-8 d^4 s t^3) n[6])-F[0,0,1,0,0,n[6]] (-4416 m^6 t+9152 d m^6 t-7780 d^2 m^6 t+3474 d^3 m^6 t-860 d^4 m^6 t+112 d^5 m^6 t-6 d^6 m^6 t+14688 m^4 s t-29784 d m^4 s t+24808 d^2 m^4 s t-10874 d^3 m^4 s t+2648 d^4 m^4 s t-340 d^5 m^4 s t+18 d^6 m^4 s t-16128 m^2 s^2 t+32112 d m^2 s^2 t-26276 d^2 m^2 s^2 t+11326 d^3 m^2 s^2 t-2716 d^4 m^2 s^2 t+344 d^5 m^2 s^2 t-18 d^6 m^2 s^2 t+5856 s^3 t-11480 d s^3 t+9248 d^2 s^3 t-3926 d^3 s^3 t+928 d^4 s^3 t-116 d^5 s^3 t+6 d^6 s^3 t+2496 m^4 t^2-4672 d m^4 t^2+3596 d^2 m^4 t^2-1462 d^3 m^4 t^2+332 d^4 m^4 t^2-40 d^5 m^4 t^2+2 d^6 m^4 t^2-11040 m^2 s t^2+19928 d m^2 s t^2-14500 d^2 m^2 s t^2+5416 d^3 m^2 s t^2-1084 d^4 m^2 s t^2+108 d^5 m^2 s t^2-4 d^6 m^2 s t^2+8544 s^2 t^2-15256 d s^2 t^2+10904 d^2 s^2 t^2-3954 d^3 s^2 t^2+752 d^4 s^2 t^2-68 d^5 s^2 t^2+2 d^6 s^2 t^2+1920 m^2 t^3-4480 d m^2 t^3+4184 d^2 m^2 t^3-2012 d^3 m^2 t^3+528 d^4 m^2 t^3-72 d^5 m^2 t^3+4 d^6 m^2 t^3+2688 s t^3-3776 d s t^3+1656 d^2 s t^3-28 d^3 s t^3-176 d^4 s t^3+48 d^5 s t^3-4 d^6 s t^3+(-1104 m^6 t+2012 d m^6 t-1442 d^2 m^6 t+508 d^3 m^6 t-88 d^4 m^6 t+6 d^5 m^6 t+3312 m^4 s t-6036 d m^4 s t+4326 d^2 m^4 s t-1524 d^3 m^4 s t+264 d^4 m^4 s t-18 d^5 m^4 s t-3312 m^2 s^2 t+6036 d m^2 s^2 t-4326 d^2 m^2 s^2 t+1524 d^3 m^2 s^2 t-264 d^4 m^2 s^2 t+18 d^5 m^2 s^2 t+1104 s^3 t-2012 d s^3 t+1442 d^2 s^3 t-508 d^3 s^3 t+88 d^4 s^3 t-6 d^5 s^3 t+624 m^4 t^2-1012 d m^4 t^2+646 d^2 m^4 t^2-204 d^3 m^4 t^2+32 d^4 m^4 t^2-2 d^5 m^4 t^2-1824 m^2 s t^2+2840 d m^2 s t^2-1716 d^2 m^2 s t^2+504 d^3 m^2 s t^2-72 d^4 m^2 s t^2+4 d^5 m^2 s t^2+1200 s^2 t^2-1828 d s^2 t^2+1070 d^2 s^2 t^2-300 d^3 s^2 t^2+40 d^4 s^2 t^2-2 d^5 s^2 t^2+480 m^2 t^3-1000 d m^2 t^3+796 d^2 m^2 t^3-304 d^3 m^2 t^3+56 d^4 m^2 t^3-4 d^5 m^2 t^3+96 s t^3+184 d s t^3-372 d^2 s t^3+208 d^3 s t^3-48 d^4 s t^3+4 d^5 s t^3) n[6])-F[1,0,1,0,0,n[6]] (-576 m^2 s^2 t^2+1104 d m^2 s^2 t^2-832 d^2 m^2 s^2 t^2+308 d^3 m^2 s^2 t^2-56 d^4 m^2 s^2 t^2+4 d^5 m^2 s^2 t^2+576 s^3 t^2-1104 d s^3 t^2+832 d^2 s^3 t^2-308 d^3 s^3 t^2+56 d^4 s^3 t^2-4 d^5 s^3 t^2+576 s^2 t^3-1104 d s^2 t^3+832 d^2 s^2 t^3-308 d^3 s^2 t^3+56 d^4 s^2 t^3-4 d^5 s^2 t^3+(-576 m^2 s^2 t^2+816 d m^2 s^2 t^2-424 d^2 m^2 s^2 t^2+96 d^3 m^2 s^2 t^2-8 d^4 m^2 s^2 t^2+576 s^3 t^2-816 d s^3 t^2+424 d^2 s^3 t^2-96 d^3 s^3 t^2+8 d^4 s^3 t^2+576 s^2 t^3-816 d s^2 t^3+424 d^2 s^2 t^3-96 d^3 s^2 t^3+8 d^4 s^2 t^3) n[6]))/(-2304 m^6+4128 d m^6-2920 d^2 m^6+1020 d^3 m^6-176 d^4 m^6+12 d^5 m^6+6912 m^4 s-12384 d m^4 s+8760 d^2 m^4 s-3060 d^3 m^4 s+528 d^4 m^4 s-36 d^5 m^4 s-6912 m^2 s^2+12384 d m^2 s^2-8760 d^2 m^2 s^2+3060 d^3 m^2 s^2-528 d^4 m^2 s^2+36 d^5 m^2 s^2+2304 s^3-4128 d s^3+2920 d^2 s^3-1020 d^3 s^3+176 d^4 s^3-12 d^5 s^3+4608 m^4 t-8256 d m^4 t+5840 d^2 m^4 t-2040 d^3 m^4 t+352 d^4 m^4 t-24 d^5 m^4 t-9216 m^2 s t+16512 d m^2 s t-11680 d^2 m^2 s t+4080 d^3 m^2 s t-704 d^4 m^2 s t+48 d^5 m^2 s t+4608 s^2 t-8256 d s^2 t+5840 d^2 s^2 t-2040 d^3 s^2 t+352 d^4 s^2 t-24 d^5 s^2 t-2304 m^2 t^2+4128 d m^2 t^2-2920 d^2 m^2 t^2+1020 d^3 m^2 t^2-176 d^4 m^2 t^2+12 d^5 m^2 t^2+2304 s t^2-4128 d s t^2+2920 d^2 s t^2-1020 d^3 s t^2+176 d^4 s t^2-12 d^5 s t^2+(-576 m^6+816 d m^6-424 d^2 m^6+96 d^3 m^6-8 d^4 m^6+1728 m^4 s-2448 d m^4 s+1272 d^2 m^4 s-288 d^3 m^4 s+24 d^4 m^4 s-1728 m^2 s^2+2448 d m^2 s^2-1272 d^2 m^2 s^2+288 d^3 m^2 s^2-24 d^4 m^2 s^2+576 s^3-816 d s^3+424 d^2 s^3-96 d^3 s^3+8 d^4 s^3+1152 m^4 t-1632 d m^4 t+848 d^2 m^4 t-192 d^3 m^4 t+16 d^4 m^4 t-2304 m^2 s t+3264 d m^2 s t-1696 d^2 m^2 s t+384 d^3 m^2 s t-32 d^4 m^2 s t+1152 s^2 t-1632 d s^2 t+848 d^2 s^2 t-192 d^3 s^2 t+16 d^4 s^2 t-576 m^2 t^2+816 d m^2 t^2-424 d^2 m^2 t^2+96 d^3 m^2 t^2-8 d^4 m^2 t^2+576 s t^2-816 d s t^2+424 d^2 s t^2-96 d^3 s t^2+8 d^4 s t^2) n[6])},
{True,F[1,0,1,0,0,-1]->(3 (-8+3 d) (-4 m^2+d m^2+4 s-d s+6 t-2 d t) F[0,0,-1,0,0,0])/((-4+d)^2 (m^2-s)^2 (m^2-s-t))-((-2+d) s t F[1,0,1,0,0,0])/((-10+3 d) (m^2-s-t))}};


(*Here are the resulting Master Integrals on this sector*)
masters[{1,0,1,0,0,0}] = {F[1,0,1,0,0,0]};


(* ::Subsection::Closed:: *)
(*Sector {1,4}*)


Syzygies = {{2 \[Rho][2]+\[Rho][6]-\[Rho][9],-\[Rho][2],-\[Rho][6],0,0,0,0,0,0,0,2 \[Rho][2]+2 \[Rho][6]-2 \[Rho][9],0},{2 \[Rho][2]-2 \[Rho][3]+\[Rho][6]-\[Rho][9],-\[Rho][2],-\[Rho][6],0,0,-s+\[Rho][6],s-\[Rho][3],-\[Rho][6],-\[Rho][6],0,2 \[Rho][2]-2 \[Rho][3]+2 \[Rho][6]-2 \[Rho][9],-2 \[Rho][3]},{s+2 \[Rho][2]-2 \[Rho][3],0,-s-\[Rho][2]+\[Rho][3],-\[Rho][2],0,0,s+2 \[Rho][9],-s-\[Rho][9],-\[Rho][6]-\[Rho][9],0,2 s+2 \[Rho][2]-2 \[Rho][3],2 \[Rho][9]},{-\[Rho][3],0,0,0,0,-s+\[Rho][6],s-\[Rho][3]-\[Rho][6],0,0,0,-\[Rho][3],s-2 \[Rho][3]-\[Rho][6]},{-\[Rho][2] \[Rho][3]+\[Rho][3]^2+\[Rho][3] \[Rho][9],0,0,0,0,-\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],0,\[Rho][3] \[Rho][6],0,-\[Rho][2] \[Rho][3]+\[Rho][3]^2+\[Rho][3] \[Rho][9],s \[Rho][3]+\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]},{s \[Rho][2]+2 \[Rho][2]^2-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][9],-s \[Rho][2]-\[Rho][2]^2+\[Rho][2] \[Rho][3],0,\[Rho][2] \[Rho][6],0,0,0,0,0,0,s \[Rho][2]+2 \[Rho][2]^2-2 \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]-2 \[Rho][2] \[Rho][9]+\[Rho][3] \[Rho][9],0},{-s \[Rho][2]+s \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]+s \[Rho][9],0,0,0,0,0,\[Rho][6] \[Rho][9],0,s \[Rho][6]-\[Rho][6]^2,0,-s \[Rho][2]+s \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]+s \[Rho][9],s^2-s \[Rho][6]+s \[Rho][9]+\[Rho][6] \[Rho][9]},{-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][8] \[Rho][9],0,0,0,0,0,-\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][8] \[Rho][9],s \[Rho][5]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]},{-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],0,0,0,0,\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]},{-s \[Rho][5]+s \[Rho][8]-\[Rho][6] \[Rho][8],0,0,0,0,0,-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,-s \[Rho][5]+s \[Rho][8]-\[Rho][6] \[Rho][8],m^2 s-s \[Rho][5]-m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2},{-s t-2 t \[Rho][2]+2 t \[Rho][3]+s \[Rho][5]+\[Rho][2] \[Rho][5]-3 \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+t \[Rho][9]-\[Rho][3] \[Rho][9],s t+t \[Rho][2]+m^2 \[Rho][3]-t \[Rho][3]-s \[Rho][8]-\[Rho][2] \[Rho][8],-\[Rho][3] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-t \[Rho][6]-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],0,-m^2 \[Rho][6]+s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9],m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2+m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9],m^2 \[Rho][6]-s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2+m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9],-s \[Rho][6]+\[Rho][6]^2-s \[Rho][9],-s t-2 t \[Rho][2]+2 t \[Rho][3]+s \[Rho][5]+\[Rho][2] \[Rho][5]-3 \[Rho][3] \[Rho][5]-t \[Rho][6]+\[Rho][3] \[Rho][6]+2 \[Rho][2] \[Rho][8]+2 \[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+2 t \[Rho][9]-\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-s \[Rho][5]+s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9]},{m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8],0,0,0,0,0,-m^2 \[Rho][6]+s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2,m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8],s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2},{m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],-m^2 \[Rho][9],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]+m^2 \[Rho][9]+\[Rho][3] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][9],-\[Rho][3] \[Rho][9],-\[Rho][3] \[Rho][9],2 m^2 \[Rho][3]-t \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]+m^2 \[Rho][9]+\[Rho][3] \[Rho][9]},{-m^2 \[Rho][3]-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+m^2 \[Rho][6]+2 \[Rho][2] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-2 \[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][8],-m^2 \[Rho][6]-2 \[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-2 \[Rho][2] \[Rho][6],-2 \[Rho][2] \[Rho][6],0,m^2 \[Rho][6]-s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2,-m^2 \[Rho][6]+s \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6]^2,-m^2 \[Rho][6]+s \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,-m^2 \[Rho][3]-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 m^2 \[Rho][6]-2 t \[Rho][6]+2 \[Rho][2] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],-s \[Rho][6]-2 \[Rho][5] \[Rho][6]+\[Rho][6]^2},{s \[Rho][2]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][8],-m^2 \[Rho][2]+\[Rho][2] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],m^2 \[Rho][9],-m^2 \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][5]+s \[Rho][8]-2 m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+2 \[Rho][8] \[Rho][9],m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-s \[Rho][9]+\[Rho][3] \[Rho][9],-s t+s \[Rho][2]-m^2 \[Rho][3]+t \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]+s \[Rho][8]-\[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],-m^2 \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][5]-2 m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{\[Rho][3] \[Rho][8],0,0,0,0,-m^2 \[Rho][9],-m^2 \[Rho][2]+s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-m^2 \[Rho][3]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-s \[Rho][2]+\[Rho][2] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],\[Rho][3] \[Rho][8],s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{m^2 \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]-2 \[Rho][2] \[Rho][8],-m^2 \[Rho][2]+\[Rho][2] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,0,0,0,0,m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],0},{m^2 s+m^2 \[Rho][2]+s \[Rho][2]-m^2 \[Rho][3]-s \[Rho][8],0,-m^2 s-s \[Rho][2]+s \[Rho][8],-s \[Rho][2],-s \[Rho][2],0,m^2 s-s \[Rho][5]+m^2 \[Rho][9]+s \[Rho][9],-m^2 s+s \[Rho][5]-s \[Rho][9],-m^2 \[Rho][6]-s \[Rho][9],-s \[Rho][9],2 m^2 s-s t+m^2 \[Rho][2]+s \[Rho][2]-m^2 \[Rho][3]-s \[Rho][8],-s \[Rho][5]+m^2 \[Rho][9]+s \[Rho][9]},{-m^2 \[Rho][2]+m^2 \[Rho][3]-m^2 \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9],0,m^2 \[Rho][6]+\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,-m^2 \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],m^2 \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],m^2 \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],-m^2 \[Rho][2]+m^2 \[Rho][3]-2 m^2 \[Rho][6]+t \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9],m^2 s-m^2 \[Rho][6]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{2,0,0,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{6-d,{1,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{-s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,1,0},{-1,0,-1,0,1,0}},{-8+2 d,{-2,0,-2,0},{-1,0,0,0,0,0}},{-6+d,{-1,0,-1,0},{0,0,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,t,0},{0,0,0,-1,1,0}},{0,{0,0,-1,0},{-1,0,0,-1,1,0}},{0,{-1,0,0,0},{-1,1,0,-1,0,0}}},{{12-3 d,{2,1,2,1},{0,-1,0,0,0,0}},{6-d,{1,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,-2 m^2,0},{0,-1,0,0,1,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,0}},{-2 s+d s,{-2 s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0},{0,0,1,0,-1,0}},{0,{-s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,1,0},{-1,0,-1,0,1,0}},{-8+2 d,{-2,0,-2,0},{-1,0,0,0,0,0}},{0,{0,0,0,1},{0,-1,0,-1,0,1}},{0,{0,1,0,0},{0,-1,1,-1,0,0}},{-6+d,{-1,0,-1,0},{0,0,0,-1,0,0}},{0,{0,-1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,s},{-1,0,0,0,0,1}},{0,{0,0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,t,0},{0,0,0,-1,1,0}},{0,{0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,-1,0},{-1,0,0,-1,1,0}},{0,{-1,0,0,0},{-1,1,0,-1,0,0}}},{{8-2 d,{2,0,2,0},{0,-1,0,0,0,0}},{-6+2 d,{0,-2,0,-2},{0,0,0,0,0,-1}},{0,{0,0,-m^2-t,0},{0,-1,0,0,1,0}},{-8 s+2 d s,{-2 s,-s,-s,-2 s},{0,0,0,0,0,0}},{0,{0,m^2-s,0,0},{0,0,1,0,0,-1}},{0,{0,0,s t,0},{0,0,0,0,1,0}},{0,{0,s t,0,0},{0,0,1,0,0,0}},{-8+2 d,{-2,0,-2,0},{-1,0,0,0,0,0}},{0,{0,0,m^2-s,0},{-1,0,0,0,1,0}},{0,{0,-t,0,0},{0,0,1,-1,0,0}}},{{8-2 d,{1,1,1,1},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,0}},{-3 s+d s,{-s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,s,0,0},{0,0,1,0,-1,0}},{0,{0,0,0,1},{0,-1,0,-1,0,1}},{0,{0,1,0,0},{0,-1,1,-1,0,0}},{3-d,{0,1,0,1},{0,0,0,-1,0,0}},{0,{0,-1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,s},{-1,0,0,0,0,1}},{0,{0,0,0,-1},{-1,0,0,-1,0,1}}},{{-3+d,{-1,0,-1,0},{0,-2,0,0,0,0}},{-4+d,{-1,0,-1,0},{0,-1,0,0,0,-1}},{0,{0,0,m^2,0},{0,-2,0,0,1,0}},{-2 s,{s,0,0,0},{0,-1,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{-s,{s,0,0,0},{0,0,0,0,0,-1}},{3-d,{1,0,1,0},{-1,-1,0,0,0,0}},{1,{0,0,0,-1},{0,-1,0,-1,0,0}},{0,{0,-1,0,0},{0,-1,1,-1,0,-1}},{-2+d,{0,-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,1,0,0},{0,0,1,-1,-1,-1}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{s,{-s,0,0,0},{-1,0,0,0,0,0}},{0,{0,t,0,0},{0,-1,1,-1,0,0}},{-1,{0,0,0,1},{-1,0,0,-1,0,0}}},{{-1,{0,0,0,0},{0,-1,0,0,0,-1}},{s,{0,0,0,0},{0,0,0,0,0,-1}},{0,{0,0,-1,0},{-1,-1,-1,0,1,0}},{6-2 d,{2,0,2,0},{-1,-1,0,0,0,0}},{4-d,{1,0,1,0},{-1,0,0,0,0,-1}},{1,{0,0,0,0},{0,-1,0,-1,0,0}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{-3 s+d s,{-2 s,0,-s,0},{-1,0,0,0,0,0}},{0,{0,0,-m^2,0},{-1,0,0,0,1,-1}},{0,{-s,0,0,0},{-1,1,0,0,0,-1}},{0,{0,0,1,0},{-2,0,-1,0,1,0}},{-6+2 d,{-2,0,-2,0},{-2,0,0,0,0,0}},{0,{0,0,1,0},{-1,-1,0,-1,1,0}},{-1,{1,0,0,0},{-1,0,0,-1,0,0}},{0,{0,0,m^2,0},{-2,0,0,0,1,0}},{0,{s,0,0,0},{-2,1,0,0,0,0}},{0,{0,0,t,0},{-1,0,0,-1,1,0}},{0,{0,0,-1,0},{-2,0,0,-1,1,0}},{0,{-1,0,0,0},{-2,1,0,-1,0,0}}},{{-4 s+d s,{-s,0,-s,0},{0,-1,0,0,0,0}},{-5 s+d s,{-s,0,-s,0},{0,0,0,0,0,-1}},{0,{0,0,m^2 s,0},{0,-1,0,0,1,0}},{-s^2,{s^2,0,0,0},{0,0,0,0,0,0}},{0,{0,0,m^2 s,0},{0,0,0,0,1,-1}},{0,{s^2,0,0,0},{0,1,0,0,0,-1}},{4-d,{1,0,1,0},{0,-1,0,-1,0,0}},{-2+d,{0,-1,0,-1},{0,0,0,-1,0,-1}},{4 s-d s,{s,0,s,0},{-1,0,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,-1,1,0}},{s,{-s,0,0,-s},{0,0,0,-1,0,0}},{0,{0,m^2-s,0,0},{0,0,1,-1,0,-1}},{0,{0,0,-m^2 s,0},{-1,0,0,0,1,0}},{0,{-s^2,0,0,0},{-1,1,0,0,0,0}},{0,{0,s t,0,0},{0,0,1,-1,0,0}},{-4+d,{-1,0,-1,0},{-1,0,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,0,-1,1,0}},{0,{s,0,0,0},{-1,1,0,-1,0,0}},{0,{0,-t,0,0},{0,0,1,-2,0,0}}},{{-4+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{-4+d,{-1,0,-1,0},{0,0,0,0,-1,-1}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{-s,{s,0,0,0},{0,0,-1,0,0,0}},{-m^2,{0,0,m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{4-d,{1,0,1,0},{-1,0,-1,0,0,0}},{2-d,{0,1,0,1},{0,0,0,-1,0,-1}},{0,{0,0,-m^2,0},{-1,0,-1,0,1,0}},{0,{-s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,t,0,-t},{0,0,0,-1,0,0}}},{{4-d,{1,0,1,0},{0,-1,-1,0,0,0}},{-3+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{0,{0,0,-m^2,0},{0,-1,-1,0,1,0}},{-m^2,{0,0,m^2,0},{0,-1,0,0,0,0}},{s,{-s,0,0,0},{0,0,-1,0,0,0}},{-s,{s,0,0,0},{0,0,0,0,-1,0}},{0,{0,0,0,1},{0,-1,-1,-1,0,1}},{2-d,{0,2,0,1},{0,-1,0,-1,0,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{1,{0,-1,0,0},{0,0,0,-1,-1,0}},{0,{0,0,0,-t},{0,-1,0,-1,0,1}},{0,{0,0,0,-1},{-1,0,-1,-1,0,1}}},{{5 s-d s,{s,0,s,0},{0,0,-1,0,0,0}},{-4 s+d s,{-s,0,-s,0},{0,0,0,0,-1,0}},{0,{0,0,-m^2 s,0},{0,0,-1,0,1,0}},{-m^2 s,{0,0,m^2 s,0},{0,0,0,0,0,0}},{0,{-s^2,0,0,0},{0,1,-1,0,0,0}},{0,{s^2,0,0,0},{0,1,0,0,-1,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{4-d,{1,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{m^2+2 s-d s,{0,-m^2+2 s,-m^2,s},{0,0,0,-1,0,0}},{0,{-s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{-2+d,{0,-1,0,-1},{0,0,0,-2,0,0}},{0,{0,0,0,t},{0,0,0,-2,0,1}}},{{12-3 d,{3,0,3,0},{0,-1,-1,0,0,0}},{4-d,{1,0,1,0},{0,-1,0,0,0,-1}},{-4+2 d,{0,-2,0,-2},{0,0,-1,0,0,-1}},{1,{0,0,0,0},{0,0,0,0,-1,-1}},{0,{0,0,-4 m^2+t,0},{0,-1,-1,0,1,0}},{-8 t+2 d t,{-2 t,0,-2 t,0},{0,-1,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{-2 s+d s,{-4 s,0,0,-s},{0,0,-1,0,0,0}},{7 m^2-2 d m^2-6 s+2 d s-6 t+d t,{2 m^2-s-t,2 m^2-2 s,-2 s-t,m^2-s},{0,0,0,0,0,-1}},{0,{-2 s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,m^4+m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,m^2 s-s t,0},{0,0,-1,0,1,0}},{3 s t-d s t,{m^2 s+2 s t,0,-m^2 s+s t,s t},{0,0,0,0,0,0}},{0,{0,0,m^2 t,0},{0,0,0,0,1,-1}},{0,{s^2,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0},{0,1,0,0,-1,0}},{0,{s t,0,0,0},{0,1,0,0,0,-1}},{-5+d,{-1,0,0,0},{-1,0,-1,0,0,0}},{-6+2 d,{-2,0,-2,0},{-1,0,0,0,-1,0}},{-4+d,{-1,0,-1,0},{0,-1,0,-1,0,0}},{-4+2 d,{0,-2,0,-2},{0,0,-1,-1,0,0}},{-5+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{0,{0,0,m^2-t,0},{-1,0,-1,0,1,0}},{-m^2+8 t-2 d t,{2 t,0,m^2+2 t,0},{-1,0,0,0,0,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}},{0,{s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,-t,0},{0,-1,0,-1,1,0}},{0,{0,0,0,-s},{0,0,-1,-1,0,1}},{2 m^2-d m^2-2 s+d s+2 t,{-t,2 m^2-2 s-t,m^2+t,m^2-s},{0,0,0,-1,0,0}},{0,{s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,-m^2 t,0},{-1,0,0,0,1,0}},{0,{-s t,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,s t},{0,0,0,-1,0,1}},{0,{0,0,-t^2,0},{0,0,0,-1,1,0}},{1,{0,0,-1,0},{-1,0,0,-1,0,0}},{0,{-1,0,0,0},{-1,1,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,0,-2,0,0}},{0,{0,0,t,0},{-1,0,0,-1,1,0}},{0,{t,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,-t},{0,0,0,-2,0,1}}},{{4-d,{1,0,1,0},{0,-1,-1,0,0,0}},{0,{0,0,-m^2,0},{0,-1,-1,0,1,0}},{-4 m^2+d m^2,{-m^2,0,-m^2,0},{0,-1,0,0,0,0}},{-4 s+d s,{-2 s,0,-s,0},{0,0,-1,0,0,0}},{4 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{0,{0,0,m^4,0},{0,-1,0,0,1,0}},{0,{0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{m^2 s,0,-m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0},{0,1,0,0,-1,0}},{-4+2 d,{0,-2,0,-2},{0,0,-1,-1,0,0}},{-4+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,-s},{0,0,-1,-1,0,1}},{2 m^2-d m^2-2 s+d s,{0,2 m^2-2 s,m^2,m^2-s},{0,0,0,-1,0,0}},{0,{s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,s t},{0,0,0,-1,0,1}},{2-d,{0,1,0,1},{0,0,0,-2,0,0}},{0,{0,0,0,-t},{0,0,0,-2,0,1}}},{{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{3-d,{1,0,1,0},{0,-1,0,0,-1,0}},{-3+d,{0,-1,0,-1},{0,-1,0,0,0,-1}},{-8 m^2+2 d m^2+2 t,{-m^2,-m^2-t,-m^2-t,-2 m^2+t},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,-1}},{-3 m^2+d m^2,{0,-m^2,0,-m^2},{0,0,0,0,0,-1}},{0,{0,m^2,0,0},{0,0,1,0,-1,-1}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,m^2 t,0,0},{0,-1,1,0,0,0}},{-3+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{0,{-m^2,0,0,m^2},{-1,0,0,0,0,0}}},{{-4+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,0,-1,-1}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{4 m^2-d m^2,{m^2,0,m^2,0},{0,-1,0,0,0,0}},{4 s-d s,{2 s,0,s,0},{0,0,-1,0,0,0}},{-4 s+d s,{-s,0,-s,0},{0,0,0,0,-1,0}},{3 m^2-d m^2,{m^2,0,2 m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-m^4,0},{0,-1,0,0,1,0}},{0,{0,0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{-m^2 s,0,m^2 s,0},{0,0,0,0,0,0}},{0,{0,0,-m^4,0},{0,0,0,0,1,-1}},{0,{-s^2,0,0,0},{0,1,-1,0,0,0}},{0,{s^2,0,0,0},{0,1,0,0,-1,0}},{0,{-m^2 s,0,0,0},{0,1,0,0,0,-1}},{7-2 d,{2,0,3,0},{-1,0,-1,0,0,0}},{-6+2 d,{-2,0,-2,0},{-1,0,0,0,-1,0}},{4-2 d,{0,2,0,2},{0,0,-1,-1,0,0}},{7-2 d,{2,0,2,0},{0,0,0,-1,-1,0}},{0,{0,0,-3 m^2,0},{-1,0,-1,0,1,0}},{-m^2,{0,0,m^2,0},{-1,0,0,0,0,0}},{0,{-2 s,0,0,0},{-1,1,-1,0,0,0}},{0,{s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{-8 m^2+2 d m^2+2 s-d s+3 t,{-m^2,-2 m^2+2 s,-2 m^2-t,-m^2+s},{0,0,0,-1,0,0}},{0,{-s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,m^4,0},{-1,0,0,0,1,0}},{0,{m^2 s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{0,{0,0,m^2 t,0},{0,0,0,-1,1,0}},{-7+2 d,{-2,0,-3,0},{-1,0,0,-1,0,0}},{0,{-1,0,0,0},{-1,1,0,-1,-1,0}},{-2+d,{0,-1,0,-1},{0,0,0,-2,0,0}},{0,{0,0,-m^2,0},{-1,0,0,-1,1,0}},{0,{-m^2,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,t},{0,0,0,-2,0,1}}},{{-3+d,{0,-1,0,-1},{0,-1,-1,0,0,0}},{3-d,{1,0,1,0},{0,-1,0,0,-1,0}},{3-d,{0,1,0,1},{0,-1,0,0,0,-1}},{-7+2 d,{0,-2,0,-2},{0,0,0,0,-1,-1}},{5 m^2-d m^2-t,{0,m^2+t,-m^2,2 m^2-t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,1,0,0,-1}},{3 s-d s,{0,s,0,s},{0,0,-1,0,0,0}},{-3 s+d s,{-s,-s,0,-2 s},{0,0,0,0,-1,0}},{7 m^2-2 d m^2-3 s+d s,{0,2 m^2-s,0,2 m^2-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,1,0,-1,-1}},{0,{0,-m^2 t,0,0},{0,-1,1,0,0,0}},{s t,{0,-s t,0,s t},{0,0,0,0,0,0}},{0,{0,s t,0,0},{0,0,1,0,-1,0}},{3-d,{1,0,1,0},{-1,-1,0,0,0,0}},{-3+d,{-1,0,-2,0},{-1,0,-1,0,0,0}},{1,{0,0,0,0},{0,0,0,-1,-1,0}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,2 m^2,0},{-1,0,-1,0,1,0}},{-3 s+d s,{m^2-s,0,-2 s,-m^2},{-1,0,0,0,0,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{-t,{0,0,0,0},{0,0,0,-1,0,0}},{0,{0,-t,0,0},{0,0,1,-1,-1,0}},{3-d,{1,0,2,0},{-1,0,0,-1,0,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}}},{{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{-3+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{-3+d,{0,-1,0,-1},{0,-1,0,0,0,-1}},{6-2 d,{0,2,0,2},{0,0,0,0,-1,-1}},{-4 m^2+d m^2,{0,-m^2-t,m^2,-2 m^2+t},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,-1}},{-3 s+d s,{0,-s,0,-s},{0,0,-1,0,0,0}},{2 s-d s,{s,s,0,2 s},{0,0,0,0,-1,0}},{-6 m^2+2 d m^2+3 s-d s,{0,-2 m^2+s,0,-2 m^2+s},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,1,0,-1,-1}},{0,{0,m^2 t,0,0},{0,-1,1,0,0,0}},{0,{0,s t,0,-s t},{0,0,0,0,0,0}},{0,{0,-s t,0,0},{0,0,1,0,-1,0}},{-6+2 d,{0,-2,0,-2},{-1,0,-1,0,0,0}},{0,{0,0,0,-s},{-1,0,-1,0,0,1}},{2 m^2-d m^2-3 s+d s,{0,2 m^2-2 s,0,2 m^2-s},{-1,0,0,0,0,0}},{0,{0,t,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,s t},{-1,0,0,0,0,1}},{3-d,{0,1,0,1},{-1,0,0,-1,0,0}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}}},{{-1,{0,0,0,0},{0,0,0,0,-1,-1}},{m^2,{0,0,0,0},{0,0,0,0,0,-1}},{-3+d,{-1,0,-2,0},{-1,0,-1,0,0,0}},{6-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{1,{0,0,0,0},{0,0,0,-1,-1,0}},{0,{0,0,2 m^2,0},{-1,0,-1,0,1,0}},{-3 m^2+d m^2,{-m^2,0,-2 m^2,0},{-1,0,0,0,0,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{-t,{0,0,0,0},{0,0,0,-1,0,0}},{3-d,{1,0,2,0},{-1,0,0,-1,0,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}}},{{4 m^2-d m^2,{m^2,0,m^2,0},{0,-1,0,0,0,0}},{3 s-d s,{0,s,0,s},{0,0,-1,0,0,0}},{4 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{-3 m^2+d m^2-3 s+d s,{0,-m^2-s,0,-m^2-s},{0,0,0,0,0,-1}},{0,{0,0,-m^4,0},{0,-1,0,0,1,0}},{-8 m^2 s+2 d m^2 s+2 s t,{-2 m^2 s,-m^2 s-s t,-m^2 s-s t,-2 m^2 s+s t},{0,0,0,0,0,0}},{0,{0,m^4-m^2 s,0,0},{0,0,1,0,0,-1}},{0,{0,0,m^2 s t,0},{0,0,0,0,1,0}},{0,{0,m^2 s t,0,0},{0,0,1,0,0,0}},{-4 m^2+d m^2-4 s+d s,{-m^2-s,0,-m^2-s,0},{-1,0,0,0,0,0}},{0,{0,0,m^4-m^2 s,0},{-1,0,0,0,1,0}},{0,{0,-m^2 t,0,0},{0,0,1,-1,0,0}}},{{-4 m^2+d m^2,{-m^2,0,-m^2,0},{0,-1,0,0,0,0}},{-5 m^2+d m^2,{-m^2,0,-m^2,0},{0,0,0,0,0,-1}},{0,{0,0,m^4,0},{0,-1,0,0,1,0}},{-m^2 s,{m^2 s,0,0,0},{0,0,0,0,0,0}},{0,{0,0,m^4,0},{0,0,0,0,1,-1}},{0,{m^2 s,0,0,0},{0,1,0,0,0,-1}},{-2+d,{0,-1,0,-1},{0,0,-1,-1,0,0}},{-4+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,0,-1,0,-1}},{4 m^2-d m^2,{m^2,0,m^2,0},{-1,0,0,0,0,0}},{9 m^2-2 d m^2-2 t,{m^2,m^2+t,m^2+t,m^2-t},{0,0,0,-1,0,0}},{0,{0,0,-m^4,0},{-1,0,0,0,1,0}},{0,{-m^2 s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,-m^2 t,0},{0,0,0,-1,1,0}},{4-d,{1,0,1,0},{-1,0,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,0,-1,1,0}},{0,{m^2,0,0,0},{-1,1,0,-1,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {2,n[2],n[3],1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{2,3,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{2,0,0,1,0,0}] = {{n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[2,-1+n[2],n[3],1,n[5],n[6]]->-(1/(2 (-6+d-n[2]-n[5]) (-4+d-n[2]-n[5])))(-96 F[1,n[2],n[3],1,n[5],n[6]]+48 d F[1,n[2],n[3],1,n[5],n[6]]-6 d^2 F[1,n[2],n[3],1,n[5],n[6]]-36 F[2,n[2],n[3],0,n[5],n[6]]+18 d F[2,n[2],n[3],0,n[5],n[6]]-2 d^2 F[2,n[2],n[3],0,n[5],n[6]]-48 s F[2,n[2],n[3],1,n[5],n[6]]+20 d s F[2,n[2],n[3],1,n[5],n[6]]-2 d^2 s F[2,n[2],n[3],1,n[5],n[6]]-32 F[1,n[2],n[3],1,n[5],n[6]] n[2]+8 d F[1,n[2],n[3],1,n[5],n[6]] n[2]-6 F[1,1+n[2],n[3],0,n[5],n[6]] n[2]+2 d F[1,1+n[2],n[3],0,n[5],n[6]] n[2]+6 s F[1,1+n[2],n[3],1,n[5],n[6]] n[2]-2 d s F[1,1+n[2],n[3],1,n[5],n[6]] n[2]-6 F[2,n[2],n[3],0,n[5],n[6]] n[2]+2 d F[2,n[2],n[3],0,n[5],n[6]] n[2]-20 s F[2,n[2],n[3],1,n[5],n[6]] n[2]+4 d s F[2,n[2],n[3],1,n[5],n[6]] n[2]-6 s F[2,1+n[2],n[3],1,n[5],-1+n[6]] n[2]+2 d s F[2,1+n[2],n[3],1,n[5],-1+n[6]] n[2]-2 F[1,n[2],n[3],1,n[5],n[6]] n[2]^2-2 s F[2,n[2],n[3],1,n[5],n[6]] n[2]^2-16 F[1,n[2],n[3],1,n[5],n[6]] n[3]+4 d F[1,n[2],n[3],1,n[5],n[6]] n[3]-12 F[2,n[2],n[3],0,n[5],n[6]] n[3]+2 d F[2,n[2],n[3],0,n[5],n[6]] n[3]-6 s F[2,n[2],n[3],1,n[5],n[6]] n[3]+d s F[2,n[2],n[3],1,n[5],n[6]] n[3]-6 t F[2,n[2],1+n[3],0,n[5],n[6]] n[3]+d t F[2,n[2],1+n[3],0,n[5],n[6]] n[3]+6 m^2 F[2,n[2],1+n[3],1,n[5],-1+n[6]] n[3]-d m^2 F[2,n[2],1+n[3],1,n[5],-1+n[6]] n[3]-6 s F[2,n[2],1+n[3],1,n[5],-1+n[6]] n[3]+d s F[2,n[2],1+n[3],1,n[5],-1+n[6]] n[3]+6 s t F[2,n[2],1+n[3],1,n[5],n[6]] n[3]-d s t F[2,n[2],1+n[3],1,n[5],n[6]] n[3]-4 F[1,n[2],n[3],1,n[5],n[6]] n[2] n[3]-2 F[1,1+n[2],n[3],0,n[5],n[6]] n[2] n[3]+2 s F[1,1+n[2],n[3],1,n[5],n[6]] n[2] n[3]-2 F[2,n[2],n[3],0,n[5],n[6]] n[2] n[3]-s F[2,n[2],n[3],1,n[5],n[6]] n[2] n[3]-t F[2,n[2],1+n[3],0,n[5],n[6]] n[2] n[3]+m^2 F[2,n[2],1+n[3],1,n[5],-1+n[6]] n[2] n[3]-s F[2,n[2],1+n[3],1,n[5],-1+n[6]] n[2] n[3]+s t F[2,n[2],1+n[3],1,n[5],n[6]] n[2] n[3]-2 s F[2,1+n[2],n[3],1,n[5],-1+n[6]] n[2] n[3]+6 F[1,n[2],-1+n[3],1,1+n[5],n[6]] n[5]-2 d F[1,n[2],-1+n[3],1,1+n[5],n[6]] n[5]-6 F[1,n[2],n[3],0,1+n[5],n[6]] n[5]+2 d F[1,n[2],n[3],0,1+n[5],n[6]] n[5]-32 F[1,n[2],n[3],1,n[5],n[6]] n[5]+8 d F[1,n[2],n[3],1,n[5],n[6]] n[5]+12 m^2 F[1,n[2],n[3],1,1+n[5],n[6]] n[5]-3 d m^2 F[1,n[2],n[3],1,1+n[5],n[6]] n[5]-6 s F[1,n[2],n[3],1,1+n[5],n[6]] n[5]+d s F[1,n[2],n[3],1,1+n[5],n[6]] n[5]-6 m^2 F[2,-1+n[2],n[3],1,1+n[5],n[6]] n[5]+d m^2 F[2,-1+n[2],n[3],1,1+n[5],n[6]] n[5]-6 t F[2,-1+n[2],n[3],1,1+n[5],n[6]] n[5]+d t F[2,-1+n[2],n[3],1,1+n[5],n[6]] n[5]-6 F[2,n[2],n[3],0,n[5],n[6]] n[5]+2 d F[2,n[2],n[3],0,n[5],n[6]] n[5]+6 t F[2,n[2],n[3],0,1+n[5],n[6]] n[5]-2 d t F[2,n[2],n[3],0,1+n[5],n[6]] n[5]-14 s F[2,n[2],n[3],1,n[5],n[6]] n[5]+3 d s F[2,n[2],n[3],1,n[5],n[6]] n[5]-6 m^2 F[2,n[2],n[3],1,1+n[5],-1+n[6]] n[5]+2 d m^2 F[2,n[2],n[3],1,1+n[5],-1+n[6]] n[5]+6 s t F[2,n[2],n[3],1,1+n[5],n[6]] n[5]-d s t F[2,n[2],n[3],1,1+n[5],n[6]] n[5]-4 F[1,n[2],n[3],1,n[5],n[6]] n[2] n[5]+m^2 F[1,n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-s F[1,n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-m^2 F[2,-1+n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-t F[2,-1+n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-3 s F[2,n[2],n[3],1,n[5],n[6]] n[2] n[5]+s t F[2,n[2],n[3],1,1+n[5],n[6]] n[2] n[5]+2 F[1,n[2],-1+n[3],1,1+n[5],n[6]] n[3] n[5]-2 F[1,n[2],n[3],0,1+n[5],n[6]] n[3] n[5]-4 F[1,n[2],n[3],1,n[5],n[6]] n[3] n[5]+2 m^2 F[1,n[2],n[3],1,1+n[5],n[6]] n[3] n[5]-2 F[2,n[2],n[3],0,n[5],n[6]] n[3] n[5]+2 t F[2,n[2],n[3],0,1+n[5],n[6]] n[3] n[5]-s F[2,n[2],n[3],1,n[5],n[6]] n[3] n[5]-2 m^2 F[2,n[2],n[3],1,1+n[5],-1+n[6]] n[3] n[5]-t F[2,n[2],1+n[3],0,n[5],n[6]] n[3] n[5]+m^2 F[2,n[2],1+n[3],1,n[5],-1+n[6]] n[3] n[5]-s F[2,n[2],1+n[3],1,n[5],-1+n[6]] n[3] n[5]+s t F[2,n[2],1+n[3],1,n[5],n[6]] n[3] n[5]-2 F[1,n[2],n[3],1,n[5],n[6]] n[5]^2+m^2 F[1,n[2],n[3],1,1+n[5],n[6]] n[5]^2-s F[1,n[2],n[3],1,1+n[5],n[6]] n[5]^2-m^2 F[2,-1+n[2],n[3],1,1+n[5],n[6]] n[5]^2-t F[2,-1+n[2],n[3],1,1+n[5],n[6]] n[5]^2-s F[2,n[2],n[3],1,n[5],n[6]] n[5]^2+s t F[2,n[2],n[3],1,1+n[5],n[6]] n[5]^2-16 F[1,n[2],n[3],1,n[5],n[6]] n[6]+4 d F[1,n[2],n[3],1,n[5],n[6]] n[6]-12 F[2,n[2],n[3],0,n[5],n[6]] n[6]+2 d F[2,n[2],n[3],0,n[5],n[6]] n[6]-12 s F[2,n[2],n[3],1,n[5],n[6]] n[6]+2 d s F[2,n[2],n[3],1,n[5],n[6]] n[6]-4 F[1,n[2],n[3],1,n[5],n[6]] n[2] n[6]-2 F[1,1+n[2],n[3],0,n[5],n[6]] n[2] n[6]+2 s F[1,1+n[2],n[3],1,n[5],n[6]] n[2] n[6]-2 F[2,n[2],n[3],0,n[5],n[6]] n[2] n[6]-2 s F[2,n[2],n[3],1,n[5],n[6]] n[2] n[6]-2 s F[2,1+n[2],n[3],1,n[5],-1+n[6]] n[2] n[6]+2 F[1,n[2],-1+n[3],1,1+n[5],n[6]] n[5] n[6]-2 F[1,n[2],n[3],0,1+n[5],n[6]] n[5] n[6]-4 F[1,n[2],n[3],1,n[5],n[6]] n[5] n[6]+2 m^2 F[1,n[2],n[3],1,1+n[5],n[6]] n[5] n[6]-2 F[2,n[2],n[3],0,n[5],n[6]] n[5] n[6]+2 t F[2,n[2],n[3],0,1+n[5],n[6]] n[5] n[6]-2 s F[2,n[2],n[3],1,n[5],n[6]] n[5] n[6]-2 m^2 F[2,n[2],n[3],1,1+n[5],-1+n[6]] n[5] n[6])},
{n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[2,n[2],n[3],1,n[5],-1+n[6]]->-(1/(6-d+n[2]+n[5]))(-F[1,1+n[2],n[3],0,n[5],n[6]] n[2]+s F[1,1+n[2],n[3],1,n[5],n[6]] n[2]-s F[2,1+n[2],n[3],1,n[5],-1+n[6]] n[2]+F[1,n[2],n[3],1,n[5],n[6]] (-8+2 d-2 n[2]-2 n[5])+F[2,n[2],n[3],0,n[5],n[6]] (-6+d-n[2]-n[5])+F[1,n[2],-1+n[3],1,1+n[5],n[6]] n[5]-F[1,n[2],n[3],0,1+n[5],n[6]] n[5]+m^2 F[1,n[2],n[3],1,1+n[5],n[6]] n[5]+t F[2,n[2],n[3],0,1+n[5],n[6]] n[5]-m^2 F[2,n[2],n[3],1,1+n[5],-1+n[6]] n[5])},
{n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[2,n[2],-1+n[3],1,n[5],n[6]]->-(1/(5 s-d s+s n[2]+s n[5]))(-s^2 F[2,1+n[2],-1+n[3],1,n[5],n[6]] n[2]-s F[2,1+n[2],n[3],0,-1+n[5],n[6]] n[2]+s^2 F[2,1+n[2],n[3],1,-1+n[5],n[6]] n[2]-m^2 s F[2,n[2],-1+n[3],1,1+n[5],n[6]] n[5]+F[2,n[2],n[3],0,-1+n[5],n[6]] (4-d+n[2]+n[5])+F[2,n[2],n[3],1,-1+n[5],n[6]] (-4 s+d s-s n[2]-s n[5])+F[2,n[2],n[3],1,n[5],n[6]] (-m^2 s+m^2 s n[5])+F[2,n[2],n[3],-1,n[5],n[6]] (-2+d-n[3]-n[6])+s F[2,n[2],-1+n[3],0,n[5],1+n[6]] n[6]+t F[2,n[2],n[3],-1,n[5],1+n[6]] n[6]-s t F[2,n[2],n[3],0,n[5],1+n[6]] n[6]+F[2,n[2],-1+n[3],0,n[5],n[6]] (2-d+n[3]+n[6])+F[2,n[2],n[3],0,n[5],n[6]] (m^2+2 s-d s+(-m^2+2 s) n[3]-m^2 n[5]+s n[6]))},
{True,F[2,0,0,1,n[5],0]->(-((96 m^6-200 d m^6+140 d^2 m^6-40 d^3 m^6+4 d^4 m^6-96 m^4 t+200 d m^4 t-140 d^2 m^4 t+40 d^3 m^4 t-4 d^4 m^4 t-96 m^2 s t+200 d m^2 s t-140 d^2 m^2 s t+40 d^3 m^2 s t-4 d^4 m^2 s t) F[2,0,0,-1,n[5],-1])-(96 m^6 t-104 d m^6 t+36 d^2 m^6 t-4 d^3 m^6 t-96 m^4 t^2+104 d m^4 t^2-36 d^2 m^4 t^2+4 d^3 m^4 t^2-96 m^2 s t^2+104 d m^2 s t^2-36 d^2 m^2 s t^2+4 d^3 m^2 s t^2) F[2,0,0,-1,n[5],0]-(-96 m^6+200 d m^6-140 d^2 m^6+40 d^3 m^6-4 d^4 m^6+96 m^4 t-200 d m^4 t+140 d^2 m^4 t-40 d^3 m^4 t+4 d^4 m^4 t+96 m^2 s t-200 d m^2 s t+140 d^2 m^2 s t-40 d^3 m^2 s t+4 d^4 m^2 s t) F[2,0,0,0,n[5],-2]-(-144 m^8+132 d m^8-40 d^2 m^8+4 d^3 m^8+144 m^6 t-132 d m^6 t+40 d^2 m^6 t-4 d^3 m^6 t+144 m^4 s t-132 d m^4 s t+40 d^2 m^4 s t-4 d^3 m^4 s t) F[0,0,-1,1,1+n[5],0] n[5]-(144 m^8-132 d m^8+40 d^2 m^8-4 d^3 m^8-144 m^6 t+132 d m^6 t-40 d^2 m^6 t+4 d^3 m^6 t-144 m^4 s t+132 d m^4 s t-40 d^2 m^4 s t+4 d^3 m^4 s t) F[0,0,0,0,1+n[5],0] n[5]-(-144 m^10+132 d m^10-40 d^2 m^10+4 d^3 m^10+144 m^8 t-132 d m^8 t+40 d^2 m^8 t-4 d^3 m^8 t+144 m^6 s t-132 d m^6 s t+40 d^2 m^6 s t-4 d^3 m^6 s t) F[0,0,0,1,1+n[5],0] n[5]-(-96 m^8 s+80 d m^8 s-22 d^2 m^8 s+2 d^3 m^8 s-48 m^6 s^2+20 d m^6 s^2-2 d^2 m^6 s^2+96 m^6 s t-80 d m^6 s t+22 d^2 m^6 s t-2 d^3 m^6 s t+144 m^4 s^2 t-100 d m^4 s^2 t+24 d^2 m^4 s^2 t-2 d^3 m^4 s^2 t) F[1,-1,0,1,1+n[5],0] n[5]-(96 m^6 s-104 d m^6 s+36 d^2 m^6 s-4 d^3 m^6 s-96 m^4 s t+104 d m^4 s t-36 d^2 m^4 s t+4 d^3 m^4 s t-96 m^2 s^2 t+104 d m^2 s^2 t-36 d^2 m^2 s^2 t+4 d^3 m^2 s^2 t) F[1,0,-2,1,1+n[5],0] n[5]-(-96 m^6 s+104 d m^6 s-36 d^2 m^6 s+4 d^3 m^6 s+96 m^4 s t-104 d m^4 s t+36 d^2 m^4 s t-4 d^3 m^4 s t+96 m^2 s^2 t-104 d m^2 s^2 t+36 d^2 m^2 s^2 t-4 d^3 m^2 s^2 t) F[1,0,-1,0,1+n[5],0] n[5]-(-96 m^8+104 d m^8-36 d^2 m^8+4 d^3 m^8+96 m^6 t-104 d m^6 t+36 d^2 m^6 t-4 d^3 m^6 t+96 m^4 s t-104 d m^4 s t+36 d^2 m^4 s t-4 d^3 m^4 s t) F[1,0,-1,1,1+n[5],-1] n[5]-(-480 m^8 s+424 d m^8 s-124 d^2 m^8 s+12 d^3 m^8 s+336 m^6 s^2-268 d m^6 s^2+70 d^2 m^6 s^2-6 d^3 m^6 s^2-24 m^4 s^3+14 d m^4 s^3-2 d^2 m^4 s^3+768 m^6 s t-640 d m^6 s t+176 d^2 m^6 s t-16 d^3 m^6 s t-144 m^4 s^2 t+60 d m^4 s^2 t+2 d^2 m^4 s^2 t-2 d^3 m^4 s^2 t-48 m^2 s^3 t+52 d m^2 s^3 t-18 d^2 m^2 s^3 t+2 d^3 m^2 s^3 t-288 m^4 s t^2+216 d m^4 s t^2-52 d^2 m^4 s t^2+4 d^3 m^4 s t^2) F[1,0,-1,1,1+n[5],0] n[5]-(-144 m^10+132 d m^10-40 d^2 m^10+4 d^3 m^10+144 m^8 s-132 d m^8 s+40 d^2 m^8 s-4 d^3 m^8 s+12 m^6 s^2-7 d m^6 s^2+d^2 m^6 s^2-12 m^4 s^3+7 d m^4 s^3-d^2 m^4 s^3+48 m^6 s t-28 d m^6 s t+4 d^2 m^6 s t-204 m^4 s^2 t+167 d m^4 s^2 t-45 d^2 m^4 s^2 t+4 d^3 m^4 s^2 t+36 m^2 s^3 t-21 d m^2 s^3 t+3 d^2 m^2 s^3 t+144 m^6 t^2-132 d m^6 t^2+40 d^2 m^6 t^2-4 d^3 m^6 t^2+96 m^4 s t^2-104 d m^4 s t^2+36 d^2 m^4 s t^2-4 d^3 m^4 s t^2) F[1,0,0,0,1+n[5],0] n[5]-(96 m^10-104 d m^10+36 d^2 m^10-4 d^3 m^10+96 m^8 s-56 d m^8 s+8 d^2 m^8 s-72 m^6 s^2+42 d m^6 s^2-6 d^2 m^6 s^2+24 m^4 s^3-14 d m^4 s^3+2 d^2 m^4 s^3-96 m^8 t+104 d m^8 t-36 d^2 m^8 t+4 d^3 m^8 t-192 m^6 s t+160 d m^6 s t-44 d^2 m^6 s t+4 d^3 m^6 s t) F[1,0,0,1,1+n[5],-1] n[5]-(-48 m^8 s t+28 d m^8 s t-4 d^2 m^8 s t+48 m^6 s^2 t-28 d m^6 s^2 t+4 d^2 m^6 s^2 t-24 m^4 s^3 t+14 d m^4 s^3 t-2 d^2 m^4 s^3 t+48 m^6 s t^2-28 d m^6 s t^2+4 d^2 m^6 s t^2) F[1,0,0,1,1+n[5],0] n[5]-(144 m^10-132 d m^10+40 d^2 m^10-4 d^3 m^10-12 m^6 s^2+7 d m^6 s^2-d^2 m^6 s^2-288 m^8 t+264 d m^8 t-80 d^2 m^8 t+8 d^3 m^8 t-144 m^6 s t+132 d m^6 s t-40 d^2 m^6 s t+4 d^3 m^6 s t+144 m^6 t^2-132 d m^6 t^2+40 d^2 m^6 t^2-4 d^3 m^6 t^2+144 m^4 s t^2-132 d m^4 s t^2+40 d^2 m^4 s t^2-4 d^3 m^4 s t^2+12 m^2 s^2 t^2-7 d m^2 s^2 t^2+d^2 m^2 s^2 t^2) F[2,-1,0,0,1+n[5],0] n[5]-(96 m^6 s t-104 d m^6 s t+36 d^2 m^6 s t-4 d^3 m^6 s t-96 m^4 s t^2+104 d m^4 s t^2-36 d^2 m^4 s t^2+4 d^3 m^4 s t^2-96 m^2 s^2 t^2+104 d m^2 s^2 t^2-36 d^2 m^2 s^2 t^2+4 d^3 m^2 s^2 t^2) F[2,0,-1,0,1+n[5],0] n[5]-(-144 m^8 s t+132 d m^8 s t-40 d^2 m^8 s t+4 d^3 m^8 s t+12 m^4 s^3 t-7 d m^4 s^3 t+d^2 m^4 s^3 t+96 m^6 s t^2-104 d m^6 s t^2+36 d^2 m^6 s t^2-4 d^3 m^6 s t^2+192 m^4 s^2 t^2-160 d m^4 s^2 t^2+44 d^2 m^4 s^2 t^2-4 d^3 m^4 s^2 t^2-36 m^2 s^3 t^2+21 d m^2 s^3 t^2-3 d^2 m^2 s^3 t^2+48 m^4 s t^3-28 d m^4 s t^3+4 d^2 m^4 s t^3) F[2,0,0,0,1+n[5],0] n[5]-F[1,0,0,0,n[5],-1] (-384 m^6+512 d m^6-248 d^2 m^6+52 d^3 m^6-4 d^4 m^6+384 m^4 t-512 d m^4 t+248 d^2 m^4 t-52 d^3 m^4 t+4 d^4 m^4 t+384 m^2 s t-512 d m^2 s t+248 d^2 m^2 s t-52 d^3 m^2 s t+4 d^4 m^2 s t+(-96 m^6+104 d m^6-36 d^2 m^6+4 d^3 m^6+96 m^4 t-104 d m^4 t+36 d^2 m^4 t-4 d^3 m^4 t+96 m^2 s t-104 d m^2 s t+36 d^2 m^2 s t-4 d^3 m^2 s t) n[5])-F[0,0,0,1,n[5],0] (864 m^8-1080 d m^8+504 d^2 m^8-104 d^3 m^8+8 d^4 m^8-864 m^6 t+1080 d m^6 t-504 d^2 m^6 t+104 d^3 m^6 t-8 d^4 m^6 t-864 m^4 s t+1080 d m^4 s t-504 d^2 m^4 s t+104 d^3 m^4 s t-8 d^4 m^4 s t+(288 m^8-264 d m^8+80 d^2 m^8-8 d^3 m^8-288 m^6 t+264 d m^6 t-80 d^2 m^6 t+8 d^3 m^6 t-288 m^4 s t+264 d m^4 s t-80 d^2 m^4 s t+8 d^3 m^4 s t) n[5])-F[2,0,-1,0,n[5],0] (-144 m^6 s+300 d m^6 s-210 d^2 m^6 s+60 d^3 m^6 s-6 d^4 m^6 s-672 m^4 s^2+872 d m^4 s^2-408 d^2 m^4 s^2+82 d^3 m^4 s^2-6 d^4 m^4 s^2+48 m^2 s^3-52 d m^2 s^3+18 d^2 m^2 s^3-2 d^3 m^2 s^3-528 m^4 s t+524 d m^4 s t-146 d^2 m^4 s t+4 d^3 m^4 s t+2 d^4 m^4 s t+1488 m^2 s^2 t-1996 d m^2 s^2 t+974 d^2 m^2 s^2 t-206 d^3 m^2 s^2 t+16 d^4 m^2 s^2 t+48 s^3 t-100 d s^3 t+70 d^2 s^3 t-20 d^3 s^3 t+2 d^4 s^3 t+672 m^2 s t^2-824 d m^2 s t^2+356 d^2 m^2 s t^2-64 d^3 m^2 s t^2+4 d^4 m^2 s t^2+(-96 m^6 s+104 d m^6 s-36 d^2 m^6 s+4 d^3 m^6 s+96 m^4 s t-104 d m^4 s t+36 d^2 m^4 s t-4 d^3 m^4 s t+96 m^2 s^2 t-104 d m^2 s^2 t+36 d^2 m^2 s^2 t-4 d^3 m^2 s^2 t) n[5])-F[1,0,0,1,-1+n[5],0] (-144 m^6 s+204 d m^6 s-106 d^2 m^6 s+24 d^3 m^6 s-2 d^4 m^6 s+144 m^4 s t-204 d m^4 s t+106 d^2 m^4 s t-24 d^3 m^4 s t+2 d^4 m^4 s t+144 m^2 s^2 t-204 d m^2 s^2 t+106 d^2 m^2 s^2 t-24 d^3 m^2 s^2 t+2 d^4 m^2 s^2 t+(-48 m^6 s+52 d m^6 s-18 d^2 m^6 s+2 d^3 m^6 s+48 m^4 s t-52 d m^4 s t+18 d^2 m^4 s t-2 d^3 m^4 s t+48 m^2 s^2 t-52 d m^2 s^2 t+18 d^2 m^2 s^2 t-2 d^3 m^2 s^2 t) n[5])-F[2,0,0,0,n[5],-1] (-192 m^8+208 d m^8-72 d^2 m^8+8 d^3 m^8-336 m^6 s+412 d m^6 s-178 d^2 m^6 s+32 d^3 m^6 s-2 d^4 m^6 s+672 m^4 s^2-872 d m^4 s^2+408 d^2 m^4 s^2-82 d^3 m^4 s^2+6 d^4 m^4 s^2-48 m^2 s^3+52 d m^2 s^3-18 d^2 m^2 s^3+2 d^3 m^2 s^3+288 m^6 t-312 d m^6 t+108 d^2 m^6 t-12 d^3 m^6 t+1200 m^4 s t-1444 d m^4 s t+606 d^2 m^4 s t-104 d^3 m^4 s t+6 d^4 m^4 s t-1008 m^2 s^2 t+1284 d m^2 s^2 t-586 d^2 m^2 s^2 t+114 d^3 m^2 s^2 t-8 d^4 m^2 s^2 t-48 s^3 t+100 d s^3 t-70 d^2 s^3 t+20 d^3 s^3 t-2 d^4 s^3 t-96 m^4 t^2+104 d m^4 t^2-36 d^2 m^4 t^2+4 d^3 m^4 t^2-768 m^2 s t^2+928 d m^2 s t^2-392 d^2 m^2 s t^2+68 d^3 m^2 s t^2-4 d^4 m^2 s t^2+(96 m^8-104 d m^8+36 d^2 m^8-4 d^3 m^8-192 m^6 t+208 d m^6 t-72 d^2 m^6 t+8 d^3 m^6 t-96 m^4 s t+104 d m^4 s t-36 d^2 m^4 s t+4 d^3 m^4 s t+96 m^4 t^2-104 d m^4 t^2+36 d^2 m^4 t^2-4 d^3 m^4 t^2+96 m^2 s t^2-104 d m^2 s t^2+36 d^2 m^2 s t^2-4 d^3 m^2 s t^2) n[5])-F[2,0,0,0,-1+n[5],0] (264 m^6 s-166 d m^6 s+17 d^2 m^6 s+6 d^3 m^6 s-d^4 m^6 s-1344 m^4 s^2+1408 d m^4 s^2-548 d^2 m^4 s^2+94 d^3 m^4 s^2-6 d^4 m^4 s^2+96 m^2 s^3-80 d m^2 s^3+22 d^2 m^2 s^3-2 d^3 m^2 s^3-1608 m^4 s t+1478 d m^4 s t-485 d^2 m^4 s t+66 d^3 m^4 s t-3 d^4 m^4 s t+2424 m^2 s^2 t-2554 d m^2 s^2 t+999 d^2 m^2 s^2 t-172 d^3 m^2 s^2 t+11 d^4 m^2 s^2 t+96 s^3 t-176 d s^3 t+102 d^2 s^3 t-24 d^3 s^3 t+2 d^4 s^3 t+1344 m^2 s t^2-1312 d m^2 s t^2+468 d^2 m^2 s t^2-72 d^3 m^2 s t^2+4 d^4 m^2 s t^2+(96 m^6 s-56 d m^6 s+8 d^2 m^6 s-336 m^4 s^2+268 d m^4 s^2-70 d^2 m^4 s^2+6 d^3 m^4 s^2+24 m^2 s^3-14 d m^2 s^3+2 d^2 m^2 s^3-432 m^4 s t+300 d m^4 s t-64 d^2 m^4 s t+4 d^3 m^4 s t+576 m^2 s^2 t-456 d m^2 s^2 t+118 d^2 m^2 s^2 t-10 d^3 m^2 s^2 t+24 s^3 t-38 d s^3 t+16 d^2 s^3 t-2 d^3 s^3 t+336 m^2 s t^2-244 d m^2 s t^2+56 d^2 m^2 s t^2-4 d^3 m^2 s t^2) n[5])-F[1,0,0,0,n[5],0] (576 m^8-672 d m^8+292 d^2 m^8-56 d^3 m^8+4 d^4 m^8-840 m^6 s+838 d m^6 s-309 d^2 m^6 s+50 d^3 m^6 s-3 d^4 m^6 s+1344 m^4 s^2-1408 d m^4 s^2+548 d^2 m^4 s^2-94 d^3 m^4 s^2+6 d^4 m^4 s^2-96 m^2 s^3+80 d m^2 s^3-22 d^2 m^2 s^3+2 d^3 m^2 s^3-576 m^6 t+672 d m^6 t-292 d^2 m^6 t+56 d^3 m^6 t-4 d^4 m^6 t+1608 m^4 s t-1478 d m^4 s t+485 d^2 m^4 s t-66 d^3 m^4 s t+3 d^4 m^4 s t-1848 m^2 s^2 t+1882 d m^2 s^2 t-707 d^2 m^2 s^2 t+116 d^3 m^2 s^2 t-7 d^4 m^2 s^2 t-96 s^3 t+176 d s^3 t-102 d^2 s^3 t+24 d^3 s^3 t-2 d^4 s^3 t-1344 m^2 s t^2+1312 d m^2 s t^2-468 d^2 m^2 s t^2+72 d^3 m^2 s t^2-4 d^4 m^2 s t^2+(144 m^8-132 d m^8+40 d^2 m^8-4 d^3 m^8-240 m^6 s+188 d m^6 s-48 d^2 m^6 s+4 d^3 m^6 s+336 m^4 s^2-268 d m^4 s^2+70 d^2 m^4 s^2-6 d^3 m^4 s^2-24 m^2 s^3+14 d m^2 s^3-2 d^2 m^2 s^3-144 m^6 t+132 d m^6 t-40 d^2 m^6 t+4 d^3 m^6 t+432 m^4 s t-300 d m^4 s t+64 d^2 m^4 s t-4 d^3 m^4 s t-432 m^2 s^2 t+324 d m^2 s^2 t-78 d^2 m^2 s^2 t+6 d^3 m^2 s^2 t-24 s^3 t+38 d s^3 t-16 d^2 s^3 t+2 d^3 s^3 t-336 m^2 s t^2+244 d m^2 s t^2-56 d^2 m^2 s t^2+4 d^3 m^2 s t^2) n[5])-F[1,0,0,1,n[5],0] (1488 m^8 s-1612 d m^8 s+654 d^2 m^8 s-118 d^3 m^8 s+8 d^4 m^8 s-960 m^6 s^2+992 d m^6 s^2-380 d^2 m^6 s^2+64 d^3 m^6 s^2-4 d^4 m^6 s^2-2448 m^6 s t+2604 d m^6 s t-1034 d^2 m^6 s t+182 d^3 m^6 s t-12 d^4 m^6 s t+432 m^4 s^2 t-372 d m^4 s^2 t+106 d^2 m^4 s^2 t-10 d^3 m^4 s^2 t+960 m^4 s t^2-992 d m^4 s t^2+380 d^2 m^4 s t^2-64 d^3 m^4 s t^2+4 d^4 m^4 s t^2+(432 m^8 s-372 d m^8 s+106 d^2 m^8 s-10 d^3 m^8 s-240 m^6 s^2+188 d m^6 s^2-48 d^2 m^6 s^2+4 d^3 m^6 s^2-672 m^6 s t+560 d m^6 s t-154 d^2 m^6 s t+14 d^3 m^6 s t+48 m^4 s^2 t-4 d m^4 s^2 t-10 d^2 m^4 s^2 t+2 d^3 m^4 s^2 t+240 m^4 s t^2-188 d m^4 s t^2+48 d^2 m^4 s t^2-4 d^3 m^4 s t^2) n[5])-F[2,0,0,0,n[5],0] (1152 m^8 s-1344 d m^8 s+584 d^2 m^8 s-112 d^3 m^8 s+8 d^4 m^8 s+360 m^6 s^2-252 d m^6 s^2+56 d^2 m^6 s^2-4 d^3 m^6 s^2-96 m^4 s^3+80 d m^4 s^3-22 d^2 m^4 s^3+2 d^3 m^4 s^3-768 m^6 s t+1120 d m^6 s t-552 d^2 m^6 s t+112 d^3 m^6 s t-8 d^4 m^6 s t-2880 m^4 s^2 t+2652 d m^4 s^2 t-906 d^2 m^4 s^2 t+138 d^3 m^4 s^2 t-8 d^4 m^4 s^2 t+288 m^2 s^3 t-216 d m^2 s^3 t+52 d^2 m^2 s^3 t-4 d^3 m^2 s^3 t-1056 m^4 s t^2+712 d m^4 s t^2-144 d^2 m^4 s t^2+8 d^3 m^4 s t^2+1656 m^2 s^2 t^2-1320 d m^2 s^2 t^2+346 d^2 m^2 s^2 t^2-30 d^3 m^2 s^2 t^2+48 s^3 t^2-76 d s^3 t^2+32 d^2 s^3 t^2-4 d^3 s^3 t^2+672 m^2 s t^3-488 d m^2 s t^3+112 d^2 m^2 s t^3-8 d^3 m^2 s t^3+(144 m^8 s-132 d m^8 s+40 d^2 m^8 s-4 d^3 m^8 s-12 m^4 s^3+7 d m^4 s^3-d^2 m^4 s^3-192 m^6 s t+160 d m^6 s t-44 d^2 m^6 s t+4 d^3 m^6 s t+144 m^4 s^2 t-108 d m^4 s^2 t+26 d^2 m^4 s^2 t-2 d^3 m^4 s^2 t+12 m^2 s^3 t-7 d m^2 s^3 t+d^2 m^2 s^3 t+384 m^4 s t^2-272 d m^4 s t^2+60 d^2 m^4 s t^2-4 d^3 m^4 s t^2-576 m^2 s^2 t^2+456 d m^2 s^2 t^2-118 d^2 m^2 s^2 t^2+10 d^3 m^2 s^2 t^2-24 s^3 t^2+38 d s^3 t^2-16 d^2 s^3 t^2+2 d^3 s^3 t^2-336 m^2 s t^3+244 d m^2 s t^3-56 d^2 m^2 s t^3+4 d^3 m^2 s t^3) n[5]))/(-240 m^6 s^3+148 d m^6 s^3-30 d^2 m^6 s^3+2 d^3 m^6 s^3+480 m^4 s^3 t-296 d m^4 s^3 t+60 d^2 m^4 s^3 t-4 d^3 m^4 s^3 t-240 m^2 s^3 t^2+148 d m^2 s^3 t^2-30 d^2 m^2 s^3 t^2+2 d^3 m^2 s^3 t^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{2,0,0,1,0,0}] = {};


(* ::Subsubsection::Closed:: *)
(*{1,0,0,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{4-d,{1,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{-s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,1,0},{-1,0,-1,0,1,0}},{-6+2 d,{-2,0,-2,0},{-1,0,0,0,0,0}},{-4+d,{-1,0,-1,0},{0,0,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,t,0},{0,0,0,-1,1,0}},{0,{0,0,-1,0},{-1,0,0,-1,1,0}},{0,{-1,0,0,0},{-1,1,0,-1,0,0}}},{{10-3 d,{2,1,2,1},{0,-1,0,0,0,0}},{4-d,{1,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,-2 m^2,0},{0,-1,0,0,1,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,0}},{-2 s+d s,{-2 s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0},{0,0,1,0,-1,0}},{0,{-s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,1,0},{-1,0,-1,0,1,0}},{-6+2 d,{-2,0,-2,0},{-1,0,0,0,0,0}},{0,{0,0,0,1},{0,-1,0,-1,0,1}},{0,{0,1,0,0},{0,-1,1,-1,0,0}},{-4+d,{-1,0,-1,0},{0,0,0,-1,0,0}},{0,{0,-1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,s},{-1,0,0,0,0,1}},{0,{0,0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,t,0},{0,0,0,-1,1,0}},{0,{0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,-1,0},{-1,0,0,-1,1,0}},{0,{-1,0,0,0},{-1,1,0,-1,0,0}}},{{6-2 d,{2,0,2,0},{0,-1,0,0,0,0}},{-6+2 d,{0,-2,0,-2},{0,0,0,0,0,-1}},{0,{0,0,-m^2-t,0},{0,-1,0,0,1,0}},{-6 s+2 d s,{-2 s,-s,-s,-2 s},{0,0,0,0,0,0}},{0,{0,m^2-s,0,0},{0,0,1,0,0,-1}},{0,{0,0,s t,0},{0,0,0,0,1,0}},{0,{0,s t,0,0},{0,0,1,0,0,0}},{-6+2 d,{-2,0,-2,0},{-1,0,0,0,0,0}},{0,{0,0,m^2-s,0},{-1,0,0,0,1,0}},{0,{0,-t,0,0},{0,0,1,-1,0,0}}},{{7-2 d,{1,1,1,1},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,0}},{-3 s+d s,{-s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,s,0,0},{0,0,1,0,-1,0}},{0,{0,0,0,1},{0,-1,0,-1,0,1}},{0,{0,1,0,0},{0,-1,1,-1,0,0}},{3-d,{0,1,0,1},{0,0,0,-1,0,0}},{0,{0,-1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,s},{-1,0,0,0,0,1}},{0,{0,0,0,-1},{-1,0,0,-1,0,1}}},{{-2+d,{-1,0,-1,0},{0,-2,0,0,0,0}},{-3+d,{-1,0,-1,0},{0,-1,0,0,0,-1}},{0,{0,0,m^2,0},{0,-2,0,0,1,0}},{-2 s,{s,0,0,0},{0,-1,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{-s,{s,0,0,0},{0,0,0,0,0,-1}},{2-d,{1,0,1,0},{-1,-1,0,0,0,0}},{1,{0,0,0,-1},{0,-1,0,-1,0,0}},{0,{0,-1,0,0},{0,-1,1,-1,0,-1}},{-2+d,{0,-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,1,0,0},{0,0,1,-1,-1,-1}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{s,{-s,0,0,0},{-1,0,0,0,0,0}},{0,{0,t,0,0},{0,-1,1,-1,0,0}},{-1,{0,0,0,1},{-1,0,0,-1,0,0}}},{{-3 s+d s,{-s,0,-s,0},{0,-1,0,0,0,0}},{-4 s+d s,{-s,0,-s,0},{0,0,0,0,0,-1}},{0,{0,0,m^2 s,0},{0,-1,0,0,1,0}},{-s^2,{s^2,0,0,0},{0,0,0,0,0,0}},{0,{0,0,m^2 s,0},{0,0,0,0,1,-1}},{0,{s^2,0,0,0},{0,1,0,0,0,-1}},{3-d,{1,0,1,0},{0,-1,0,-1,0,0}},{-2+d,{0,-1,0,-1},{0,0,0,-1,0,-1}},{3 s-d s,{s,0,s,0},{-1,0,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,-1,1,0}},{s,{-s,0,0,-s},{0,0,0,-1,0,0}},{0,{0,m^2-s,0,0},{0,0,1,-1,0,-1}},{0,{0,0,-m^2 s,0},{-1,0,0,0,1,0}},{0,{-s^2,0,0,0},{-1,1,0,0,0,0}},{0,{0,s t,0,0},{0,0,1,-1,0,0}},{-3+d,{-1,0,-1,0},{-1,0,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,0,-1,1,0}},{0,{s,0,0,0},{-1,1,0,-1,0,0}},{0,{0,-t,0,0},{0,0,1,-2,0,0}}},{{-3+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,0,-1,-1}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{-s,{s,0,0,0},{0,0,-1,0,0,0}},{-m^2,{0,0,m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{3-d,{1,0,1,0},{-1,0,-1,0,0,0}},{2-d,{0,1,0,1},{0,0,0,-1,0,-1}},{0,{0,0,-m^2,0},{-1,0,-1,0,1,0}},{0,{-s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,t,0,-t},{0,0,0,-1,0,0}}},{{3-d,{1,0,1,0},{0,-1,-1,0,0,0}},{-2+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{0,{0,0,-m^2,0},{0,-1,-1,0,1,0}},{-m^2,{0,0,m^2,0},{0,-1,0,0,0,0}},{s,{-s,0,0,0},{0,0,-1,0,0,0}},{-s,{s,0,0,0},{0,0,0,0,-1,0}},{0,{0,0,0,1},{0,-1,-1,-1,0,1}},{2-d,{0,2,0,1},{0,-1,0,-1,0,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{1,{0,-1,0,0},{0,0,0,-1,-1,0}},{0,{0,0,0,-t},{0,-1,0,-1,0,1}},{0,{0,0,0,-1},{-1,0,-1,-1,0,1}}},{{4 s-d s,{s,0,s,0},{0,0,-1,0,0,0}},{-3 s+d s,{-s,0,-s,0},{0,0,0,0,-1,0}},{0,{0,0,-m^2 s,0},{0,0,-1,0,1,0}},{-m^2 s,{0,0,m^2 s,0},{0,0,0,0,0,0}},{0,{-s^2,0,0,0},{0,1,-1,0,0,0}},{0,{s^2,0,0,0},{0,1,0,0,-1,0}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{3-d,{1,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{m^2+2 s-d s,{0,-m^2+2 s,-m^2,s},{0,0,0,-1,0,0}},{0,{-s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{-2+d,{0,-1,0,-1},{0,0,0,-2,0,0}},{0,{0,0,0,t},{0,0,0,-2,0,1}}},{{9-3 d,{3,0,3,0},{0,-1,-1,0,0,0}},{3-d,{1,0,1,0},{0,-1,0,0,0,-1}},{-4+2 d,{0,-2,0,-2},{0,0,-1,0,0,-1}},{0,{0,0,-4 m^2+t,0},{0,-1,-1,0,1,0}},{-6 t+2 d t,{-2 t,0,-2 t,0},{0,-1,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,-1}},{-s+d s,{-4 s,0,0,-s},{0,0,-1,0,0,0}},{6 m^2-2 d m^2-5 s+2 d s-4 t+d t,{2 m^2-s-t,2 m^2-2 s,-2 s-t,m^2-s},{0,0,0,0,0,-1}},{0,{-2 s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,m^4+m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,m^2 s-s t,0},{0,0,-1,0,1,0}},{2 s t-d s t,{m^2 s+2 s t,0,-m^2 s+s t,s t},{0,0,0,0,0,0}},{0,{0,0,m^2 t,0},{0,0,0,0,1,-1}},{0,{s^2,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0},{0,1,0,0,-1,0}},{0,{s t,0,0,0},{0,1,0,0,0,-1}},{-4+d,{-1,0,0,0},{-1,0,-1,0,0,0}},{-4+2 d,{-2,0,-2,0},{-1,0,0,0,-1,0}},{-3+d,{-1,0,-1,0},{0,-1,0,-1,0,0}},{-4+2 d,{0,-2,0,-2},{0,0,-1,-1,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{0,{0,0,m^2-t,0},{-1,0,-1,0,1,0}},{-m^2+6 t-2 d t,{2 t,0,m^2+2 t,0},{-1,0,0,0,0,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}},{0,{s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,-t,0},{0,-1,0,-1,1,0}},{0,{0,0,0,-s},{0,0,-1,-1,0,1}},{2 m^2-d m^2-2 s+d s+t,{-t,2 m^2-2 s-t,m^2+t,m^2-s},{0,0,0,-1,0,0}},{0,{s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,-m^2 t,0},{-1,0,0,0,1,0}},{0,{-s t,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,s t},{0,0,0,-1,0,1}},{0,{0,0,-t^2,0},{0,0,0,-1,1,0}},{1,{0,0,-1,0},{-1,0,0,-1,0,0}},{0,{-1,0,0,0},{-1,1,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,0,-2,0,0}},{0,{0,0,t,0},{-1,0,0,-1,1,0}},{0,{t,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,-t},{0,0,0,-2,0,1}}},{{3-d,{1,0,1,0},{0,-1,-1,0,0,0}},{0,{0,0,-m^2,0},{0,-1,-1,0,1,0}},{-3 m^2+d m^2,{-m^2,0,-m^2,0},{0,-1,0,0,0,0}},{-3 s+d s,{-2 s,0,-s,0},{0,0,-1,0,0,0}},{3 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{0,{0,0,m^4,0},{0,-1,0,0,1,0}},{0,{0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{m^2 s,0,-m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0},{0,1,0,0,-1,0}},{-4+2 d,{0,-2,0,-2},{0,0,-1,-1,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,-s},{0,0,-1,-1,0,1}},{2 m^2-d m^2-2 s+d s,{0,2 m^2-2 s,m^2,m^2-s},{0,0,0,-1,0,0}},{0,{s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,s t},{0,0,0,-1,0,1}},{2-d,{0,1,0,1},{0,0,0,-2,0,0}},{0,{0,0,0,-t},{0,0,0,-2,0,1}}},{{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{2-d,{1,0,1,0},{0,-1,0,0,-1,0}},{-3+d,{0,-1,0,-1},{0,-1,0,0,0,-1}},{-6 m^2+2 d m^2+t,{-m^2,-m^2-t,-m^2-t,-2 m^2+t},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,-1}},{-3 m^2+d m^2,{0,-m^2,0,-m^2},{0,0,0,0,0,-1}},{0,{0,m^2,0,0},{0,0,1,0,-1,-1}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,m^2 t,0,0},{0,-1,1,0,0,0}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{0,{-m^2,0,0,m^2},{-1,0,0,0,0,0}}},{{-3+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,0,-1,-1}},{0,{0,0,m^2,0},{0,-1,-1,0,1,0}},{3 m^2-d m^2,{m^2,0,m^2,0},{0,-1,0,0,0,0}},{3 s-d s,{2 s,0,s,0},{0,0,-1,0,0,0}},{-3 s+d s,{-s,0,-s,0},{0,0,0,0,-1,0}},{3 m^2-d m^2,{m^2,0,2 m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,-m^4,0},{0,-1,0,0,1,0}},{0,{0,0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{-m^2 s,0,m^2 s,0},{0,0,0,0,0,0}},{0,{0,0,-m^4,0},{0,0,0,0,1,-1}},{0,{-s^2,0,0,0},{0,1,-1,0,0,0}},{0,{s^2,0,0,0},{0,1,0,0,-1,0}},{0,{-m^2 s,0,0,0},{0,1,0,0,0,-1}},{5-2 d,{2,0,3,0},{-1,0,-1,0,0,0}},{-4+2 d,{-2,0,-2,0},{-1,0,0,0,-1,0}},{4-2 d,{0,2,0,2},{0,0,-1,-1,0,0}},{6-2 d,{2,0,2,0},{0,0,0,-1,-1,0}},{0,{0,0,-3 m^2,0},{-1,0,-1,0,1,0}},{-m^2,{0,0,m^2,0},{-1,0,0,0,0,0}},{0,{-2 s,0,0,0},{-1,1,-1,0,0,0}},{0,{s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{-6 m^2+2 d m^2+2 s-d s+t,{-m^2,-2 m^2+2 s,-2 m^2-t,-m^2+s},{0,0,0,-1,0,0}},{0,{-s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,m^4,0},{-1,0,0,0,1,0}},{0,{m^2 s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{0,{0,0,m^2 t,0},{0,0,0,-1,1,0}},{-5+2 d,{-2,0,-3,0},{-1,0,0,-1,0,0}},{0,{-1,0,0,0},{-1,1,0,-1,-1,0}},{-2+d,{0,-1,0,-1},{0,0,0,-2,0,0}},{0,{0,0,-m^2,0},{-1,0,0,-1,1,0}},{0,{-m^2,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,t},{0,0,0,-2,0,1}}},{{-3+d,{0,-1,0,-1},{0,-1,-1,0,0,0}},{2-d,{1,0,1,0},{0,-1,0,0,-1,0}},{3-d,{0,1,0,1},{0,-1,0,0,0,-1}},{-6+2 d,{0,-2,0,-2},{0,0,0,0,-1,-1}},{4 m^2-d m^2,{0,m^2+t,-m^2,2 m^2-t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,1,0,0,-1}},{3 s-d s,{0,s,0,s},{0,0,-1,0,0,0}},{-2 s+d s,{-s,-s,0,-2 s},{0,0,0,0,-1,0}},{6 m^2-2 d m^2-3 s+d s,{0,2 m^2-s,0,2 m^2-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,1,0,-1,-1}},{0,{0,-m^2 t,0,0},{0,-1,1,0,0,0}},{0,{0,-s t,0,s t},{0,0,0,0,0,0}},{0,{0,s t,0,0},{0,0,1,0,-1,0}},{2-d,{1,0,1,0},{-1,-1,0,0,0,0}},{-2+d,{-1,0,-2,0},{-1,0,-1,0,0,0}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,2 m^2,0},{-1,0,-1,0,1,0}},{-2 s+d s,{m^2-s,0,-2 s,-m^2},{-1,0,0,0,0,0}},{0,{s,0,0,0},{-1,1,-1,0,0,0}},{0,{-s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,-t,0,0},{0,0,1,-1,-1,0}},{2-d,{1,0,2,0},{-1,0,0,-1,0,0}},{0,{1,0,0,0},{-1,1,0,-1,-1,0}}},{{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{-2+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{-3+d,{0,-1,0,-1},{0,-1,0,0,0,-1}},{6-2 d,{0,2,0,2},{0,0,0,0,-1,-1}},{-4 m^2+d m^2,{0,-m^2-t,m^2,-2 m^2+t},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,-1}},{-3 s+d s,{0,-s,0,-s},{0,0,-1,0,0,0}},{2 s-d s,{s,s,0,2 s},{0,0,0,0,-1,0}},{-6 m^2+2 d m^2+3 s-d s,{0,-2 m^2+s,0,-2 m^2+s},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,1,0,-1,-1}},{0,{0,m^2 t,0,0},{0,-1,1,0,0,0}},{0,{0,s t,0,-s t},{0,0,0,0,0,0}},{0,{0,-s t,0,0},{0,0,1,0,-1,0}},{-6+2 d,{0,-2,0,-2},{-1,0,-1,0,0,0}},{0,{0,0,0,-s},{-1,0,-1,0,0,1}},{2 m^2-d m^2-3 s+d s,{0,2 m^2-2 s,0,2 m^2-s},{-1,0,0,0,0,0}},{0,{0,t,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,s t},{-1,0,0,0,0,1}},{3-d,{0,1,0,1},{-1,0,0,-1,0,0}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}}},{{3 m^2-d m^2,{m^2,0,m^2,0},{0,-1,0,0,0,0}},{3 s-d s,{0,s,0,s},{0,0,-1,0,0,0}},{3 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{-3 m^2+d m^2-3 s+d s,{0,-m^2-s,0,-m^2-s},{0,0,0,0,0,-1}},{0,{0,0,-m^4,0},{0,-1,0,0,1,0}},{-6 m^2 s+2 d m^2 s+s t,{-2 m^2 s,-m^2 s-s t,-m^2 s-s t,-2 m^2 s+s t},{0,0,0,0,0,0}},{0,{0,m^4-m^2 s,0,0},{0,0,1,0,0,-1}},{0,{0,0,m^2 s t,0},{0,0,0,0,1,0}},{0,{0,m^2 s t,0,0},{0,0,1,0,0,0}},{-3 m^2+d m^2-3 s+d s,{-m^2-s,0,-m^2-s,0},{-1,0,0,0,0,0}},{0,{0,0,m^4-m^2 s,0},{-1,0,0,0,1,0}},{0,{0,-m^2 t,0,0},{0,0,1,-1,0,0}}},{{-3 m^2+d m^2,{-m^2,0,-m^2,0},{0,-1,0,0,0,0}},{-4 m^2+d m^2,{-m^2,0,-m^2,0},{0,0,0,0,0,-1}},{0,{0,0,m^4,0},{0,-1,0,0,1,0}},{-m^2 s,{m^2 s,0,0,0},{0,0,0,0,0,0}},{0,{0,0,m^4,0},{0,0,0,0,1,-1}},{0,{m^2 s,0,0,0},{0,1,0,0,0,-1}},{-2+d,{0,-1,0,-1},{0,0,-1,-1,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,0,-1,0,-1}},{3 m^2-d m^2,{m^2,0,m^2,0},{-1,0,0,0,0,0}},{7 m^2-2 d m^2-t,{m^2,m^2+t,m^2+t,m^2-t},{0,0,0,-1,0,0}},{0,{0,0,-m^4,0},{-1,0,0,0,1,0}},{0,{-m^2 s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,-m^2 t,0},{0,0,0,-1,1,0}},{3-d,{1,0,1,0},{-1,0,0,-1,0,0}},{0,{0,0,m^2,0},{-1,0,0,-1,1,0}},{0,{m^2,0,0,0},{-1,1,0,-1,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {1,n[2],n[3],1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{2,3,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{1,0,0,1,0,0}] = {{n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[1,-1+n[2],n[3],1,n[5],n[6]]->-(1/(2 (-4+d-n[2]-n[5]) (-3+d-n[2]-n[5])))(-60 F[0,n[2],n[3],1,n[5],n[6]]+38 d F[0,n[2],n[3],1,n[5],n[6]]-6 d^2 F[0,n[2],n[3],1,n[5],n[6]]-24 F[1,n[2],n[3],0,n[5],n[6]]+14 d F[1,n[2],n[3],0,n[5],n[6]]-2 d^2 F[1,n[2],n[3],0,n[5],n[6]]-24 s F[1,n[2],n[3],1,n[5],n[6]]+14 d s F[1,n[2],n[3],1,n[5],n[6]]-2 d^2 s F[1,n[2],n[3],1,n[5],n[6]]-26 F[0,n[2],n[3],1,n[5],n[6]] n[2]+8 d F[0,n[2],n[3],1,n[5],n[6]] n[2]-6 F[0,1+n[2],n[3],0,n[5],n[6]] n[2]+2 d F[0,1+n[2],n[3],0,n[5],n[6]] n[2]+6 s F[0,1+n[2],n[3],1,n[5],n[6]] n[2]-2 d s F[0,1+n[2],n[3],1,n[5],n[6]] n[2]-6 F[1,n[2],n[3],0,n[5],n[6]] n[2]+2 d F[1,n[2],n[3],0,n[5],n[6]] n[2]-14 s F[1,n[2],n[3],1,n[5],n[6]] n[2]+4 d s F[1,n[2],n[3],1,n[5],n[6]] n[2]-6 s F[1,1+n[2],n[3],1,n[5],-1+n[6]] n[2]+2 d s F[1,1+n[2],n[3],1,n[5],-1+n[6]] n[2]-2 F[0,n[2],n[3],1,n[5],n[6]] n[2]^2-2 s F[1,n[2],n[3],1,n[5],n[6]] n[2]^2-12 F[0,n[2],n[3],1,n[5],n[6]] n[3]+4 d F[0,n[2],n[3],1,n[5],n[6]] n[3]-8 F[1,n[2],n[3],0,n[5],n[6]] n[3]+2 d F[1,n[2],n[3],0,n[5],n[6]] n[3]-4 s F[1,n[2],n[3],1,n[5],n[6]] n[3]+d s F[1,n[2],n[3],1,n[5],n[6]] n[3]-4 t F[1,n[2],1+n[3],0,n[5],n[6]] n[3]+d t F[1,n[2],1+n[3],0,n[5],n[6]] n[3]+4 m^2 F[1,n[2],1+n[3],1,n[5],-1+n[6]] n[3]-d m^2 F[1,n[2],1+n[3],1,n[5],-1+n[6]] n[3]-4 s F[1,n[2],1+n[3],1,n[5],-1+n[6]] n[3]+d s F[1,n[2],1+n[3],1,n[5],-1+n[6]] n[3]+4 s t F[1,n[2],1+n[3],1,n[5],n[6]] n[3]-d s t F[1,n[2],1+n[3],1,n[5],n[6]] n[3]-4 F[0,n[2],n[3],1,n[5],n[6]] n[2] n[3]-2 F[0,1+n[2],n[3],0,n[5],n[6]] n[2] n[3]+2 s F[0,1+n[2],n[3],1,n[5],n[6]] n[2] n[3]-2 F[1,n[2],n[3],0,n[5],n[6]] n[2] n[3]-s F[1,n[2],n[3],1,n[5],n[6]] n[2] n[3]-t F[1,n[2],1+n[3],0,n[5],n[6]] n[2] n[3]+m^2 F[1,n[2],1+n[3],1,n[5],-1+n[6]] n[2] n[3]-s F[1,n[2],1+n[3],1,n[5],-1+n[6]] n[2] n[3]+s t F[1,n[2],1+n[3],1,n[5],n[6]] n[2] n[3]-2 s F[1,1+n[2],n[3],1,n[5],-1+n[6]] n[2] n[3]+6 F[0,n[2],-1+n[3],1,1+n[5],n[6]] n[5]-2 d F[0,n[2],-1+n[3],1,1+n[5],n[6]] n[5]-6 F[0,n[2],n[3],0,1+n[5],n[6]] n[5]+2 d F[0,n[2],n[3],0,1+n[5],n[6]] n[5]-26 F[0,n[2],n[3],1,n[5],n[6]] n[5]+8 d F[0,n[2],n[3],1,n[5],n[6]] n[5]+10 m^2 F[0,n[2],n[3],1,1+n[5],n[6]] n[5]-3 d m^2 F[0,n[2],n[3],1,1+n[5],n[6]] n[5]-4 s F[0,n[2],n[3],1,1+n[5],n[6]] n[5]+d s F[0,n[2],n[3],1,1+n[5],n[6]] n[5]-4 m^2 F[1,-1+n[2],n[3],1,1+n[5],n[6]] n[5]+d m^2 F[1,-1+n[2],n[3],1,1+n[5],n[6]] n[5]-4 t F[1,-1+n[2],n[3],1,1+n[5],n[6]] n[5]+d t F[1,-1+n[2],n[3],1,1+n[5],n[6]] n[5]-6 F[1,n[2],n[3],0,n[5],n[6]] n[5]+2 d F[1,n[2],n[3],0,n[5],n[6]] n[5]+6 t F[1,n[2],n[3],0,1+n[5],n[6]] n[5]-2 d t F[1,n[2],n[3],0,1+n[5],n[6]] n[5]-10 s F[1,n[2],n[3],1,n[5],n[6]] n[5]+3 d s F[1,n[2],n[3],1,n[5],n[6]] n[5]-6 m^2 F[1,n[2],n[3],1,1+n[5],-1+n[6]] n[5]+2 d m^2 F[1,n[2],n[3],1,1+n[5],-1+n[6]] n[5]+4 s t F[1,n[2],n[3],1,1+n[5],n[6]] n[5]-d s t F[1,n[2],n[3],1,1+n[5],n[6]] n[5]-4 F[0,n[2],n[3],1,n[5],n[6]] n[2] n[5]+m^2 F[0,n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-s F[0,n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-m^2 F[1,-1+n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-t F[1,-1+n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-3 s F[1,n[2],n[3],1,n[5],n[6]] n[2] n[5]+s t F[1,n[2],n[3],1,1+n[5],n[6]] n[2] n[5]+2 F[0,n[2],-1+n[3],1,1+n[5],n[6]] n[3] n[5]-2 F[0,n[2],n[3],0,1+n[5],n[6]] n[3] n[5]-4 F[0,n[2],n[3],1,n[5],n[6]] n[3] n[5]+2 m^2 F[0,n[2],n[3],1,1+n[5],n[6]] n[3] n[5]-2 F[1,n[2],n[3],0,n[5],n[6]] n[3] n[5]+2 t F[1,n[2],n[3],0,1+n[5],n[6]] n[3] n[5]-s F[1,n[2],n[3],1,n[5],n[6]] n[3] n[5]-2 m^2 F[1,n[2],n[3],1,1+n[5],-1+n[6]] n[3] n[5]-t F[1,n[2],1+n[3],0,n[5],n[6]] n[3] n[5]+m^2 F[1,n[2],1+n[3],1,n[5],-1+n[6]] n[3] n[5]-s F[1,n[2],1+n[3],1,n[5],-1+n[6]] n[3] n[5]+s t F[1,n[2],1+n[3],1,n[5],n[6]] n[3] n[5]-2 F[0,n[2],n[3],1,n[5],n[6]] n[5]^2+m^2 F[0,n[2],n[3],1,1+n[5],n[6]] n[5]^2-s F[0,n[2],n[3],1,1+n[5],n[6]] n[5]^2-m^2 F[1,-1+n[2],n[3],1,1+n[5],n[6]] n[5]^2-t F[1,-1+n[2],n[3],1,1+n[5],n[6]] n[5]^2-s F[1,n[2],n[3],1,n[5],n[6]] n[5]^2+s t F[1,n[2],n[3],1,1+n[5],n[6]] n[5]^2-12 F[0,n[2],n[3],1,n[5],n[6]] n[6]+4 d F[0,n[2],n[3],1,n[5],n[6]] n[6]-8 F[1,n[2],n[3],0,n[5],n[6]] n[6]+2 d F[1,n[2],n[3],0,n[5],n[6]] n[6]-8 s F[1,n[2],n[3],1,n[5],n[6]] n[6]+2 d s F[1,n[2],n[3],1,n[5],n[6]] n[6]-4 F[0,n[2],n[3],1,n[5],n[6]] n[2] n[6]-2 F[0,1+n[2],n[3],0,n[5],n[6]] n[2] n[6]+2 s F[0,1+n[2],n[3],1,n[5],n[6]] n[2] n[6]-2 F[1,n[2],n[3],0,n[5],n[6]] n[2] n[6]-2 s F[1,n[2],n[3],1,n[5],n[6]] n[2] n[6]-2 s F[1,1+n[2],n[3],1,n[5],-1+n[6]] n[2] n[6]+2 F[0,n[2],-1+n[3],1,1+n[5],n[6]] n[5] n[6]-2 F[0,n[2],n[3],0,1+n[5],n[6]] n[5] n[6]-4 F[0,n[2],n[3],1,n[5],n[6]] n[5] n[6]+2 m^2 F[0,n[2],n[3],1,1+n[5],n[6]] n[5] n[6]-2 F[1,n[2],n[3],0,n[5],n[6]] n[5] n[6]+2 t F[1,n[2],n[3],0,1+n[5],n[6]] n[5] n[6]-2 s F[1,n[2],n[3],1,n[5],n[6]] n[5] n[6]-2 m^2 F[1,n[2],n[3],1,1+n[5],-1+n[6]] n[5] n[6])},
{n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[1,n[2],n[3],1,n[5],-1+n[6]]->-(1/(4-d+n[2]+n[5]))(-F[0,1+n[2],n[3],0,n[5],n[6]] n[2]+s F[0,1+n[2],n[3],1,n[5],n[6]] n[2]-s F[1,1+n[2],n[3],1,n[5],-1+n[6]] n[2]+F[0,n[2],n[3],1,n[5],n[6]] (-6+2 d-2 n[2]-2 n[5])+F[1,n[2],n[3],0,n[5],n[6]] (-4+d-n[2]-n[5])+F[0,n[2],-1+n[3],1,1+n[5],n[6]] n[5]-F[0,n[2],n[3],0,1+n[5],n[6]] n[5]+m^2 F[0,n[2],n[3],1,1+n[5],n[6]] n[5]+t F[1,n[2],n[3],0,1+n[5],n[6]] n[5]-m^2 F[1,n[2],n[3],1,1+n[5],-1+n[6]] n[5])},
{n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[1,n[2],-1+n[3],1,n[5],n[6]]->-(1/(4 s-d s+s n[2]+s n[5]))(-s^2 F[1,1+n[2],-1+n[3],1,n[5],n[6]] n[2]-s F[1,1+n[2],n[3],0,-1+n[5],n[6]] n[2]+s^2 F[1,1+n[2],n[3],1,-1+n[5],n[6]] n[2]-m^2 s F[1,n[2],-1+n[3],1,1+n[5],n[6]] n[5]+F[1,n[2],n[3],0,-1+n[5],n[6]] (3-d+n[2]+n[5])+F[1,n[2],n[3],1,-1+n[5],n[6]] (-3 s+d s-s n[2]-s n[5])+F[1,n[2],n[3],1,n[5],n[6]] (-m^2 s+m^2 s n[5])+F[1,n[2],n[3],-1,n[5],n[6]] (-2+d-n[3]-n[6])+s F[1,n[2],-1+n[3],0,n[5],1+n[6]] n[6]+t F[1,n[2],n[3],-1,n[5],1+n[6]] n[6]-s t F[1,n[2],n[3],0,n[5],1+n[6]] n[6]+F[1,n[2],-1+n[3],0,n[5],n[6]] (2-d+n[3]+n[6])+F[1,n[2],n[3],0,n[5],n[6]] (m^2+2 s-d s+(-m^2+2 s) n[3]-m^2 n[5]+s n[6]))},
{n[5]<=0,F[1,0,0,1,-1+n[5],0]->1/(-3 s+d s-s n[5]) (-3 m^2 F[0,0,0,1,n[5],0]+d m^2 F[0,0,0,1,n[5],0]-3 s F[0,0,0,1,n[5],0]+d s F[0,0,0,1,n[5],0]-9 m^2 F[1,0,0,0,n[5],0]+3 d m^2 F[1,0,0,0,n[5],0]+9 t F[1,0,0,0,n[5],0]-3 d t F[1,0,0,0,n[5],0]+m^2 s F[1,0,0,1,n[5],0]-4 s t F[1,0,0,1,n[5],0]+d s t F[1,0,0,1,n[5],0]+2 m^2 F[0,-1,0,1,1+n[5],0] n[5]-m^2 F[0,0,0,1,n[5],0] n[5]-s F[0,0,0,1,n[5],0] n[5]+m^4 F[0,0,0,1,1+n[5],0] n[5]-m^2 s F[0,0,0,1,1+n[5],0] n[5]-m^2 s F[1,0,0,1,n[5],0] n[5]-s t F[1,0,0,1,n[5],0] n[5]+m^2 s t F[1,0,0,1,1+n[5],0] n[5])},
{True,F[1,0,0,1,0,0]->((-10+3 d) (-8+3 d) F[1,0,0,-1,0,0])/((-4+d)^2 s^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{1,0,0,1,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {2,3}*)


Syzygies = {{s-2 \[Rho][3]-\[Rho][6],-s+\[Rho][3],\[Rho][6],\[Rho][6],0,0,0,0,0,0,2 s-2 \[Rho][3]-2 \[Rho][6],0},{0,0,0,0,0,-\[Rho][5],\[Rho][3]+2 \[Rho][5]-\[Rho][8],-\[Rho][3]-\[Rho][5]+\[Rho][8],-\[Rho][3]-\[Rho][5]+\[Rho][8],-\[Rho][3],0,2 \[Rho][3]+2 \[Rho][5]-2 \[Rho][8]},{-\[Rho][3],0,0,0,0,0,\[Rho][6],-\[Rho][6],-\[Rho][6],0,s-\[Rho][3],\[Rho][6]},{\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6],-\[Rho][2] \[Rho][3],-\[Rho][3] \[Rho][6],0,0,0,\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][9],-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][9],0,\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][9]},{0,0,0,0,0,-\[Rho][2] \[Rho][5]-\[Rho][5]^2+\[Rho][5] \[Rho][9],\[Rho][2] \[Rho][3]+2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 \[Rho][5]^2-\[Rho][2] \[Rho][8]-\[Rho][5] \[Rho][8]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][2] \[Rho][8]+\[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][2] \[Rho][8]+\[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9],0,2 \[Rho][2] \[Rho][3]+2 \[Rho][2] \[Rho][5]+2 \[Rho][3] \[Rho][5]+2 \[Rho][5]^2-2 \[Rho][2] \[Rho][8]-2 \[Rho][5] \[Rho][8]-2 \[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{0,0,0,0,0,\[Rho][2] \[Rho][5],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],0,t \[Rho][3]-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9]},{s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,0,-s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2,-\[Rho][2] \[Rho][3],0,\[Rho][5] \[Rho][9],s \[Rho][2]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-s \[Rho][2]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-s \[Rho][2]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][9],s \[Rho][2]+s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,s \[Rho][2]-s \[Rho][9]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{m^2-s+\[Rho][3]-2 \[Rho][8],0,-m^2+s-\[Rho][3]+\[Rho][8],-m^2+s-\[Rho][3]+\[Rho][8],s-\[Rho][3],0,m^2-s-2 \[Rho][5]+\[Rho][6],-m^2+s+\[Rho][5]-\[Rho][6],-m^2+s+\[Rho][5]-\[Rho][6],s-\[Rho][6],2 m^2-s+\[Rho][3]-2 \[Rho][8],2 m^2-2 s-2 \[Rho][5]+\[Rho][6]},{-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],0,s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5],\[Rho][2] \[Rho][5],0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9],s \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][9],\[Rho][5] \[Rho][9],0,-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5],s t-s \[Rho][5]-t \[Rho][6]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]},{m^2 \[Rho][3]-\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][8],-m^2 \[Rho][3]+\[Rho][3] \[Rho][8],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],m^2 \[Rho][3]-\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],-2 \[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8]},{0,0,0,0,0,-s \[Rho][5],s \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8],-\[Rho][3] \[Rho][6],0,m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8]},{m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-t \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9]},{-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],0,s \[Rho][8]+\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8],\[Rho][2] \[Rho][8],0,0,-s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][9]-\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],s t+m^2 \[Rho][2]-2 s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][9]-\[Rho][8] \[Rho][9]},{m^2 s-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],-m^2 s+s \[Rho][8],s \[Rho][6],s \[Rho][6],s \[Rho][6],0,-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,m^2 s-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],m^2 \[Rho][6]-2 s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2},{m^2 \[Rho][3]-\[Rho][3] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8],\[Rho][2] \[Rho][3],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6]+s \[Rho][8]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3],-s t+t \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][5]-2 t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]-2 \[Rho][8] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+t \[Rho][6]+\[Rho][3] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9]+\[Rho][8] \[Rho][9],t \[Rho][6]-\[Rho][3] \[Rho][9]-\[Rho][6] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9],m^2 \[Rho][2]+m^2 \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8],s t+m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-2 t \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],0,m^2 \[Rho][2]-\[Rho][2] \[Rho][5]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],-m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+m^2 \[Rho][9]-\[Rho][8] \[Rho][9],-m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+m^2 \[Rho][9]-\[Rho][8] \[Rho][9],0,m^2 \[Rho][2]+m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],m^2 \[Rho][2]-\[Rho][2] \[Rho][5]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9]},{m^2 s \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-s \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-s^2 \[Rho][8]-s \[Rho][2] \[Rho][8]-s \[Rho][3] \[Rho][8]-\[Rho][2] \[Rho][3] \[Rho][8]+\[Rho][3]^2 \[Rho][8]-s \[Rho][5] \[Rho][8]-2 \[Rho][2] \[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][5] \[Rho][8]+s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8]+s \[Rho][8]^2+2 \[Rho][2] \[Rho][8]^2-\[Rho][3] \[Rho][8]^2,-m^2 \[Rho][2] \[Rho][3]+s \[Rho][2] \[Rho][3]-s \[Rho][2] \[Rho][8],-m^2 s \[Rho][3]-s \[Rho][2] \[Rho][3]+s \[Rho][3] \[Rho][6]+\[Rho][2] \[Rho][3] \[Rho][6]+s^2 \[Rho][8]+s \[Rho][2] \[Rho][8]+s \[Rho][3] \[Rho][8]+\[Rho][2] \[Rho][3] \[Rho][8]-\[Rho][3]^2 \[Rho][8]+s \[Rho][5] \[Rho][8]+\[Rho][2] \[Rho][5] \[Rho][8]-\[Rho][3] \[Rho][5] \[Rho][8]-s \[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][6] \[Rho][8]-s \[Rho][8]^2-\[Rho][2] \[Rho][8]^2+\[Rho][3] \[Rho][8]^2,-s \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][3] \[Rho][6]+s \[Rho][2] \[Rho][8]+\[Rho][2] \[Rho][3] \[Rho][8]+\[Rho][2] \[Rho][5] \[Rho][8]-\[Rho][2] \[Rho][8]^2,-s \[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][3] \[Rho][6],-s^2 t+2 s t \[Rho][6]-t \[Rho][6]^2-m^2 s \[Rho][9]+s^2 \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9],s^2 t+m^2 s \[Rho][3]-s t \[Rho][3]-s \[Rho][3] \[Rho][5]-3 s t \[Rho][6]-m^2 \[Rho][3] \[Rho][6]-s \[Rho][3] \[Rho][6]+t \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+2 t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]+\[Rho][2] \[Rho][5] \[Rho][8]+2 s \[Rho][6] \[Rho][8]-\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][5] \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-2 m^2 \[Rho][6] \[Rho][9]+2 s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]-2 s \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9],-m^2 s \[Rho][3]+s \[Rho][3] \[Rho][5]+s t \[Rho][6]+m^2 \[Rho][3] \[Rho][6]+s \[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]-t \[Rho][6]^2-\[Rho][3] \[Rho][6]^2+s^2 \[Rho][8]-2 s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8]+\[Rho][6]^2 \[Rho][8]-s \[Rho][3] \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]+s \[Rho][8] \[Rho][9],s t \[Rho][6]-t \[Rho][6]^2+\[Rho][2] \[Rho][6] \[Rho][8]-s \[Rho][3] \[Rho][9]+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]+s \[Rho][8] \[Rho][9],-s \[Rho][2] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]-s \[Rho][3] \[Rho][9]+\[Rho][3] \[Rho][6] \[Rho][9]+s \[Rho][8] \[Rho][9]-\[Rho][3] \[Rho][8] \[Rho][9],m^2 s \[Rho][3]+2 m^2 \[Rho][2] \[Rho][3]-s \[Rho][3] \[Rho][6]-2 \[Rho][2] \[Rho][3] \[Rho][6]-s^2 \[Rho][8]-2 s \[Rho][2] \[Rho][8]-s \[Rho][3] \[Rho][8]-\[Rho][2] \[Rho][3] \[Rho][8]+\[Rho][3]^2 \[Rho][8]-s \[Rho][5] \[Rho][8]-2 \[Rho][2] \[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][5] \[Rho][8]+s \[Rho][6] \[Rho][8]+\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][6] \[Rho][8]+s \[Rho][8]^2+2 \[Rho][2] \[Rho][8]^2-\[Rho][3] \[Rho][8]^2,s^2 t+m^2 s \[Rho][3]-s \[Rho][3] \[Rho][5]-3 s t \[Rho][6]-m^2 \[Rho][3] \[Rho][6]-s \[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][5] \[Rho][6]+2 t \[Rho][6]^2+\[Rho][3] \[Rho][6]^2-s^2 \[Rho][8]-m^2 \[Rho][2] \[Rho][8]+s \[Rho][2] \[Rho][8]+\[Rho][2] \[Rho][5] \[Rho][8]+2 s \[Rho][6] \[Rho][8]-t \[Rho][6] \[Rho][8]-\[Rho][2] \[Rho][6] \[Rho][8]+\[Rho][5] \[Rho][6] \[Rho][8]-\[Rho][6]^2 \[Rho][8]+m^2 s \[Rho][9]-s^2 \[Rho][9]+2 s \[Rho][3] \[Rho][9]-2 m^2 \[Rho][6] \[Rho][9]+2 s \[Rho][6] \[Rho][9]-2 \[Rho][3] \[Rho][6] \[Rho][9]+m^2 \[Rho][8] \[Rho][9]-3 s \[Rho][8] \[Rho][9]+\[Rho][3] \[Rho][8] \[Rho][9]+\[Rho][6] \[Rho][8] \[Rho][9]-\[Rho][8]^2 \[Rho][9]},{-m^2 s \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+s \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8],m^2 \[Rho][2] \[Rho][5]-s \[Rho][2] \[Rho][5],m^2 s \[Rho][5]+s \[Rho][2] \[Rho][5]-s \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][8]+\[Rho][5] \[Rho][6] \[Rho][8],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],s \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],0,-m^2 s \[Rho][5]+s \[Rho][5]^2+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6]^2-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2-m^2 \[Rho][5] \[Rho][6]-s \[Rho][5] \[Rho][6]+\[Rho][5]^2 \[Rho][6]+\[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],s \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],-m^2 s \[Rho][5]-2 m^2 \[Rho][2] \[Rho][5]+s \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8],m^2 s t-m^2 s \[Rho][5]-s t \[Rho][5]+s \[Rho][5]^2-m^2 t \[Rho][6]-s t \[Rho][6]+m^2 \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][6]+t \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+t \[Rho][6]^2-\[Rho][5] \[Rho][6]^2+m^4 \[Rho][9]-m^2 s \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{0,1,1,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{4-d,{1,0,1,0},{0,0,0,-1,0,0}},{-4 s+d s,{-s,0,-s,0},{0,0,0,0,0,0}},{0,{s,0,0,0},{1,0,0,0,0,-1}},{0,{0,0,1,0},{0,-1,0,-1,1,0}},{6-2 d,{2,0,2,0},{0,-1,0,0,0,0}},{0,{1,0,0,0},{1,-1,0,-1,0,0}},{0,{-1,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,0,s,0},{0,0,-1,0,1,0}},{0,{0,0,-1,0},{0,-1,-1,0,1,0}}},{{4-d,{0,1,0,1},{0,0,0,0,-1,0}},{0,{0,-s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,1},{-1,0,-1,0,0,1}},{-4+d,{0,-1,0,-1},{0,-1,0,0,0,0}},{-6+2 d,{0,-2,0,-2},{0,0,-1,0,0,0}},{0,{0,0,0,t},{0,-1,0,0,0,1}},{0,{0,m^2,0,0},{0,-1,0,1,0,0}},{0,{0,s,0,0},{0,0,-1,1,0,0}},{0,{0,0,0,-1},{0,-1,-1,0,0,1}},{0,{0,-1,0,0},{0,-1,-1,1,0,0}}},{{-3+d,{0,-1,0,-1},{0,0,0,-1,0,0}},{-s,{0,s,0,0},{0,0,0,0,0,0}},{3-d,{1,0,1,0},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}}},{{-3+d,{0,-1,0,-1},{-1,0,0,-1,0,0}},{2-d,{0,1,0,1},{0,0,0,-1,0,-1}},{-s,{0,s,0,0},{-1,0,0,0,0,0}},{s,{0,-s,0,0},{0,0,0,0,0,-1}},{0,{0,0,-1,0},{-1,-1,0,-1,1,0}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{-2+d,{-2,0,-1,0},{0,-1,0,-1,0,0}},{-1,{1,0,0,0},{0,-1,0,0,0,-1}},{0,{0,0,t,0},{0,-1,0,-1,1,0}},{0,{0,0,1,0},{-1,-1,-1,0,1,0}}},{{4-d,{0,1,0,1},{-1,0,0,0,-1,0}},{-3+d,{0,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,-s,0,0},{-1,0,0,1,-1,0}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,0,1},{-2,0,-1,0,0,1}},{-4+d,{0,-1,0,-1},{-1,-1,0,0,0,0}},{-5+2 d,{0,-2,0,-3},{-1,0,-1,0,0,0}},{3-d,{0,1,0,1},{0,-1,0,0,0,-1}},{2-d,{0,1,0,1},{0,0,-1,0,-1,0}},{4-2 d,{0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,0,t},{-1,-1,0,0,0,1}},{0,{0,m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,s,0,0},{-1,0,-1,1,0,0}},{t,{0,0,0,-t},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,-s,0,0},{0,0,-1,1,-1,0}},{0,{0,-s,0,0},{0,0,-1,1,0,-1}},{0,{0,0,0,-1},{-1,-1,-1,0,0,1}},{0,{0,-1,0,0},{-1,-1,-1,1,0,0}},{0,{0,0,0,1},{-1,0,-2,0,0,1}},{-3+d,{0,-1,0,0},{0,-1,-1,0,0,0}},{0,{0,1,0,0},{0,-1,-1,1,0,-1}},{-4+2 d,{0,-2,0,-2},{0,0,-2,0,0,0}},{0,{0,0,0,t},{0,-1,-1,0,0,1}},{0,{0,m^2,0,0},{0,-1,-1,1,0,0}},{0,{0,s,0,0},{0,0,-2,1,0,0}},{0,{0,0,0,-1},{0,-1,-2,0,0,1}},{0,{0,-1,0,0},{0,-1,-2,1,0,0}}},{{-4+d,{0,-1,0,-1},{-1,0,0,0,-1,0}},{3-d,{0,1,0,1},{0,0,0,0,-1,-1}},{0,{0,s,0,0},{-1,0,0,1,-1,0}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,0,-1},{-2,0,-1,0,0,1}},{4-d,{0,1,0,1},{-1,-1,0,0,0,0}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{-3+d,{0,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,-m^2,0,0},{-1,-1,0,1,0,0}},{-t,{0,0,0,t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,1,0,0},{-1,-1,-1,1,0,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}}},{{-3+d,{0,-1,0,-1},{0,0,0,0,-1,-1}},{-4 s+d s,{0,-s,0,-s},{-1,0,0,0,0,0}},{3 s-d s,{0,s,0,s},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{0,{0,s^2,0,0},{-1,0,0,1,0,0}},{0,{0,-s^2,0,0},{0,0,0,1,0,-1}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{1,{0,0,0,-1},{-1,0,-1,0,0,0}},{4-2 d,{0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,-s,0},{-1,-1,0,0,1,0}},{-2 s+d s+t,{-2 s,0,-s,-t},{0,-1,0,0,0,0}},{0,{0,-m^2+s,0,0},{0,-1,0,1,0,-1}},{0,{0,-s,0,0},{0,0,-1,1,0,-1}},{0,{0,0,s t,0},{0,-1,0,0,1,0}},{2-d,{1,0,1,0},{0,-2,0,0,0,0}},{-1,{0,0,0,1},{0,-1,-1,0,0,0}},{0,{0,1,0,0},{0,-1,-1,1,0,-1}},{0,{0,0,-t,0},{0,-2,0,0,1,0}}},{{-3+d,{0,-1,0,-1},{0,0,0,-1,0,0}},{6-2 d,{2,0,2,0},{0,0,0,0,-1,0}},{0,{0,0,0,t},{0,0,0,-1,0,1}},{-8 m^2+2 d m^2+7 s-2 d s,{-m^2+s,s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,0}},{0,{s,0,0,0},{1,0,0,0,-1,0}},{0,{0,0,0,-s t},{0,0,0,0,0,1}},{0,{-s t,0,0,0},{1,0,0,0,0,0}},{-3+d,{-1,0,-1,0},{0,-1,0,0,0,0}},{6-2 d,{0,2,0,2},{0,0,-1,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,0,0,s},{0,0,-1,0,0,1}},{0,{-m^2+t,0,0,0},{1,-1,0,0,0,0}}},{{3-d,{0,1,0,1},{0,0,0,-1,-1,0}},{s,{0,-s,0,0},{0,0,0,0,-1,0}},{-3+d,{0,-1,0,-1},{0,-1,0,-1,0,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{-m^2,{0,m^2,0,0},{0,-1,0,0,0,0}},{-3 s+d s,{0,-s,0,-s},{0,0,-1,0,0,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}}},{{3-d,{1,0,1,0},{-1,0,0,-1,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,0,-1,0,-1}},{-3 m^2+d m^2,{-m^2,0,-m^2,0},{-1,0,0,0,0,0}},{t,{-t,0,t,-t},{0,0,0,-1,0,0}},{0,{m^2,-m^2,0,0},{0,0,0,0,0,-1}},{-2+d,{0,-1,0,-1},{0,0,-1,-1,0,0}},{0,{0,0,m^2,0},{-1,0,-1,0,1,0}}},{{-3+d,{0,-1,0,-1},{-1,0,0,-1,0,0}},{4-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{3-d,{0,1,0,1},{0,0,0,0,-1,-1}},{0,{0,0,0,t},{-1,0,0,-1,0,1}},{3 s-d s,{0,m^2+s,-m^2+s,s},{-1,0,0,0,0,0}},{2 s-d s,{2 s,0,s,0},{0,0,0,0,-1,0}},{-3 s+d s,{0,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,-m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,0,-s t,s t},{0,0,0,0,0,0}},{0,{0,m^2 s,0,0},{0,0,0,1,0,-1}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{-2+d,{-1,0,-1,0},{0,-1,0,0,-1,0}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,s,0,0},{-1,0,-1,1,0,0}},{-t,{0,0,t,0},{0,-1,0,0,0,0}},{3 s-d s,{0,s,0,s},{0,0,-1,0,0,0}}},{{-2+d,{0,-1,0,-1},{0,0,0,-2,0,0}},{3-d,{1,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,t},{0,0,0,-2,0,1}},{-m^2+6 s-2 d s,{s,m^2+s,-m^2+2 s,s},{0,0,0,-1,0,0}},{3 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{0,{s,0,0,0},{1,0,0,-1,-1,0}},{0,{-s,0,0,0},{1,0,0,0,-1,-1}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{-3 m^2 s+d m^2 s,{-m^2 s,-m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{-s t,0,0,0},{1,0,0,-1,0,0}},{0,{m^2 s,0,0,0},{1,0,0,0,0,-1}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{0,{0,s,-s,0},{0,0,-1,0,0,0}},{0,{0,0,m^2 s,0},{0,0,-1,0,1,0}}},{{4-2 d,{2,0,2,0},{-1,0,0,0,-1,0}},{-3+d,{0,-1,0,-1},{0,0,0,-1,-1,0}},{-2+d,{0,-1,0,-1},{0,0,0,-1,0,-1}},{6-2 d,{0,2,0,2},{0,0,0,0,-1,-1}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}},{0,{0,0,-m^2+s,m^2-s},{-1,0,0,0,0,0}},{6 t-2 d t,{0,2 t,0,2 t},{0,0,0,-1,0,0}},{5 s-2 d s,{2 s,s,s,2 s},{0,0,0,0,-1,0}},{-3 m^2+d m^2+2 s-d s,{0,-m^2+2 s,0,-m^2+s},{0,0,0,0,0,-1}},{0,{0,0,0,s t},{-1,0,0,0,0,1}},{-2 s t+d s t,{0,-2 s t,-s t,-s t},{0,0,0,0,0,0}},{0,{0,0,1,0},{-1,-1,0,-1,1,0}},{5-2 d,{2,1,1,1},{0,-1,0,-1,0,0}},{-5+2 d,{-1,-2,0,-2},{0,-1,0,0,0,-1}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{0,{0,0,-t,0},{0,-1,0,-1,1,0}},{-5 m^2+2 d m^2+t-d t,{-2 m^2+t,-m^2+2 t,-m^2,-2 m^2+2 t},{0,-1,0,0,0,0}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,-1,0},{-1,-1,-1,0,1,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}}},{{-3+d,{0,-1,0,-1},{0,0,0,0,-1,-1}},{-4 m^2+d m^2,{0,-m^2,0,-m^2},{-1,0,0,0,0,0}},{3 m^2-d m^2,{0,m^2,0,m^2},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,0,1,-1,-1}},{0,{0,m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,-m^2 s,0,0},{0,0,0,1,0,-1}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{3-d,{0,1,0,1},{-1,0,-1,0,0,0}},{2-d,{1,0,1,0},{0,-1,0,0,-1,0}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{0,{0,-s,0,0},{-1,0,-1,1,0,0}},{-2 m^2+d m^2,{-2 m^2+t,0,-m^2-t,0},{0,-1,0,0,0,0}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {n[1],1,1,n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{0,1,1,0,0,0}] = {{n[1]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[n[1],1,1,-1+n[4],n[5],n[6]]->1/(-3+d-n[4]-n[6]) (-3 F[n[1],0,1,n[4],n[5],n[6]]+d F[n[1],0,1,n[4],n[5],n[6]]+s F[n[1],1,1,n[4],n[5],n[6]]-F[n[1],0,1,n[4],n[5],n[6]] n[1]-s F[n[1],1,1,n[4],n[5],n[6]] n[4]-F[n[1],0,1,n[4],n[5],n[6]] n[5]+m^2 F[n[1],0,1,n[4],1+n[5],n[6]] n[5])},
{n[1]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[n[1],1,1,n[4],-1+n[5],n[6]]->1/(4-d+n[4]+n[6]) (4 F[n[1],0,1,n[4],n[5],n[6]]-d F[n[1],0,1,n[4],n[5],n[6]]+6 F[n[1],1,0,n[4],n[5],n[6]]-2 d F[n[1],1,0,n[4],n[5],n[6]]+F[n[1],0,0,1+n[4],n[5],n[6]] n[4]+F[n[1],0,1,n[4],n[5],n[6]] n[4]-m^2 F[n[1],0,1,1+n[4],n[5],n[6]] n[4]+2 F[n[1],1,0,n[4],n[5],n[6]] n[4]-s F[n[1],1,0,1+n[4],n[5],n[6]] n[4]+s F[n[1],1,1,1+n[4],-1+n[5],n[6]] n[4]-F[-1+n[1],1,0,n[4],n[5],1+n[6]] n[6]+F[n[1],0,0,n[4],n[5],1+n[6]] n[6]+F[n[1],0,1,n[4],n[5],n[6]] n[6]-t F[n[1],0,1,n[4],n[5],1+n[6]] n[6]+2 F[n[1],1,0,n[4],n[5],n[6]] n[6])},
{n[1]<=0&&n[6]<=0,F[-1+n[1],1,1,0,0,n[6]]->1/(-4 m^2+d m^2+4 s-d s+(-m^2+s) n[6]) (-F[n[1],-1,1,0,0,n[6]] (-2+d-n[1])-F[n[1],0,1,0,-1,n[6]] (2-d+n[1])-F[n[1],0,0,0,0,n[6]] (3-d+n[6])-F[n[1],1,1,0,0,-1+n[6]] (3 m^2-d m^2-3 s+d s+(m^2-s) n[6])-F[n[1],0,1,0,0,n[6]] (-2 m^2+d m^2+2 s-d s-t+(-2 m^2+2 s+t) n[1]+t n[6]))},
{n[6]<=0,F[0,1,1,0,0,-1+n[6]]->(-9 t F[0,0,1,0,0,n[6]]+3 d t F[0,0,1,0,0,n[6]]+3 s F[0,1,0,0,0,n[6]]-d s F[0,1,0,0,0,n[6]]+4 s t F[0,1,1,0,0,n[6]]-d s t F[0,1,1,0,0,n[6]]+s F[0,1,0,0,0,n[6]] n[6]+s t F[0,1,1,0,0,n[6]] n[6])/((m^2-s) (-3+d-n[6]))},
{True,F[0,1,1,0,0,0]->((-10+3 d) (-8+3 d) F[0,1,-1,0,0,0])/((-4+d)^2 (m^2-s)^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{0,1,1,0,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {2,4}*)


Syzygies = {{-s+\[Rho][6],s-\[Rho][3],-\[Rho][6],-\[Rho][6],0,-s+\[Rho][6],s-\[Rho][3],-\[Rho][6],-\[Rho][6],0,2 \[Rho][6],-2 \[Rho][3]},{-2 \[Rho][2]-\[Rho][6],-s+\[Rho][3],s+\[Rho][2]-\[Rho][3]+\[Rho][6],\[Rho][2]+\[Rho][6],0,0,-s-2 \[Rho][9],s+\[Rho][9],\[Rho][6]+\[Rho][9],0,-2 \[Rho][2]-2 \[Rho][6],-2 \[Rho][9]},{s-2 \[Rho][3]-\[Rho][6],-s+\[Rho][3],\[Rho][6],\[Rho][6],0,0,0,0,0,0,2 s-2 \[Rho][3]-2 \[Rho][6],0},{\[Rho][3],0,0,0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,-s+\[Rho][3],s-\[Rho][6]},{\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6],-\[Rho][2] \[Rho][3],-\[Rho][3] \[Rho][6],0,0,-\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][9],-\[Rho][3] \[Rho][6],0,0,\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]},{s \[Rho][3]+3 \[Rho][2] \[Rho][3]-\[Rho][3]^2+\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][9],-\[Rho][2] \[Rho][3],-s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2-\[Rho][3] \[Rho][6],-\[Rho][2] \[Rho][3],0,-s \[Rho][9],s \[Rho][3]+s \[Rho][9]+\[Rho][3] \[Rho][9],-s \[Rho][3]-\[Rho][3] \[Rho][9],-\[Rho][3] \[Rho][9],0,s \[Rho][3]+3 \[Rho][2] \[Rho][3]-\[Rho][3]^2+\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],s \[Rho][3]+s \[Rho][9]+\[Rho][3] \[Rho][9]},{-2 \[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3],\[Rho][3] \[Rho][6],0,0,0,0,0,0,0,s \[Rho][2]-2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],0},{m^2-s+\[Rho][3]-2 \[Rho][8],0,-m^2+s-\[Rho][3]+\[Rho][8],-m^2+s-\[Rho][3]+\[Rho][8],s-\[Rho][3],0,m^2-s-2 \[Rho][5]+\[Rho][6],-m^2+s+\[Rho][5]-\[Rho][6],-m^2+s+\[Rho][5]-\[Rho][6],s-\[Rho][6],2 m^2-s+\[Rho][3]-2 \[Rho][8],-s-2 \[Rho][5]+\[Rho][6]},{m^2 \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-2 \[Rho][3] \[Rho][8],-m^2 \[Rho][3]+\[Rho][3] \[Rho][8],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],0,0,0,0,0,m^2 \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]+s \[Rho][8]-2 \[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8],0},{-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],0,0,0,0,\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][3] \[Rho][8],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]},{m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 s-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],-m^2 s+s \[Rho][8],s \[Rho][6],s \[Rho][6],s \[Rho][6],0,-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,m^2 s-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],m^2 s-s \[Rho][5]-m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2},{m^2 \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],m^2 \[Rho][3]+\[Rho][2] \[Rho][3]+s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]-s \[Rho][8]-\[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],0,-m^2 \[Rho][2]+s \[Rho][2]+2 \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]+2 \[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]-2 \[Rho][5] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]+\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9],-s \[Rho][2]+\[Rho][2] \[Rho][6]+s \[Rho][9]+\[Rho][6] \[Rho][9],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8],s \[Rho][2]+2 \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]+2 \[Rho][5] \[Rho][6]+2 m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]-\[Rho][6] \[Rho][9]},{m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],-m^2 \[Rho][9],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]+m^2 \[Rho][9]+\[Rho][3] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][9],-\[Rho][3] \[Rho][9],-\[Rho][3] \[Rho][9],m^2 \[Rho][2]+m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]+m^2 \[Rho][9]+\[Rho][3] \[Rho][9]},{m^2 \[Rho][3]-\[Rho][3] \[Rho][5],0,0,0,0,0,-m^2 \[Rho][6]+\[Rho][5] \[Rho][6],m^2 \[Rho][6]-\[Rho][5] \[Rho][6],m^2 \[Rho][6]-\[Rho][5] \[Rho][6],0,-m^2 s+m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5],m^2 s-s \[Rho][5]-m^2 \[Rho][6]+\[Rho][5] \[Rho][6]}};


(* ::Subsubsection:: *)
(*{0,1,0,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{0,{0,0,0,s},{-1,0,0,0,0,1}},{0,{0,0,-s,0},{0,0,-1,0,1,0}},{0,{s,-s,s,-s},{0,0,0,0,0,0}},{0,{0,s,0,0},{0,0,1,0,-1,0}},{0,{-s,0,0,0},{1,0,0,0,0,-1}},{0,{0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,1,0},{0,-1,-1,0,1,0}},{4-d,{0,1,0,1},{0,-1,0,0,0,0}},{-4+d,{-1,0,-1,0},{0,0,0,-1,0,0}},{0,{0,-1,0,0},{0,0,1,-1,-1,0}},{0,{1,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,0}},{0,{0,0,0,1},{0,-1,0,-1,0,1}},{0,{0,0,-1,0},{0,-1,0,-1,1,0}},{0,{0,1,0,0},{0,-1,1,-1,0,0}},{0,{-1,0,0,0},{1,-1,0,-1,0,0}}},{{6-2 d,{2,0,2,0},{-1,0,0,0,0,0}},{6-2 d,{0,2,0,2},{0,0,0,0,0,-1}},{0,{0,0,-m^2+s,0},{-1,0,0,0,1,0}},{0,{0,0,s,0},{0,0,-1,0,1,0}},{2 s-d s,{s,s,0,2 s},{0,0,0,0,0,0}},{0,{0,-m^2+s,0,0},{0,0,1,0,0,-1}},{0,{s,0,0,0},{1,0,0,0,0,-1}},{0,{0,0,-s t,0},{0,0,0,0,1,0}},{0,{0,-s t,0,0},{0,0,1,0,0,0}},{0,{0,0,-1,0},{0,-1,-1,0,1,0}},{4-d,{1,0,1,0},{0,0,0,-1,0,0}},{0,{-1,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,t,0},{0,-1,0,0,1,0}},{0,{0,t,0,0},{0,0,1,-1,0,0}},{0,{0,0,1,0},{0,-1,0,-1,1,0}},{0,{1,0,0,0},{1,-1,0,-1,0,0}}},{{0,{0,0,s,0},{0,0,-1,0,1,0}},{-4 s+d s,{-s,0,-s,0},{0,0,0,0,0,0}},{0,{s,0,0,0},{1,0,0,0,0,-1}},{0,{0,0,-1,0},{0,-1,-1,0,1,0}},{6-2 d,{2,0,2,0},{0,-1,0,0,0,0}},{4-d,{1,0,1,0},{0,0,0,-1,0,0}},{0,{-1,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,0,1,0},{0,-1,0,-1,1,0}},{0,{1,0,0,0},{1,-1,0,-1,0,0}}},{{-s,{0,0,0,s},{-1,0,0,0,0,0}},{-3 s+d s,{0,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,s,0,0},{0,0,1,0,-1,-1}},{0,{0,0,1,0},{-1,-1,-1,0,1,0}},{-6+3 d,{-3,0,-3,0},{-1,-1,0,0,0,0}},{-1,{2,-1,1,-1},{0,-1,0,0,0,-1}},{0,{0,0,m^2-s,0},{-1,-1,0,0,1,0}},{-5 s+2 d s,{-2 s,-s,-s,-2 s},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{0,{0,-s,0,0},{0,-1,1,0,0,-1}},{0,{0,0,s t,0},{0,-1,0,0,1,0}},{0,{0,s t,0,0},{0,-1,1,0,0,0}},{0,{0,0,-1,0},{-1,-1,0,-1,1,0}},{2-d,{1,0,1,0},{0,-2,0,0,0,0}},{-2+d,{-2,0,-1,0},{0,-1,0,-1,0,0}},{0,{0,0,-t,0},{0,-2,0,0,1,0}},{0,{0,0,t,0},{0,-1,0,-1,1,0}}},{{6-2 d,{0,2,0,2},{0,0,-1,0,0,0}},{6-2 d,{2,0,2,0},{0,0,0,0,-1,0}},{0,{0,0,0,s},{0,0,-1,0,0,1}},{-6 m^2+2 d m^2+6 s-2 d s,{-m^2+s,-2 m^2+2 s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,0}},{0,{s,0,0,0},{1,0,0,0,-1,0}},{0,{0,0,0,-s t},{0,0,0,0,0,1}},{0,{-s t,0,0,0},{1,0,0,0,0,0}},{-3+d,{-1,0,-1,0},{0,-1,0,0,0,0}},{-3+d,{0,-1,0,-1},{0,0,0,-1,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,0,0,t},{0,0,0,-1,0,1}},{0,{-m^2+t,0,0,0},{1,-1,0,0,0,0}}},{{0,{0,0,m^2,0},{-1,0,-1,0,1,0}},{-3 m^2+d m^2,{-m^2,0,-m^2,0},{-1,0,0,0,0,0}},{-m^2,{m^2,0,0,0},{0,0,0,0,0,-1}},{3-d,{1,0,1,0},{-1,0,0,-1,0,0}},{-2+d,{0,-1,0,-1},{0,0,-1,-1,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,0,-1,0,-1}},{0,{-t,t,t,-t},{0,0,0,-1,0,0}}},{{s,{0,0,-s,0},{0,0,-1,0,0,0}},{3 s-d s,{s,0,s,0},{0,0,0,0,-1,0}},{0,{-s,0,0,0},{1,0,0,0,-1,-1}},{0,{0,0,m^2 s,0},{0,0,-1,0,1,0}},{-4 m^2 s+d m^2 s,{-m^2 s,0,-m^2 s,0},{0,0,0,0,0,0}},{0,{m^2 s,0,0,0},{1,0,0,0,0,-1}},{2-d,{0,1,0,1},{0,0,-1,-1,0,0}},{3-d,{1,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{m^2+5 s-2 d s,{s,-m^2+2 s,-m^2+2 s,s},{0,0,0,-1,0,0}},{0,{s,0,0,0},{1,0,0,-1,-1,0}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{0,{-s t,0,0,0},{1,0,0,-1,0,0}},{-2+d,{0,-1,0,-1},{0,0,0,-2,0,0}},{0,{0,0,0,t},{0,0,0,-2,0,1}}},{{0,{2,-2,2,-2},{-1,0,-1,0,0,0}},{-4+2 d,{-2,0,-2,0},{-1,0,0,0,-1,0}},{4-2 d,{0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,0,-s},{-1,0,-1,0,0,1}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{-m^2-2 s+d s,{-m^2,2 m^2-2 s,-s,m^2-s},{-1,0,0,0,0,0}},{2 s-d s,{2 s,0,s,s},{0,0,-1,0,0,0}},{-2 s+d s,{-2 s,0,-s,0},{0,0,0,0,-1,0}},{-3 m^2+d m^2+2 s-d s,{m^2,-2 m^2+2 s,0,-m^2+s},{0,0,0,0,0,-1}},{0,{0,0,0,s t},{-1,0,0,0,0,1}},{0,{0,0,-s t,0},{0,0,-1,0,1,0}},{0,{0,0,s t,-s t},{0,0,0,0,0,0}},{2-d,{1,0,1,0},{-1,-1,0,0,0,0}},{6-2 d,{1,1,1,1},{-1,0,0,-1,0,0}},{-3+d,{-1,0,-1,0},{0,-1,-1,0,0,0}},{-4+2 d,{0,-2,0,-2},{0,0,-1,-1,0,0}},{-3+d,{-1,0,-1,0},{0,0,0,-1,-1,0}},{2-d,{0,1,0,1},{0,0,0,-1,0,-1}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}},{0,{0,0,t,0},{0,-1,-1,0,1,0}},{2 m^2-d m^2+t,{2 m^2-t,0,m^2,0},{0,-1,0,0,0,0}},{-t,{-t,2 t,t,-t},{0,0,0,-1,0,0}},{0,{0,0,-m^2 t,0},{0,-1,0,0,1,0}}},{{-m^2,{0,0,0,m^2},{-1,0,0,0,0,0}},{-3 m^2+d m^2,{0,-m^2,0,-m^2},{0,0,0,0,0,-1}},{0,{0,m^2,0,0},{0,0,1,0,-1,-1}},{-2+d,{-1,0,-1,0},{-1,-1,0,0,0,0}},{3-d,{0,1,0,1},{0,-1,-1,0,0,0}},{2-d,{1,0,1,0},{0,-1,0,0,-1,0}},{-3+d,{0,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,0,-m^2,0},{-1,-1,0,0,1,0}},{-5 m^2+2 d m^2,{-2 m^2+t,-m^2-t,-m^2-t,-2 m^2+t},{0,-1,0,0,0,0}},{0,{0,-m^2,0,0},{0,-1,1,0,0,-1}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,m^2 t,0,0},{0,-1,1,0,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {n[1],1,n[3],1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{1,3,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{0,1,0,1,0,0}] = {{n[1]<=0&&n[3]<=0&&n[5]<=-1&&n[6]<=0,F[n[1],1,-1+n[3],1,1+n[5],n[6]]->1/(s n[5]) (-6 F[n[1],0,n[3],1,n[5],n[6]]+2 d F[n[1],0,n[3],1,n[5],n[6]]-4 F[n[1],1,n[3],0,n[5],n[6]]+d F[n[1],1,n[3],0,n[5],n[6]]+4 s F[n[1],1,n[3],1,n[5],n[6]]-d s F[n[1],1,n[3],1,n[5],n[6]]-2 F[n[1],0,n[3],1,n[5],n[6]] n[1]-F[n[1],1,n[3],0,n[5],n[6]] n[1]+s F[n[1],1,n[3],1,n[5],n[6]] n[1]-F[1+n[1],0,n[3],0,n[5],n[6]] n[1]+F[1+n[1],0,n[3],1,n[5],-1+n[6]] n[1]-s F[1+n[1],1,n[3],1,n[5],-1+n[6]] n[1]+F[n[1],0,-1+n[3],1,1+n[5],n[6]] n[5]-F[n[1],0,n[3],0,1+n[5],n[6]] n[5]-2 F[n[1],0,n[3],1,n[5],n[6]] n[5]+m^2 F[n[1],0,n[3],1,1+n[5],n[6]] n[5]-F[n[1],1,n[3],0,n[5],n[6]] n[5]+s F[n[1],1,n[3],1,n[5],n[6]] n[5])},
{n[1]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[-1+n[1],1,n[3],1,n[5],n[6]]->1/(-m^2+m^2 n[6]) (m^2 F[n[1],0,1+n[3],1,n[5],-1+n[6]] n[3]-m^2 t F[n[1],0,1+n[3],1,n[5],n[6]] n[3]-m^2 F[n[1],1,1+n[3],1,-1+n[5],-1+n[6]] n[3]-F[-1+n[1],0,n[3],1,n[5],n[6]] (-2+d-n[1]-n[5])+F[n[1],0,n[3],1,-1+n[5],n[6]] (-2+d-n[1]-n[5])+m^2 F[-1+n[1],0,n[3],1,1+n[5],n[6]] n[5]-m^2 t F[n[1],0,n[3],1,1+n[5],n[6]] n[5]+F[n[1],0,-1+n[3],1,n[5],n[6]] (-3+d-n[3]-n[6])-F[n[1],0,n[3],1,n[5],-1+n[6]] (-3+d-n[3]-n[6])-F[n[1],1,n[3],1,n[5],-1+n[6]] (-3 m^2+d m^2-m^2 n[3]-m^2 n[6])-F[n[1],0,n[3],1,n[5],n[6]] (-5 m^2+2 d m^2-2 m^2 n[1]+t n[1]-m^2 n[3]-t n[3]-m^2 n[5]-t n[5]-2 m^2 n[6]+t n[6]))},
{n[5]<=0&&n[6]<=0,F[0,1,0,1,n[5],-1+n[6]]->1/(2 m^2 (-3+d-n[6]) (-2+d-n[5]-n[6])) (-12 F[-1,0,0,1,n[5],n[6]]+10 d F[-1,0,0,1,n[5],n[6]]-2 d^2 F[-1,0,0,1,n[5],n[6]]+18 F[0,0,-1,1,n[5],n[6]]-12 d F[0,0,-1,1,n[5],n[6]]+2 d^2 F[0,0,-1,1,n[5],n[6]]+12 F[0,0,0,1,-1+n[5],n[6]]-10 d F[0,0,0,1,-1+n[5],n[6]]+2 d^2 F[0,0,0,1,-1+n[5],n[6]]-18 F[0,0,0,1,n[5],-1+n[6]]+12 d F[0,0,0,1,n[5],-1+n[6]]-2 d^2 F[0,0,0,1,n[5],-1+n[6]]-36 m^2 F[0,0,0,1,n[5],n[6]]+24 d m^2 F[0,0,0,1,n[5],n[6]]-4 d^2 m^2 F[0,0,0,1,n[5],n[6]]+6 m^2 s F[0,1,0,1,n[5],n[6]]-2 d m^2 s F[0,1,0,1,n[5],n[6]]-10 F[-1,0,0,1,n[5],n[6]] n[5]+4 d F[-1,0,0,1,n[5],n[6]] n[5]-6 m^2 F[-1,0,0,1,1+n[5],n[6]] n[5]+2 d m^2 F[-1,0,0,1,1+n[5],n[6]] n[5]-m^4 F[-1,1,0,1,1+n[5],n[6]] n[5]+m^2 s F[-1,1,0,1,1+n[5],n[6]] n[5]+6 F[0,0,-1,1,n[5],n[6]] n[5]-2 d F[0,0,-1,1,n[5],n[6]] n[5]+10 F[0,0,0,1,-1+n[5],n[6]] n[5]-4 d F[0,0,0,1,-1+n[5],n[6]] n[5]-6 F[0,0,0,1,n[5],-1+n[6]] n[5]+2 d F[0,0,0,1,n[5],-1+n[6]] n[5]-18 m^2 F[0,0,0,1,n[5],n[6]] n[5]+6 d m^2 F[0,0,0,1,n[5],n[6]] n[5]-6 t F[0,0,0,1,n[5],n[6]] n[5]+2 d t F[0,0,0,1,n[5],n[6]] n[5]+m^4 F[0,0,0,1,1+n[5],n[6]] n[5]+7 m^2 t F[0,0,0,1,1+n[5],n[6]] n[5]-2 d m^2 t F[0,0,0,1,1+n[5],n[6]] n[5]+m^2 s F[0,1,0,1,n[5],n[6]] n[5]-m^2 s t F[0,1,0,1,1+n[5],n[6]] n[5]-2 F[-1,0,0,1,n[5],n[6]] n[5]^2-2 m^2 F[-1,0,0,1,1+n[5],n[6]] n[5]^2+2 F[0,0,0,1,-1+n[5],n[6]] n[5]^2-2 m^2 F[0,0,0,1,n[5],n[6]] n[5]^2-2 t F[0,0,0,1,n[5],n[6]] n[5]^2+2 m^2 t F[0,0,0,1,1+n[5],n[6]] n[5]^2+6 F[0,0,-1,1,n[5],n[6]] n[6]-2 d F[0,0,-1,1,n[5],n[6]] n[6]-6 F[0,0,0,1,n[5],-1+n[6]] n[6]+2 d F[0,0,0,1,n[5],-1+n[6]] n[6]-6 m^2 F[0,0,0,1,n[5],n[6]] n[6]+2 d m^2 F[0,0,0,1,n[5],n[6]] n[6]+6 t F[0,0,0,1,n[5],n[6]] n[6]-2 d t F[0,0,0,1,n[5],n[6]] n[6]-4 m^2 s F[0,1,0,1,n[5],n[6]] n[6]+2 d m^2 s F[0,1,0,1,n[5],n[6]] n[6]+m^4 F[-1,1,0,1,1+n[5],n[6]] n[5] n[6]-m^2 s F[-1,1,0,1,1+n[5],n[6]] n[5] n[6]+2 F[0,0,-1,1,n[5],n[6]] n[5] n[6]-2 F[0,0,0,1,n[5],-1+n[6]] n[5] n[6]-2 m^2 F[0,0,0,1,n[5],n[6]] n[5] n[6]+2 t F[0,0,0,1,n[5],n[6]] n[5] n[6]-m^4 F[0,0,0,1,1+n[5],n[6]] n[5] n[6]-m^2 t F[0,0,0,1,1+n[5],n[6]] n[5] n[6]-m^2 s F[0,1,0,1,n[5],n[6]] n[5] n[6]+m^2 s t F[0,1,0,1,1+n[5],n[6]] n[5] n[6]-2 m^2 s F[0,1,0,1,n[5],n[6]] n[6]^2)},
{n[5]<=0&&n[6]<=0,F[0,1,0,1,-1+n[5],n[6]]->1/(2 s (-3+d-n[5]) (-2+d-n[5]-n[6])) (36 m^2 F[0,0,0,1,n[5],n[6]]-24 d m^2 F[0,0,0,1,n[5],n[6]]+4 d^2 m^2 F[0,0,0,1,n[5],n[6]]-3 s F[0,0,0,1,n[5],n[6]]+d s F[0,0,0,1,n[5],n[6]]-12 F[0,1,-1,0,n[5],n[6]]+10 d F[0,1,-1,0,n[5],n[6]]-2 d^2 F[0,1,-1,0,n[5],n[6]]+12 F[0,1,0,-1,n[5],n[6]]-10 d F[0,1,0,-1,n[5],n[6]]+2 d^2 F[0,1,0,-1,n[5],n[6]]-18 F[0,1,0,0,-1+n[5],n[6]]+12 d F[0,1,0,0,-1+n[5],n[6]]-2 d^2 F[0,1,0,0,-1+n[5],n[6]]+18 m^2 F[0,1,0,0,n[5],n[6]]-12 d m^2 F[0,1,0,0,n[5],n[6]]+2 d^2 m^2 F[0,1,0,0,n[5],n[6]]-33 s F[0,1,0,0,n[5],n[6]]+23 d s F[0,1,0,0,n[5],n[6]]-4 d^2 s F[0,1,0,0,n[5],n[6]]-6 m^2 s F[0,1,0,1,n[5],n[6]]+2 d m^2 s F[0,1,0,1,n[5],n[6]]+6 s^2 F[0,1,0,1,n[5],n[6]]-2 d s^2 F[0,1,0,1,n[5],n[6]]-6 m^2 F[0,0,-1,1,1+n[5],n[6]] n[5]+2 d m^2 F[0,0,-1,1,1+n[5],n[6]] n[5]+6 m^2 F[0,0,0,0,1+n[5],n[6]] n[5]-2 d m^2 F[0,0,0,0,1+n[5],n[6]] n[5]+12 m^2 F[0,0,0,1,n[5],n[6]] n[5]-4 d m^2 F[0,0,0,1,n[5],n[6]] n[5]+2 s F[0,0,0,1,n[5],n[6]] n[5]-d s F[0,0,0,1,n[5],n[6]] n[5]-6 m^4 F[0,0,0,1,1+n[5],n[6]] n[5]+2 d m^4 F[0,0,0,1,1+n[5],n[6]] n[5]-m^2 s F[0,0,0,1,1+n[5],n[6]] n[5]-6 F[0,1,0,0,-1+n[5],n[6]] n[5]+2 d F[0,1,0,0,-1+n[5],n[6]] n[5]+12 m^2 F[0,1,0,0,n[5],n[6]] n[5]-4 d m^2 F[0,1,0,0,n[5],n[6]] n[5]-9 s F[0,1,0,0,n[5],n[6]] n[5]+3 d s F[0,1,0,0,n[5],n[6]] n[5]+4 m^2 s F[0,1,0,1,n[5],n[6]] n[5]-2 d m^2 s F[0,1,0,1,n[5],n[6]] n[5]-4 s^2 F[0,1,0,1,n[5],n[6]] n[5]+2 d s^2 F[0,1,0,1,n[5],n[6]] n[5]+s F[0,0,0,1,n[5],n[6]] n[5]^2+m^2 s F[0,0,0,1,1+n[5],n[6]] n[5]^2+2 m^2 s F[0,1,0,1,n[5],n[6]] n[5]^2-2 s^2 F[0,1,0,1,n[5],n[6]] n[5]^2+12 m^2 F[0,0,0,1,n[5],n[6]] n[6]-4 d m^2 F[0,0,0,1,n[5],n[6]] n[6]-10 F[0,1,-1,0,n[5],n[6]] n[6]+4 d F[0,1,-1,0,n[5],n[6]] n[6]-6 s F[0,1,-1,0,n[5],1+n[6]] n[6]+2 d s F[0,1,-1,0,n[5],1+n[6]] n[6]+s^2 F[0,1,-1,1,n[5],1+n[6]] n[6]+10 F[0,1,0,-1,n[5],n[6]] n[6]-4 d F[0,1,0,-1,n[5],n[6]] n[6]-6 t F[0,1,0,-1,n[5],1+n[6]] n[6]+2 d t F[0,1,0,-1,n[5],1+n[6]] n[6]-6 F[0,1,0,0,-1+n[5],n[6]] n[6]+2 d F[0,1,0,0,-1+n[5],n[6]] n[6]+6 m^2 F[0,1,0,0,n[5],n[6]] n[6]-2 d m^2 F[0,1,0,0,n[5],n[6]] n[6]-17 s F[0,1,0,0,n[5],n[6]] n[6]+6 d s F[0,1,0,0,n[5],n[6]] n[6]+7 s t F[0,1,0,0,n[5],1+n[6]] n[6]-2 d s t F[0,1,0,0,n[5],1+n[6]] n[6]-m^2 s F[0,1,0,1,n[5],n[6]] n[6]+s^2 F[0,1,0,1,n[5],n[6]] n[6]-s^2 t F[0,1,0,1,n[5],1+n[6]] n[6]-2 m^2 F[0,0,-1,1,1+n[5],n[6]] n[5] n[6]+2 m^2 F[0,0,0,0,1+n[5],n[6]] n[5] n[6]+4 m^2 F[0,0,0,1,n[5],n[6]] n[5] n[6]-2 m^4 F[0,0,0,1,1+n[5],n[6]] n[5] n[6]-s^2 F[0,1,-1,1,n[5],1+n[6]] n[5] n[6]-2 F[0,1,0,0,-1+n[5],n[6]] n[5] n[6]+4 m^2 F[0,1,0,0,n[5],n[6]] n[5] n[6]-3 s F[0,1,0,0,n[5],n[6]] n[5] n[6]-s t F[0,1,0,0,n[5],1+n[6]] n[5] n[6]+m^2 s F[0,1,0,1,n[5],n[6]] n[5] n[6]-s^2 F[0,1,0,1,n[5],n[6]] n[5] n[6]+s^2 t F[0,1,0,1,n[5],1+n[6]] n[5] n[6]-2 F[0,1,-1,0,n[5],n[6]] n[6]^2-2 s F[0,1,-1,0,n[5],1+n[6]] n[6]^2+2 F[0,1,0,-1,n[5],n[6]] n[6]^2-2 t F[0,1,0,-1,n[5],1+n[6]] n[6]^2-2 s F[0,1,0,0,n[5],n[6]] n[6]^2+2 s t F[0,1,0,0,n[5],1+n[6]] n[6]^2)},
{True,F[0,1,0,1,0,0]->((-10+3 d) (-8+3 d) F[0,1,0,-1,0,0])/((-4+d) (-2+d) s^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{0,1,0,1,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {3,4}*)


Syzygies = {{-2 \[Rho][2]-\[Rho][6]+\[Rho][9],\[Rho][2],\[Rho][6],0,0,0,0,0,0,0,0,0},{-s-2 \[Rho][2]+2 \[Rho][3]+\[Rho][9],s+\[Rho][2]-\[Rho][3],0,-\[Rho][6],0,0,0,0,0,0,0,0},{-2 \[Rho][2]+\[Rho][3]-\[Rho][6]+\[Rho][9],\[Rho][2],\[Rho][6],0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,-\[Rho][6],s-\[Rho][6]},{-m^2-\[Rho][5]+\[Rho][6]+2 \[Rho][8],m^2-\[Rho][8],-\[Rho][6],-\[Rho][6],-\[Rho][6],0,0,0,0,0,0,0},{m^2-s-2 \[Rho][2]+2 \[Rho][3]-\[Rho][6]-2 \[Rho][8]+\[Rho][9],\[Rho][2],-m^2+s-\[Rho][3]+\[Rho][6]+\[Rho][8],-m^2+s-\[Rho][3]+\[Rho][8],s-\[Rho][3],0,m^2-s-2 \[Rho][5],-m^2+s+\[Rho][5],-m^2+s+\[Rho][5],s-\[Rho][6],2 m^2-2 s-2 \[Rho][5],-2 \[Rho][5]},{-s \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][9],-\[Rho][2] \[Rho][5],s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6],\[Rho][2] \[Rho][5],0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9],s \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][9],\[Rho][5] \[Rho][9],0,s t-s \[Rho][5]-t \[Rho][6]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9],-s \[Rho][5]+\[Rho][5] \[Rho][6]-2 \[Rho][5] \[Rho][9]},{\[Rho][2] \[Rho][5]+\[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][9]-\[Rho][3] \[Rho][9]-\[Rho][5] \[Rho][9]+\[Rho][6] \[Rho][9]+\[Rho][8] \[Rho][9]-\[Rho][9]^2,-\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][9],-\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],0,0,0,\[Rho][5] \[Rho][6],-\[Rho][5] \[Rho][6],0,\[Rho][6] \[Rho][9],-t \[Rho][6]+\[Rho][5] \[Rho][6],\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]},{-\[Rho][3] \[Rho][5],0,0,0,0,-s \[Rho][5]+\[Rho][5] \[Rho][6],s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6],0,0,0,m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8],s \[Rho][5]-2 \[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6]},{2 \[Rho][2] \[Rho][3]-\[Rho][3]^2-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]+\[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][9],-\[Rho][2] \[Rho][3],-\[Rho][3] \[Rho][6],0,0,\[Rho][5] \[Rho][6],-\[Rho][5] \[Rho][6],0,0,\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][8],m^2 \[Rho][3]-s \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6]},{2 s \[Rho][2]-s \[Rho][3]-s \[Rho][5]+s \[Rho][6]-2 \[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]-\[Rho][6]^2+s \[Rho][8]-\[Rho][6] \[Rho][8]-s \[Rho][9]+\[Rho][6] \[Rho][9],-s \[Rho][2]+\[Rho][2] \[Rho][6],-s \[Rho][6]+\[Rho][6]^2,0,0,0,-\[Rho][5] \[Rho][6],0,0,s \[Rho][6]-\[Rho][6]^2,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6],m^2 s-s^2-s \[Rho][5]-m^2 \[Rho][6]+s \[Rho][6]-\[Rho][5] \[Rho][6]},{-2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][9],\[Rho][2] \[Rho][5],\[Rho][5] \[Rho][6],0,0,0,-\[Rho][5] \[Rho][6],\[Rho][5] \[Rho][6],\[Rho][5] \[Rho][6],0,-\[Rho][5] \[Rho][6],s \[Rho][5]-\[Rho][5] \[Rho][6]},{m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]+2 \[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]+\[Rho][6]^2-s \[Rho][8]+\[Rho][6] \[Rho][8]-\[Rho][6] \[Rho][9],-\[Rho][2] \[Rho][6],-\[Rho][6]^2,0,0,0,-m^2 \[Rho][6]+s \[Rho][6]+2 \[Rho][5] \[Rho][6],m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6],m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6],-s \[Rho][6]+\[Rho][6]^2,-2 m^2 \[Rho][6]+2 s \[Rho][6]+2 \[Rho][5] \[Rho][6],2 \[Rho][5] \[Rho][6]},{m^2 \[Rho][3]-t \[Rho][3]+2 \[Rho][2] \[Rho][3]-\[Rho][3]^2-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+s \[Rho][8]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3],-s t+t \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-s \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+s \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9],s t+m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-s \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],s t+m^2 \[Rho][3]-s \[Rho][3]-2 t \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{-2 \[Rho][2]^2+m^2 \[Rho][3]+2 \[Rho][2] \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]-\[Rho][5] \[Rho][6]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][2] \[Rho][9]+\[Rho][5] \[Rho][9],\[Rho][2]^2+\[Rho][2] \[Rho][5],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]+\[Rho][5] \[Rho][6]+s \[Rho][8]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3],0,m^2 \[Rho][2]-s \[Rho][2]-2 \[Rho][2] \[Rho][5]-\[Rho][5] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][5]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9],-m^2 \[Rho][2]+s \[Rho][2]+\[Rho][2] \[Rho][5]+m^2 \[Rho][9]-s \[Rho][9]-\[Rho][5] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],2 m^2 \[Rho][2]-2 s \[Rho][2]-2 \[Rho][2] \[Rho][5]+t \[Rho][6]-\[Rho][5] \[Rho][6]-2 m^2 \[Rho][9]+2 s \[Rho][9]+2 \[Rho][5] \[Rho][9],-2 \[Rho][2] \[Rho][5]-\[Rho][5] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]+2 \[Rho][5] \[Rho][9]},{-m^2 \[Rho][2] \[Rho][5]+3 \[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6]^2-\[Rho][5] \[Rho][6] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][9],m^2 \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][6],-\[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][6]^2+\[Rho][5] \[Rho][6] \[Rho][8],-\[Rho][2] \[Rho][5] \[Rho][6],-\[Rho][2] \[Rho][5] \[Rho][6],0,-\[Rho][5]^2 \[Rho][6]+\[Rho][5] \[Rho][6]^2+\[Rho][5] \[Rho][6] \[Rho][9],\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6]^2-\[Rho][5] \[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]^2-\[Rho][5] \[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6] \[Rho][9],t \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+\[Rho][5] \[Rho][6]^2+\[Rho][5] \[Rho][6] \[Rho][9],-s \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+\[Rho][5] \[Rho][6]^2-m^2 \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9]},{-m^2 s \[Rho][5]+m^2 \[Rho][2] \[Rho][5]-2 s \[Rho][2] \[Rho][5]+s \[Rho][3] \[Rho][5]+m^2 \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][8]-m^2 \[Rho][5] \[Rho][9]+s \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9],-m^2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][6],m^2 s \[Rho][5]+s \[Rho][2] \[Rho][5]-m^2 \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6]^2-s \[Rho][5] \[Rho][8],s \[Rho][2] \[Rho][5],s \[Rho][2] \[Rho][5],0,-m^2 s \[Rho][5]+s \[Rho][5]^2+m^2 \[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][6]^2-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2-m^2 \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6]^2+s \[Rho][5] \[Rho][9],s \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][9],s \[Rho][5] \[Rho][9],m^2 s t-m^2 s \[Rho][5]-s t \[Rho][5]+s \[Rho][5]^2-m^2 t \[Rho][6]-s t \[Rho][6]+m^2 \[Rho][5] \[Rho][6]+t \[Rho][6]^2-\[Rho][5] \[Rho][6]^2+m^4 \[Rho][9]-m^2 s \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9],-m^2 s \[Rho][5]+s^2 \[Rho][5]+s \[Rho][5]^2+m^2 \[Rho][5] \[Rho][6]-\[Rho][5] \[Rho][6]^2-m^2 \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][6] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{0,0,1,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{4-2 d,{2,2,2,0},{-1,0,0,0,0,0}},{-2+d,{-2,-1,-1,0},{0,0,0,0,0,-1}},{0,{0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0},{-1,1,0,0,0,0}},{0,{0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0},{0,1,0,0,0,-1}},{0,{0,0,-1,0},{-1,0,-1,0,1,0}},{0,{0,0,1,0},{-1,0,0,-1,1,0}},{0,{0,1,0,0},{-1,1,0,-1,0,0}},{2-d,{2,1,1,0},{0,0,0,-1,0,0}},{0,{0,0,-t,0},{0,0,0,-1,1,0}}},{{4-2 d,{2,2,2,0},{-1,0,0,0,0,0}},{-4+2 d,{-2,-2,-2,0},{0,-1,0,0,0,0}},{-2+d,{-2,-1,-1,0},{0,0,0,0,0,-1}},{0,{1,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0},{-1,1,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,0}},{2 s-d s,{s,2 s,s,0},{0,0,0,0,0,0}},{0,{0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0},{0,1,0,0,0,-1}},{0,{-s,0,0,0},{1,0,0,0,0,-1}},{0,{0,0,-1,0},{-1,0,-1,0,1,0}},{0,{0,0,1,0},{-1,0,0,-1,1,0}},{0,{0,1,0,0},{-1,1,0,-1,0,0}},{0,{0,0,1,0},{0,-1,-1,0,1,0}},{0,{0,0,-1,0},{0,-1,0,-1,1,0}},{0,{1,-1,0,0},{0,0,0,-1,0,0}},{0,{-1,0,0,0},{1,-1,0,-1,0,0}},{0,{0,0,-s,0},{0,0,-1,0,1,0}},{0,{0,0,-t,0},{0,0,0,-1,1,0}}},{{4-2 d,{2,2,2,0},{-1,0,0,0,0,0}},{-2+d,{-1,-1,-1,0},{0,-1,0,0,0,0}},{-2+d,{-2,-1,-1,0},{0,0,0,0,0,-1}},{0,{0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0},{-1,1,0,0,0,0}},{0,{0,0,m^2,0},{0,-1,0,0,1,0}},{-s,{0,s,0,0},{0,0,0,0,0,0}},{0,{0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0},{0,1,0,0,0,-1}},{0,{0,0,-1,0},{-1,0,-1,0,1,0}},{0,{0,0,1,0},{-1,0,0,-1,1,0}},{0,{0,1,0,0},{-1,1,0,-1,0,0}},{6-2 d,{2,1,1,1},{0,0,0,-1,0,0}},{0,{0,0,-t,0},{0,0,0,-1,1,0}}},{{-4+2 d,{-2,-2,-2,0},{0,0,0,0,-1,0}},{0,{1,0,0,0},{1,0,0,0,-1,-1}},{2 m^2-d m^2,{m^2,m^2,2 m^2,0},{0,0,0,0,0,0}},{0,{0,s,0,0},{0,1,0,0,-1,0}},{0,{-m^2,0,0,0},{1,0,0,0,0,-1}},{2-d,{1,1,2,0},{0,0,-1,0,0,0}},{-2+d,{-1,-1,-2,0},{0,0,0,-1,0,0}},{0,{0,-1,0,0},{0,1,0,-1,-1,0}},{0,{-1,0,0,0},{1,0,0,-1,-1,0}},{0,{0,0,-2 m^2,0},{0,0,-1,0,1,0}},{0,{0,-s,0,0},{0,1,-1,0,0,0}},{0,{t,0,0,0},{1,0,0,-1,0,0}}},{{4-2 d,{2,2,2,0},{-1,0,0,0,0,0}},{-4+2 d,{-2,-2,-2,0},{0,-1,0,0,0,0}},{4-2 d,{2,2,2,0},{0,0,0,0,-1,0}},{-2+d,{-2,-1,-1,0},{0,0,0,0,0,-1}},{0,{0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0},{-1,1,0,0,0,0}},{-6 m^2+2 d m^2+6 s-2 d s,{-m^2+s,-2 m^2+2 s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,0}},{0,{0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0},{0,1,0,0,0,-1}},{0,{-m^2+t,0,0,0},{1,-1,0,0,0,0}},{0,{s,0,0,0},{1,0,0,0,-1,0}},{0,{0,0,0,-s t},{0,0,0,0,0,1}},{0,{-s t,0,0,0},{1,0,0,0,0,0}},{0,{0,0,-1,0},{-1,0,-1,0,1,0}},{0,{0,0,1,0},{-1,0,0,-1,1,0}},{0,{0,1,0,0},{-1,1,0,-1,0,0}},{8-2 d,{0,0,0,2},{0,0,-1,0,0,0}},{2-d,{2,1,1,0},{0,0,0,-1,0,0}},{0,{0,0,0,s},{0,0,-1,0,0,1}},{0,{0,0,0,t},{0,0,0,-1,0,1}},{0,{0,0,-t,0},{0,0,0,-1,1,0}}},{{-4+2 d,{-2,-2,-2,0},{-1,0,0,0,0,-1}},{2-d,{1,1,1,0},{0,-1,0,0,0,-1}},{-2+d,{-1,-1,-1,0},{0,0,0,0,-1,-1}},{2-d,{2,1,1,0},{0,0,0,0,0,-2}},{0,{0,0,m^2,0},{-1,0,0,0,1,-1}},{0,{0,s,0,0},{-1,1,0,0,0,-1}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{-m^2+s,{0,-s,m^2,0},{0,0,0,0,0,-1}},{0,{0,0,-m^2,0},{0,0,0,0,1,-2}},{0,{0,s,0,0},{0,1,0,0,-1,-1}},{0,{0,-s,0,0},{0,1,0,0,0,-2}},{-2+d,{-1,-1,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,1,0},{-1,0,-1,0,1,-1}},{0,{0,0,-1,0},{-1,0,0,-1,1,-1}},{0,{0,-1,0,0},{-1,1,0,-1,0,-1}},{2-d,{2,1,1,0},{0,0,-1,0,0,-1}},{-2+d,{-2,-1,-1,0},{0,0,0,-1,0,-1}},{0,{0,0,-m^2,0},{0,0,-1,0,1,-1}},{t,{0,0,0,-t},{0,0,0,-1,0,0}},{0,{0,0,t,0},{0,0,0,-1,1,-1}},{0,{0,-s,0,0},{0,1,-1,0,0,-1}},{0,{0,0,1,0},{-1,0,-2,0,1,0}},{0,{0,0,-1,0},{-1,0,-1,-1,1,0}},{0,{0,-1,0,0},{-1,1,-1,-1,0,0}},{-5+2 d,{-2,-1,-1,-1},{0,0,-1,-1,0,0}},{0,{0,0,t,0},{0,0,-1,-1,1,0}}},{{-2+2 d,{-2,-2,-2,0},{-1,-1,0,0,0,0}},{1-d,{1,1,1,0},{0,-2,0,0,0,0}},{-1+d,{-1,-1,-1,0},{0,-1,0,0,-1,0}},{1-d,{2,1,1,0},{0,-1,0,0,0,-1}},{0,{0,0,m^2,0},{-1,-1,0,0,1,0}},{-s,{0,s,0,0},{-1,0,0,0,0,0}},{0,{0,0,-m^2,0},{0,-2,0,0,1,0}},{-m^2+2 s,{0,-s,m^2,0},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0},{0,-1,0,0,1,-1}},{-s,{0,s,0,0},{0,0,0,0,-1,0}},{s,{0,-s,0,0},{0,0,0,0,0,-1}},{0,{0,0,1,0},{-1,-1,-1,0,1,0}},{0,{0,0,-1,0},{-1,-1,0,-1,1,0}},{1,{0,-1,0,0},{-1,0,0,-1,0,0}},{2-d,{1,1,1,0},{0,-1,-1,0,0,0}},{-1+d,{-2,-1,-1,0},{0,-1,0,-1,0,0}},{0,{0,0,-m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,-t},{0,-1,0,-1,0,1}},{0,{0,0,t,0},{0,-1,0,-1,1,0}},{s,{0,-s,0,0},{0,0,-1,0,0,0}},{0,{0,0,0,-1},{-1,0,-1,-1,0,1}},{0,{0,0,0,1},{0,-1,-1,-1,0,1}},{3-d,{0,0,0,1},{0,0,-1,-1,0,0}}},{{-4 s+2 d s,{-2 s,-2 s,-2 s,0},{-1,0,0,0,0,0}},{2 s-d s,{s,s,s,0},{0,-1,0,0,0,0}},{-2 s+d s,{-s,-s,-s,0},{0,0,0,0,-1,0}},{2 s-d s,{2 s,s,s,0},{0,0,0,0,0,-1}},{0,{0,0,m^2 s,0},{-1,0,0,0,1,0}},{0,{0,s^2,0,0},{-1,1,0,0,0,0}},{0,{0,0,-m^2 s,0},{0,-1,0,0,1,0}},{-m^2 s+s^2,{0,-s^2,m^2 s,0},{0,0,0,0,0,0}},{0,{0,0,-m^2 s,0},{0,0,0,0,1,-1}},{0,{0,s^2,0,0},{0,1,0,0,-1,0}},{0,{0,-s^2,0,0},{0,1,0,0,0,-1}},{4-2 d,{2,2,2,0},{-1,0,0,-1,0,0}},{-2+d,{-1,-1,-1,0},{0,-1,0,-1,0,0}},{2-d,{1,1,1,0},{0,0,0,-1,-1,0}},{-2+d,{-2,-1,-1,0},{0,0,0,-1,0,-1}},{0,{0,0,s,0},{-1,0,-1,0,1,0}},{0,{0,0,-m^2-s,0},{-1,0,0,-1,1,0}},{0,{0,-2 s,0,0},{-1,1,0,-1,0,0}},{0,{0,0,m^2,0},{0,-1,0,-1,1,0}},{3 s-d s,{s,s,s,0},{0,0,-1,0,0,0}},{-2 s+d s,{-2 s,0,-m^2-s,0},{0,0,0,-1,0,0}},{0,{0,0,m^2,0},{0,0,0,-1,1,-1}},{0,{0,-s,0,0},{0,1,0,-1,-1,0}},{0,{0,s,0,0},{0,1,0,-1,0,-1}},{0,{0,0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,-s t},{0,0,0,-1,0,1}},{0,{0,0,s t,0},{0,0,0,-1,1,0}},{0,{0,-s^2,0,0},{0,1,-1,0,0,0}},{0,{0,0,-1,0},{-1,0,-1,-1,1,0}},{0,{0,0,1,0},{-1,0,0,-2,1,0}},{0,{0,1,0,0},{-1,1,0,-2,0,0}},{3-d,{0,0,0,1},{0,0,-1,-1,0,0}},{2-d,{2,1,1,0},{0,0,0,-2,0,0}},{0,{0,0,0,s},{0,0,-1,-1,0,1}},{0,{0,0,0,t},{0,0,0,-2,0,1}},{0,{0,0,-t,0},{0,0,0,-2,1,0}}},{{-2 m^2+d m^2,{-m^2,-m^2,-m^2,0},{0,-1,0,0,0,0}},{2 s-d s,{s,s,s,0},{0,0,0,0,-1,0}},{0,{0,0,m^4,0},{0,-1,0,0,1,0}},{0,{0,m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{0,-s^2,0,0},{0,1,0,0,-1,0}},{-4+2 d,{-2,-2,-2,0},{-1,0,0,-1,0,0}},{2-d,{1,1,1,0},{0,-1,-1,0,0,0}},{2-d,{1,1,1,0},{0,-1,0,-1,0,0}},{-2+d,{-1,-1,-1,0},{0,0,0,-1,-1,0}},{2-d,{2,1,1,0},{0,0,0,-1,0,-1}},{0,{0,0,m^2,0},{-1,0,0,-1,1,0}},{0,{0,s,0,0},{-1,1,0,-1,0,0}},{0,{0,0,-m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,-m^2,0},{0,-1,0,-1,1,0}},{-2 s+d s,{-s,-2 s,-s,0},{0,0,-1,0,0,0}},{4 m^2-d m^2-4 s+d s,{0,-s,m^2,m^2-s},{0,0,0,-1,0,0}},{0,{0,0,-m^2,0},{0,0,0,-1,1,-1}},{0,{0,s,0,0},{0,1,0,-1,-1,0}},{0,{0,-s,0,0},{0,1,0,-1,0,-1}},{0,{0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,s t},{0,0,0,-1,0,1}},{0,{0,s^2,0,0},{0,1,-1,0,0,0}},{0,{0,0,1,0},{-1,0,-1,-1,1,0}},{0,{0,0,-1,0},{-1,0,0,-2,1,0}},{0,{0,-1,0,0},{-1,1,0,-2,0,0}},{-6+2 d,{0,0,0,-2},{0,0,-1,-1,0,0}},{-2+d,{-2,-1,-1,0},{0,0,0,-2,0,0}},{0,{0,0,0,-s},{0,0,-1,-1,0,1}},{0,{0,0,0,-t},{0,0,0,-2,0,1}},{0,{0,0,t,0},{0,0,0,-2,1,0}}},{{-2+2 d,{-2,-2,-2,0},{-1,-1,0,0,0,0}},{2-2 d,{2,2,2,0},{-1,0,0,0,-1,0}},{1-d,{1,1,1,0},{0,-2,0,0,0,0}},{-1+d,{-1,-1,-1,0},{0,-1,0,0,-1,0}},{-8+2 d,{0,0,0,-2},{0,-1,0,0,0,-1}},{8-2 d,{0,0,0,2},{0,0,0,0,-1,-1}},{m^2-s,{0,-m^2+s,-m^2+s,m^2-s},{-1,0,0,0,0,0}},{0,{0,0,-m^2,0},{0,-2,0,0,1,0}},{-6 m^2+2 d m^2+2 s+5 t-2 d t,{-2 m^2+2 t,-m^2-s+t,t,-2 m^2+2 t},{0,-1,0,0,0,0}},{4 s-2 d s,{2 s,2 s,s,2 s},{0,0,0,0,-1,0}},{-4 m^2+d m^2+4 s-d s,{0,0,0,-m^2+s},{0,0,0,0,0,-1}},{0,{0,0,0,s t},{-1,0,0,0,0,1}},{-3 s t+d s t,{0,-s t,-s t,-s t},{0,0,0,0,0,0}},{4-d,{0,0,0,1},{0,-1,-1,0,0,0}},{0,{0,0,0,-t},{-1,0,0,-1,0,1}},{0,{0,0,0,t},{0,-1,0,-1,0,1}},{4 t-d t,{0,0,0,t},{0,0,0,-1,0,0}}},{{2-2 d,{2,2,2,0},{-2,0,0,0,0,0}},{-2+2 d,{-2,-2,-2,0},{-1,-1,0,0,0,0}},{2-2 d,{2,2,2,0},{-1,0,0,0,-1,0}},{d,{-2,-1,-1,0},{-1,0,0,0,0,-1}},{0,{0,0,-m^2,0},{-2,0,0,0,1,0}},{0,{0,-s,0,0},{-2,1,0,0,0,0}},{-3 m^2+d m^2+3 s-d s,{0,-m^2+s,-m^2+s,-m^2+s},{-1,0,0,0,0,0}},{0,{0,0,m^2,0},{-1,0,0,0,1,-1}},{0,{0,s,0,0},{-1,1,0,0,0,-1}},{-m^2+d m^2-t,{-2 m^2+t,-m^2,-m^2,0},{0,-1,0,0,0,0}},{s-d s,{2 s,s,s,0},{0,0,0,0,-1,0}},{4 m^2-d m^2-4 s+d s,{0,0,0,m^2-s},{0,0,0,0,0,-1}},{0,{0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,-s t,s t},{0,0,0,0,0,0}},{0,{0,0,-1,0},{-2,0,-1,0,1,0}},{0,{0,0,1,0},{-2,0,0,-1,1,0}},{0,{0,1,0,0},{-2,1,0,-1,0,0}},{8-2 d,{0,0,0,2},{-1,0,-1,0,0,0}},{-d,{2,1,1,0},{-1,0,0,-1,0,0}},{2-d,{1,1,1,0},{0,-1,-1,0,0,0}},{-8+3 d,{-2,-1,-1,-2},{0,0,-1,0,0,-1}},{0,{0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,0,-s,0},{-1,0,-1,0,1,0}},{0,{0,0,0,t},{-1,0,0,-1,0,1}},{0,{0,0,-t,0},{-1,0,0,-1,1,0}},{0,{0,-s,0,0},{-1,1,-1,0,0,0}},{0,{0,0,-t,0},{0,-1,-1,0,1,0}},{-s+d s,{-2 s,-s,-s,-s},{0,0,-1,0,0,0}},{0,{0,0,m^2,0},{0,0,-1,0,1,-1}},{0,{0,s,0,0},{0,1,-1,0,0,-1}},{0,{0,0,s t,0},{0,0,-1,0,1,0}},{0,{0,0,-1,0},{-1,0,-2,0,1,0}},{0,{0,0,1,0},{-1,0,-1,-1,1,0}},{0,{0,1,0,0},{-1,1,-1,-1,0,0}},{5-2 d,{2,1,1,1},{0,0,-1,-1,0,0}},{0,{0,0,-t,0},{0,0,-1,-1,1,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {n[1],n[2],1,1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{1,2,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{0,0,1,1,0,0}] = {{n[1]<=0&&n[2]<=0&&n[5]<=0&&n[6]<=0,F[-1+n[1],n[2],1,1,n[5],n[6]]->-(1/(4-2 d+2 n[1]+2 n[2]+2 n[5]))(F[-1+n[1],1+n[2],1,0,n[5],n[6]] n[2]-s F[-1+n[1],1+n[2],1,1,n[5],n[6]] n[2]+s F[n[1],1+n[2],1,1,n[5],-1+n[6]] n[2]+F[n[1],n[2],1,1,n[5],-1+n[6]] (-2+d-2 n[1]-n[2]-n[5])-F[-1+n[1],n[2],0,1,1+n[5],n[6]] n[5]+F[-1+n[1],n[2],1,0,1+n[5],n[6]] n[5]-m^2 F[-1+n[1],n[2],1,1,1+n[5],n[6]] n[5]-t F[n[1],n[2],1,0,1+n[5],n[6]] n[5]+m^2 F[n[1],n[2],1,1,1+n[5],-1+n[6]] n[5]+F[n[1],n[2],1,0,n[5],n[6]] (2-d+2 n[1]+n[2]+n[5]))},
{n[1]<=0&&n[2]<=0&&n[5]<=0&&n[6]<=0,F[n[1],n[2],1,1,-1+n[5],n[6]]->-(1/(-4+2 d-2 n[1]-2 n[2]-2 n[5]))(-F[1+n[1],n[2],1,0,-1+n[5],n[6]] n[1]+t F[1+n[1],n[2],1,0,n[5],n[6]] n[1]+F[1+n[1],n[2],1,1,-1+n[5],-1+n[6]] n[1]-m^2 F[1+n[1],n[2],1,1,n[5],-1+n[6]] n[1]-s F[n[1],1+n[2],0,1,n[5],n[6]] n[2]-F[n[1],1+n[2],1,0,-1+n[5],n[6]] n[2]+s F[n[1],1+n[2],1,1,-1+n[5],n[6]] n[2]+F[n[1],n[2],1,0,n[5],n[6]] (-2+d-n[1]-n[2]-2 n[5])-2 m^2 F[n[1],n[2],0,1,1+n[5],n[6]] n[5]+F[n[1],n[2],0,1,n[5],n[6]] (2-d+n[1]+n[2]+2 n[5])+F[n[1],n[2],1,1,n[5],n[6]] (2 m^2-d m^2+m^2 n[1]+m^2 n[2]+2 m^2 n[5]))},
{n[1]<=0&&n[2]<=0&&n[5]<=0&&n[6]<=0,F[n[1],-1+n[2],1,1,n[5],n[6]]->-(1/(2 m^2 (-2+d-n[1]-n[2]-n[5])))(-8 F[-1+n[1],n[2],1,0,n[5],n[6]]+4 d F[-1+n[1],n[2],1,0,n[5],n[6]]+4 F[n[1],-1+n[2],0,1,n[5],n[6]]-2 d F[n[1],-1+n[2],0,1,n[5],n[6]]+4 F[n[1],-1+n[2],1,0,n[5],n[6]]-2 d F[n[1],-1+n[2],1,0,n[5],n[6]]-12 F[n[1],n[2],0,0,n[5],n[6]]+4 d F[n[1],n[2],0,0,n[5],n[6]]-2 s F[n[1],n[2],0,1,n[5],n[6]]+d s F[n[1],n[2],0,1,n[5],n[6]]-4 F[n[1],n[2],1,-1,n[5],n[6]]+2 d F[n[1],n[2],1,-1,n[5],n[6]]-4 F[n[1],n[2],1,0,-1+n[5],n[6]]+2 d F[n[1],n[2],1,0,-1+n[5],n[6]]+4 F[n[1],n[2],1,0,n[5],-1+n[6]]-2 d F[n[1],n[2],1,0,n[5],-1+n[6]]+8 m^2 F[n[1],n[2],1,0,n[5],n[6]]-2 d m^2 F[n[1],n[2],1,0,n[5],n[6]]-10 s F[n[1],n[2],1,0,n[5],n[6]]+3 d s F[n[1],n[2],1,0,n[5],n[6]]+2 m^2 s F[n[1],n[2],1,1,n[5],n[6]]-d m^2 s F[n[1],n[2],1,1,n[5],n[6]]-4 F[-1+n[1],n[2],1,0,n[5],n[6]] n[1]+2 F[n[1],-1+n[2],0,1,n[5],n[6]] n[1]+2 F[n[1],-1+n[2],1,0,n[5],n[6]] n[1]-s F[n[1],n[2],0,1,n[5],n[6]] n[1]-4 F[n[1],n[2],1,-1,n[5],n[6]] n[1]-2 F[n[1],n[2],1,0,-1+n[5],n[6]] n[1]+4 F[n[1],n[2],1,0,n[5],-1+n[6]] n[1]-s F[n[1],n[2],1,0,n[5],n[6]] n[1]+m^2 s F[n[1],n[2],1,1,n[5],n[6]] n[1]-s F[1+n[1],n[2],1,0,-1+n[5],n[6]] n[1]+s t F[1+n[1],n[2],1,0,n[5],n[6]] n[1]+s F[1+n[1],n[2],1,1,-1+n[5],-1+n[6]] n[1]-m^2 s F[1+n[1],n[2],1,1,n[5],-1+n[6]] n[1]-4 F[-1+n[1],n[2],1,0,n[5],n[6]] n[2]-2 F[-1+n[1],1+n[2],1,-1,n[5],n[6]] n[2]+2 s F[-1+n[1],1+n[2],1,0,n[5],n[6]] n[2]+2 F[n[1],-1+n[2],0,1,n[5],n[6]] n[2]+2 F[n[1],-1+n[2],1,0,n[5],n[6]] n[2]-3 s F[n[1],n[2],0,1,n[5],n[6]] n[2]-2 F[n[1],n[2],1,-1,n[5],n[6]] n[2]-2 F[n[1],n[2],1,0,-1+n[5],n[6]] n[2]+2 F[n[1],n[2],1,0,n[5],-1+n[6]] n[2]-3 s F[n[1],n[2],1,0,n[5],n[6]] n[2]+3 m^2 s F[n[1],n[2],1,1,n[5],n[6]] n[2]+s^2 F[n[1],1+n[2],0,1,n[5],n[6]] n[2]+s F[n[1],1+n[2],1,0,-1+n[5],n[6]] n[2]-2 s F[n[1],1+n[2],1,0,n[5],-1+n[6]] n[2]-s^2 F[n[1],1+n[2],1,1,-1+n[5],n[6]] n[2]+2 F[-1+n[1],n[2],0,0,1+n[5],n[6]] n[5]-2 F[-1+n[1],n[2],1,-1,1+n[5],n[6]] n[5]-4 F[-1+n[1],n[2],1,0,n[5],n[6]] n[5]+2 m^2 F[-1+n[1],n[2],1,0,1+n[5],n[6]] n[5]+2 F[n[1],-1+n[2],0,1,n[5],n[6]] n[5]-2 m^2 F[n[1],-1+n[2],0,1,1+n[5],n[6]] n[5]+2 F[n[1],-1+n[2],1,0,n[5],n[6]] n[5]-2 m^2 F[n[1],-1+n[2],1,0,1+n[5],n[6]] n[5]+2 m^4 F[n[1],-1+n[2],1,1,1+n[5],n[6]] n[5]-2 F[n[1],n[2],1,-1,n[5],n[6]] n[5]+2 t F[n[1],n[2],1,-1,1+n[5],n[6]] n[5]-2 F[n[1],n[2],1,0,-1+n[5],n[6]] n[5]+2 F[n[1],n[2],1,0,n[5],-1+n[6]] n[5]+2 m^2 F[n[1],n[2],1,0,n[5],n[6]] n[5]-2 s F[n[1],n[2],1,0,n[5],n[6]] n[5]-2 m^2 F[n[1],n[2],1,0,1+n[5],-1+n[6]] n[5]-4 F[n[1],n[2],0,0,n[5],n[6]] n[6]-2 s F[n[1],n[2],0,0,n[5],1+n[6]] n[6]-2 t F[n[1],n[2],1,-1,n[5],1+n[6]] n[6]+2 m^2 F[n[1],n[2],1,0,n[5],n[6]] n[6]-2 s F[n[1],n[2],1,0,n[5],n[6]] n[6]+2 s t F[n[1],n[2],1,0,n[5],1+n[6]] n[6])},
{n[6]<=0,F[0,0,1,1,0,n[6]]->(F[0,0,1,0,0,n[6]] (-10+3 d-2 n[6]))/((-4+d) s)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{0,0,1,1,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {1}*)


Syzygies = {{0,0,0,0,0,\[Rho][5],-\[Rho][3]-2 \[Rho][5]+\[Rho][8],\[Rho][3]+\[Rho][5]-\[Rho][8],\[Rho][3]+\[Rho][5]-\[Rho][8],\[Rho][3],0},{\[Rho][3],0,0,0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,\[Rho][3]},{0,0,0,0,0,-\[Rho][9],-\[Rho][2]+\[Rho][3]+2 \[Rho][9],\[Rho][2]-\[Rho][3]-\[Rho][9],\[Rho][2]-\[Rho][9],0,0},{2 \[Rho][2]+\[Rho][6]-\[Rho][9],-\[Rho][2],-\[Rho][6],0,0,0,0,0,0,0,2 \[Rho][2]+2 \[Rho][6]-2 \[Rho][9]},{-\[Rho][3],0,0,0,0,-s+\[Rho][6],s-\[Rho][3]-\[Rho][6],0,0,0,-\[Rho][3]},{s+2 \[Rho][2]-\[Rho][3],0,-s-\[Rho][2]+\[Rho][3],-\[Rho][2],0,\[Rho][9],s+\[Rho][2]-\[Rho][3]-\[Rho][6],-s-\[Rho][2]+\[Rho][3]+\[Rho][6],-\[Rho][2],0,2 s+2 \[Rho][2]-\[Rho][3]},{\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8],0,0,0,0,-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8]},{\[Rho][2] \[Rho][5]-\[Rho][8] \[Rho][9],0,0,0,0,0,-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][5]-\[Rho][8] \[Rho][9]},{s \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8],0,0,0,0,0,s \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2,s \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8]},{0,0,0,0,0,\[Rho][2] \[Rho][5]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],0},{\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],0,0,0,0,\[Rho][6] \[Rho][9],-\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][6],0,0,\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9]},{-2 \[Rho][2]^2+2 \[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]-s \[Rho][9]+\[Rho][2] \[Rho][9],s \[Rho][2]+\[Rho][2]^2-\[Rho][2] \[Rho][3],0,-\[Rho][2] \[Rho][6],0,0,-s \[Rho][6]+\[Rho][6]^2-\[Rho][6] \[Rho][9],s \[Rho][6]-\[Rho][6]^2,0,0,-2 \[Rho][2]^2+2 \[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]+2 \[Rho][2] \[Rho][9]-\[Rho][3] \[Rho][9]},{0,0,0,0,0,0,-s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]+s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]-s \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],0},{s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],0,0,0,0,0,-s \[Rho][6]+\[Rho][6]^2-\[Rho][6] \[Rho][9],s \[Rho][6]-\[Rho][6]^2,0,0,s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9]},{-s t-2 t \[Rho][2]+2 t \[Rho][3]+s \[Rho][5]+\[Rho][2] \[Rho][5]-2 \[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][6]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+t \[Rho][9]-\[Rho][3] \[Rho][9],s t+t \[Rho][2]+m^2 \[Rho][3]-t \[Rho][3]-s \[Rho][8]-\[Rho][2] \[Rho][8],-\[Rho][3] \[Rho][6]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-t \[Rho][6]-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][6]-s \[Rho][9]+\[Rho][3] \[Rho][9],\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][9],-m^2 \[Rho][6]+s \[Rho][6]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-\[Rho][6]^2+\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],m^2 \[Rho][6]-s \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]+\[Rho][6]^2-\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],m^2 \[Rho][6]-s \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][6]^2-\[Rho][6] \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],-s \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][6]^2-s \[Rho][9]+\[Rho][3] \[Rho][9],-s t-2 t \[Rho][2]+2 t \[Rho][3]+s \[Rho][5]+\[Rho][2] \[Rho][5]-2 \[Rho][3] \[Rho][5]-t \[Rho][6]+\[Rho][3] \[Rho][6]+2 \[Rho][2] \[Rho][8]+2 \[Rho][6] \[Rho][8]-m^2 \[Rho][9]+s \[Rho][9]+2 t \[Rho][9]-\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9]},{m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+2 s \[Rho][5]+2 \[Rho][2] \[Rho][5]-2 \[Rho][3] \[Rho][5]-2 s \[Rho][8]+\[Rho][3] \[Rho][8]+2 \[Rho][6] \[Rho][8]-2 \[Rho][8] \[Rho][9],0,m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],\[Rho][2] \[Rho][3],\[Rho][2] \[Rho][3],2 \[Rho][5] \[Rho][6]+m^2 \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]-2 m^2 \[Rho][6]+2 s \[Rho][6]-2 \[Rho][3] \[Rho][6]-2 \[Rho][5] \[Rho][6]-2 \[Rho][6]^2+2 \[Rho][6] \[Rho][8]-m^2 \[Rho][9]-\[Rho][3] \[Rho][9]+2 \[Rho][6] \[Rho][9],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]+2 m^2 \[Rho][6]-2 s \[Rho][6]+2 \[Rho][3] \[Rho][6]+2 \[Rho][5] \[Rho][6]+2 \[Rho][6]^2-2 \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][9]-2 \[Rho][6] \[Rho][9],2 m^2 \[Rho][6]-2 s \[Rho][6]+2 \[Rho][3] \[Rho][6]+2 \[Rho][6]^2-2 \[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][9]-2 \[Rho][6] \[Rho][9],-2 s \[Rho][6]+2 \[Rho][3] \[Rho][6]+2 \[Rho][6]^2+\[Rho][3] \[Rho][9]-2 \[Rho][6] \[Rho][9],t \[Rho][3]-\[Rho][2] \[Rho][3]+2 s \[Rho][5]+2 \[Rho][2] \[Rho][5]-2 \[Rho][3] \[Rho][5]-2 s \[Rho][8]+\[Rho][3] \[Rho][8]+2 \[Rho][6] \[Rho][8]-2 \[Rho][8] \[Rho][9]},{m^2 \[Rho][3]+s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8]-\[Rho][8] \[Rho][9],0,0,0,0,\[Rho][5] \[Rho][6],-m^2 \[Rho][6]+s \[Rho][6]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]-\[Rho][6]^2+\[Rho][6] \[Rho][8]+\[Rho][6] \[Rho][9],m^2 \[Rho][6]-s \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]+\[Rho][6]^2-\[Rho][6] \[Rho][8]-\[Rho][6] \[Rho][9],m^2 \[Rho][6]-s \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][6]^2-\[Rho][6] \[Rho][8]-\[Rho][6] \[Rho][9],-s \[Rho][6]+\[Rho][3] \[Rho][6]+\[Rho][6]^2-\[Rho][6] \[Rho][9],m^2 \[Rho][3]+s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8]-\[Rho][8] \[Rho][9]},{-\[Rho][2] \[Rho][5]+m^2 \[Rho][6]+2 \[Rho][2] \[Rho][6]+2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][8],-m^2 \[Rho][6]-2 \[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-2 \[Rho][2] \[Rho][6],-2 \[Rho][2] \[Rho][6],0,-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9],-\[Rho][2] \[Rho][5]+2 m^2 \[Rho][6]-2 t \[Rho][6]+2 \[Rho][2] \[Rho][6]+2 \[Rho][2] \[Rho][8]-\[Rho][8] \[Rho][9]},{s \[Rho][2]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6],-m^2 \[Rho][2]+\[Rho][2] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][5],-m^2 \[Rho][2]+s \[Rho][2]-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][6]+\[Rho][2] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],m^2 \[Rho][2]-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][2] \[Rho][8],-s \[Rho][2]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6],-s t+s \[Rho][2]-m^2 \[Rho][3]+t \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9]},{m^2 \[Rho][2]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][6]-2 \[Rho][2] \[Rho][8],-m^2 \[Rho][2]+\[Rho][2] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,0,0,0,0,m^2 \[Rho][2]+\[Rho][2] \[Rho][5]+t \[Rho][6]-\[Rho][2] \[Rho][6]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9]},{m^2 s+m^2 \[Rho][2]+s \[Rho][2]-s \[Rho][8],0,-m^2 s-s \[Rho][2]+s \[Rho][8],-s \[Rho][2],-s \[Rho][2],0,m^2 s-s \[Rho][5]-m^2 \[Rho][6]+m^2 \[Rho][9]+s \[Rho][9],-m^2 s+s \[Rho][5]+m^2 \[Rho][6]-s \[Rho][9],-s \[Rho][9],-s \[Rho][9],2 m^2 s-s t+m^2 \[Rho][2]+s \[Rho][2]-s \[Rho][8]},{m^2 \[Rho][2] \[Rho][5]+\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][8]-m^2 \[Rho][8] \[Rho][9]-\[Rho][2] \[Rho][8] \[Rho][9]+\[Rho][8]^2 \[Rho][9],0,-m^2 \[Rho][2] \[Rho][5]-\[Rho][2]^2 \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][8]+m^2 \[Rho][8] \[Rho][9]+\[Rho][2] \[Rho][8] \[Rho][9]-\[Rho][8]^2 \[Rho][9],-\[Rho][2]^2 \[Rho][5]+\[Rho][2] \[Rho][8] \[Rho][9],-\[Rho][2]^2 \[Rho][5]+\[Rho][2] \[Rho][8] \[Rho][9],0,m^2 \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5]^2-m^2 \[Rho][2] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][8] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,-m^2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][5]^2+m^2 \[Rho][2] \[Rho][9]+m^2 \[Rho][5] \[Rho][9]-\[Rho][2] \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9]-m^2 \[Rho][9]^2+\[Rho][8] \[Rho][9]^2,m^2 \[Rho][2] \[Rho][9]-\[Rho][2] \[Rho][5] \[Rho][9]-m^2 \[Rho][9]^2+\[Rho][8] \[Rho][9]^2,m^2 \[Rho][2] \[Rho][9]-\[Rho][2] \[Rho][5] \[Rho][9]-m^2 \[Rho][9]^2+\[Rho][8] \[Rho][9]^2,2 m^2 \[Rho][2] \[Rho][5]-t \[Rho][2] \[Rho][5]+\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][8]-2 m^2 \[Rho][8] \[Rho][9]+t \[Rho][8] \[Rho][9]-\[Rho][2] \[Rho][8] \[Rho][9]+\[Rho][8]^2 \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{2,0,0,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{0,{0,0,0,0,1},{0,-1,-1,0,0,1}},{0,{0,0,1,0,0},{0,-1,-1,1,0,0}},{2-d,{0,2,1,0,1},{0,-1,0,0,0,0}},{4-2 d,{0,2,2,0,2},{0,0,-1,0,0,0}},{-2+d,{0,-2,-1,0,-1},{0,0,0,0,-1,0}},{0,{0,0,0,0,-t},{0,-1,0,0,0,1}},{0,{0,0,-m^2,0,0},{0,-1,0,1,0,0}},{0,{0,0,-s,0,0},{0,0,-1,1,0,0}},{0,{0,0,s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,0,-1},{-1,0,-1,0,0,1}}},{{-4+d,{-1,0,0,-1,0},{0,-1,0,0,0,0}},{2-d,{0,1,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{s,0,-s,0,0},{0,0,0,0,0,0}}},{{-2+d,{0,-1,-1,0,-2},{0,-1,0,0,0,0}},{0,{0,0,-1,0,0},{0,-1,0,1,0,-1}},{0,{0,-1,0,0,0},{0,-1,1,0,0,-1}},{-4+2 d,{0,-2,-2,0,-2},{0,0,0,0,0,-1}},{0,{0,1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,t,0,0,0},{0,-1,1,0,0,0}},{0,{0,0,s,0,0},{0,0,0,1,0,-1}},{2-d,{0,1,1,0,2},{-1,0,0,0,0,0}},{0,{0,0,-s,0,0},{-1,0,0,1,0,0}}},{{-6+d,{-1,0,0,-1,0},{0,0,0,-1,0,0}},{6-d,{1,0,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,0,t,0},{0,0,0,-1,1,0}},{0,{0,0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{-s,0,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,1,0},{-1,0,-1,0,1,0}},{0,{0,0,0,-1,0},{-1,0,0,-1,1,0}},{-8+2 d,{-2,0,0,-2,0},{-1,0,0,0,0,0}},{0,{-1,0,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0,0,0},{-1,1,0,0,0,0}}},{{0,{0,0,0,0,1},{0,-1,0,-1,0,1}},{6-2 d,{1,1,2,1,1},{0,-1,0,0,0,0}},{0,{0,1,0,0,0},{0,-1,1,-1,0,0}},{2-d,{0,1,1,0,1},{0,0,0,-1,0,0}},{0,{0,-1,0,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,-m^2,0,0,0},{0,-1,1,0,0,0}},{-2 s+d s,{-s,-s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,s,0,0,0},{0,0,1,0,-1,0}},{0,{0,0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,0,0,s},{-1,0,0,0,0,1}}},{{6-2 d,{1,1,1,1,2},{0,-1,0,0,0,0}},{0,{0,0,1,0,0},{0,-1,0,1,0,-1}},{0,{0,1,0,0,0},{0,-1,1,0,0,-1}},{2-d,{0,1,1,0,1},{0,0,0,-1,0,0}},{0,{0,-1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,-t,0},{0,-1,0,0,1,0}},{0,{0,-t,0,0,0},{0,-1,1,0,0,0}},{-8 s+2 d s,{-s,-s,-s,-s,-2 s},{0,0,0,0,0,0}},{0,{0,0,-s,0,0},{0,0,0,1,0,-1}},{0,{0,-t,0,0,0},{0,0,1,-1,0,0}},{0,{0,m^2-s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,s t,0},{0,0,0,0,1,0}},{0,{0,s t,0,0,0},{0,0,1,0,0,0}},{-10+3 d,{-2,-1,-1,-2,-2},{-1,0,0,0,0,0}},{0,{0,0,0,m^2-s,0},{-1,0,0,0,1,0}},{0,{0,0,s,0,0},{-1,0,0,1,0,0}}},{{0,{0,0,0,0,-1},{0,-1,-1,-1,0,1}},{-3+d,{-1,0,-1,-1,0},{0,-1,-1,0,0,0}},{-1+d,{0,-2,-1,0,-1},{0,-1,0,-1,0,0}},{3-d,{1,0,0,1,0},{0,-1,0,0,-1,0}},{-1+d,{0,-1,-1,0,-1},{0,0,-1,-1,0,0}},{-1,{0,1,0,0,0},{0,0,0,-1,-1,0}},{0,{0,0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,t},{0,-1,0,-1,0,1}},{0,{0,0,m^2,-m^2,0},{0,-1,0,0,0,0}},{-s,{s,0,0,0,0},{0,0,-1,0,0,0}},{s,{-s,0,0,0,0},{0,0,0,0,-1,0}},{0,{0,0,0,0,1},{-1,0,-1,-1,0,1}}},{{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{4-d,{1,0,0,1,0},{0,0,0,0,-1,-1}},{0,{0,-t,0,0,t},{0,0,0,-1,0,0}},{0,{0,0,m^2,-m^2,0},{0,0,0,0,0,-1}},{0,{-s,0,0,0,0},{0,1,0,0,-1,-1}},{-4+d,{-1,0,0,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0,0},{-1,1,-1,0,0,0}}},{{-1+d,{0,-1,-1,0,-1},{0,0,-1,-1,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-2,0,0}},{-4+d,{-1,0,0,-1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,-s},{0,0,-1,-1,0,1}},{-4 s+d s,{-s,0,-s,-s,0},{0,0,-1,0,0,0}},{0,{0,0,0,0,-t},{0,0,0,-2,0,1}},{-s+d s,{0,m^2-2 s,-m^2-s,m^2,-s},{0,0,0,-1,0,0}},{4 s-d s,{s,0,0,s,0},{0,0,0,0,-1,0}},{0,{s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,s t},{0,0,0,-1,0,1}},{0,{0,0,m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,-1,0}}},{{2-d,{0,1,1,0,1},{0,-1,-1,0,0,0}},{-2+d,{0,-1,-1,0,-2},{0,-1,0,0,-1,0}},{-2+d,{0,-1,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,0,-1,0,0},{0,-1,0,1,-1,-1}},{0,{0,-1,0,0,0},{0,-1,1,0,-1,-1}},{-2+d,{0,-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,1,0,0,0},{0,0,1,0,-2,-1}},{0,{0,-t,0,0,t},{0,-1,0,0,0,0}},{0,{0,0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,t,0,0,0},{0,-1,1,0,-1,0}},{0,{0,0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,0,1,0,0},{-1,-1,-1,1,0,0}},{2-d,{0,2,1,0,1},{-1,-1,0,0,0,0}},{2-d,{0,1,1,0,1},{-1,0,-1,0,0,0}},{0,{0,-1,0,0,1},{-1,0,0,0,-1,0}},{0,{0,0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,0,-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,0,0,0,-1},{-2,0,-1,0,0,1}}},{{1-d,{0,1,1,0,2},{0,-1,0,-1,0,0}},{3-d,{1,0,1,1,0},{0,-1,0,0,0,-1}},{0,{0,1,0,0,0},{0,-1,1,-1,0,-1}},{1-d,{0,1,1,0,1},{0,0,0,-1,0,-1}},{0,{0,-1,0,0,0},{0,0,1,-1,-1,-1}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,-1}},{0,{0,-t,0,0,0},{0,-1,1,-1,0,0}},{s,{-s,0,0,0,0},{0,0,0,0,0,-1}},{-3+d,{-1,0,0,-1,0},{-1,-1,0,0,0,0}},{1,{0,0,0,0,-1},{-1,0,0,-1,0,0}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{-s,{s,0,0,0,0},{-1,0,0,0,0,0}}},{{-1,{0,0,0,0,0},{0,-1,0,-1,0,0}},{1,{0,0,0,0,0},{0,-1,0,0,0,-1}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-2,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-1,0,-1}},{s-d s,{0,s,s,0,2 s},{0,0,0,-1,0,0}},{3 s-d s,{s,0,s,s,0},{0,0,0,0,0,-1}},{0,{0,t,0,0,0},{0,0,1,-2,0,0}},{0,{0,-m^2+s,0,0,0},{0,0,1,-1,0,-1}},{0,{0,0,0,-m^2 s,0},{0,0,0,0,1,-1}},{0,{0,-s t,0,0,0},{0,0,1,-1,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,1,0},{-1,-1,-1,0,1,0}},{0,{0,0,0,-1,0},{-1,-1,0,-1,1,0}},{-6+2 d,{-2,0,0,-2,0},{-1,-1,0,0,0,0}},{5-d,{0,0,0,1,0},{-1,0,0,-1,0,0}},{-4+d,{-1,0,0,-1,0},{-1,0,0,0,0,-1}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,-s,0},{-1,0,-1,0,1,0}},{0,{0,0,0,-m^2-t,0},{-1,0,0,-1,1,0}},{-s,{s,0,0,0,0},{-1,0,0,0,0,0}},{0,{0,0,0,m^2,0},{-1,0,0,0,1,-1}},{0,{-s,0,0,0,0},{-1,1,0,-1,0,0}},{0,{s,0,0,0,0},{-1,1,0,0,0,-1}},{0,{0,0,0,m^2 s,0},{-1,0,0,0,1,0}},{0,{s^2,0,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,-1,0},{-2,0,-1,0,1,0}},{0,{0,0,0,1,0},{-2,0,0,-1,1,0}},{6-2 d,{2,0,0,2,0},{-2,0,0,0,0,0}},{0,{1,0,0,0,0},{-2,1,0,-1,0,0}},{0,{0,0,0,-m^2,0},{-2,0,0,0,1,0}},{0,{-s,0,0,0,0},{-2,1,0,0,0,0}}},{{2-d,{0,1,1,0,1},{0,0,0,-1,-1,0}},{-2+d,{0,-1,-1,0,-1},{0,0,0,0,-1,-1}},{2 s-d s,{0,s,s,0,s},{0,0,-1,0,0,0}},{-2 s+d s,{0,-s,-s,0,-2 s},{0,0,0,0,-1,0}},{-2 s+d s,{0,-s,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,-t,0,0,0},{0,0,1,-1,-1,0}},{0,{0,m^2-s,0,0,0},{0,0,1,0,-1,-1}},{0,{0,-s t,0,0,s t},{0,0,0,0,0,0}},{0,{0,0,m^2 s,0,0},{0,0,0,1,0,-1}},{0,{0,s t,0,0,0},{0,0,1,0,-1,0}},{2-d,{0,1,1,0,1},{-1,0,-1,0,0,0}},{-2+d,{0,-1,-1,0,-1},{-1,0,0,-1,0,0}},{0,{0,0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,0,t},{-1,0,0,-1,0,1}},{2 s-d s,{0,-m^2+2 s,m^2+s,0,s},{-1,0,0,0,0,0}},{0,{0,0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,0,-m^2 s,0,0},{-1,0,0,1,0,0}}},{{-1+d,{0,-1,-1,0,-1},{0,0,0,-2,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-1,0,-1}},{s-d s,{0,s,s,0,2 s},{0,0,0,-1,0,0}},{4 s-d s,{s,0,s,s,0},{0,0,0,0,0,-1}},{0,{0,t,0,0,0},{0,0,1,-2,0,0}},{0,{0,-m^2+s,0,0,0},{0,0,1,-1,0,-1}},{0,{0,0,0,-m^2 s,0},{0,0,0,0,1,-1}},{0,{0,-s t,0,0,0},{0,0,1,-1,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,0,-1}},{4-d,{1,0,0,1,0},{-1,0,0,-1,0,0}},{0,{0,0,0,-m^2,0},{-1,0,0,-1,1,0}},{-4 s+d s,{-s,0,0,-s,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,m^2 s,0},{-1,0,0,0,1,0}},{0,{s^2,0,0,0,0},{-1,1,0,0,0,0}}},{{0,{0,0,0,0,1},{0,-1,-1,-1,0,1}},{6-2 d,{2,0,1,2,1},{0,-1,-1,0,0,0}},{0,{0,0,1,0,0},{0,-1,-1,1,0,-1}},{-3,{-1,2,1,-1,1},{0,-1,0,-1,0,0}},{5-2 d,{1,2,1,1,1},{0,-1,0,0,0,-1}},{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-2,0,0}},{-6+2 d,{-1,-2,-1,-1,-1},{0,0,0,-1,-1,0}},{d,{0,-2,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,0,-3 m^2+t,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,-t},{0,-1,0,-1,0,1}},{0,{0,0,0,-t,0},{0,-1,0,-1,1,0}},{m^2-7 t+2 d t,{-2 t,0,-m^2,-2 t,-t},{0,-1,0,0,0,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,-1}},{0,{0,0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,0,0,0,-s},{0,0,-1,-1,0,1}},{-2 s+d s,{-3 s,0,-s,0,-s},{0,0,-1,0,0,0}},{0,{0,0,-s,0,0},{0,0,-1,1,0,-1}},{0,{0,0,0,0,-t},{0,0,0,-2,0,1}},{2 m^2-d m^2-s+d s+2 t,{-t,2 m^2-2 s-t,-s,m^2+t,m^2-s},{0,0,0,-1,0,0}},{-s,{0,0,s,0,0},{0,0,0,0,-1,0}},{6 m^2-2 d m^2-5 s+2 d s-6 t+d t,{2 m^2-s-t,2 m^2-2 s,m^2-s,-2 s-t,m^2-s},{0,0,0,0,0,-1}},{0,{0,0,s,0,0},{0,0,0,1,-1,-1}},{0,{s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{-2 s,0,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,0,m^4+m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,0,m^2 s-s t,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,s t},{0,0,0,-1,0,1}},{0,{0,0,0,-t^2,0},{0,0,0,-1,1,0}},{3 s t-d s t,{m^2 s+2 s t,0,0,-m^2 s+s t,s t},{0,0,0,0,0,0}},{0,{0,0,0,m^2 t,0},{0,0,0,0,1,-1}},{0,{s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,-1,0}},{0,{s t,0,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,0,-1},{-1,0,-1,-1,0,1}},{-4+d,{-1,0,0,0,-1},{-1,0,-1,0,0,0}},{1,{0,0,0,-1,0},{-1,0,0,-1,0,0}},{-6+2 d,{-2,0,0,-2,0},{-1,0,0,0,-1,0}},{0,{-1,0,0,0,0},{-1,1,0,-1,-1,0}},{0,{0,0,0,m^2-t,0},{-1,0,-1,0,1,0}},{0,{0,0,0,t,0},{-1,0,0,-1,1,0}},{-m^2+8 t-2 d t,{2 t,0,0,m^2+2 t,0},{-1,0,0,0,0,0}},{0,{s,0,0,0,0},{-1,1,-1,0,0,0}},{0,{t,0,0,0,0},{-1,1,0,-1,0,0}},{0,{s,0,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,-m^2 t,0},{-1,0,0,0,1,0}},{0,{-s t,0,0,0,0},{-1,1,0,0,0,0}}},{{0,{0,0,0,0,2},{0,-1,-1,-1,0,1}},{4-d,{2,-1,1,2,-1},{0,-1,-1,0,0,0}},{2-2 d,{0,4,2,0,2},{0,-1,0,-1,0,0}},{-3+d,{-1,0,0,-1,0},{0,-1,0,0,-1,0}},{2-d,{0,1,1,0,1},{0,-1,0,0,0,-1}},{2-2 d,{0,2,2,0,2},{0,0,-1,-1,0,0}},{2-2 d,{0,2,2,0,2},{0,0,0,-2,0,0}},{-10+4 d,{-2,-4,-2,-2,-2},{0,0,0,-1,-1,0}},{-2+2 d,{0,-2,-2,0,-2},{0,0,0,-1,0,-1}},{8-2 d,{2,0,0,2,0},{0,0,0,0,-1,-1}},{0,{0,0,0,-2 m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,-2 t},{0,-1,0,-1,0,1}},{m^2-2 t,{-m^2,m^2+t,-m^2,-m^2+t,2 m^2-t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,0,0,-2 s},{0,0,-1,-1,0,1}},{-6 s+2 d s,{-4 s,0,-2 s,-2 s,0},{0,0,-1,0,0,0}},{0,{0,0,0,0,-2 t},{0,0,0,-2,0,1}},{4 m^2-2 d m^2-2 s+2 d s,{0,4 m^2-4 s-2 t,-2 s,2 m^2,2 m^2-2 s+2 t},{0,0,0,-1,0,0}},{6 s-2 d s,{2 s,0,2 s,2 s,0},{0,0,0,0,-1,0}},{2 m^2-d m^2,{0,m^2,3 m^2,-2 m^2,m^2},{0,0,0,0,0,-1}},{0,{0,-m^2,0,0,0},{0,0,1,0,-1,-1}},{0,{2 s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{-2 s,0,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,0,2 m^4-m^2 t,0},{0,-1,0,0,1,0}},{0,{0,-m^2 t,0,0,0},{0,-1,1,0,0,0}},{0,{0,0,0,2 m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,2 s t},{0,0,0,-1,0,1}},{0,{2 m^2 s,0,0,-2 m^2 s,0},{0,0,0,0,0,0}},{0,{2 s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{-2 s^2,0,0,0,0},{0,1,0,0,-1,0}},{3-d,{1,0,0,1,0},{-1,-1,0,0,0,0}},{0,{0,0,0,0,-2},{-1,0,-1,-1,0,1}},{-8+2 d,{-2,0,0,-2,0},{-1,0,-1,0,0,0}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,2 m^2,0},{-1,0,-1,0,1,0}},{0,{m^2,0,0,0,-m^2},{-1,0,0,0,0,0}},{0,{2 s,0,0,0,0},{-1,1,-1,0,0,0}}},{{0,{0,0,0,0,1},{0,-1,-1,-1,0,1}},{3-d,{1,0,1,1,0},{0,-1,-1,0,0,0}},{1-d,{0,2,1,0,1},{0,-1,0,-1,0,0}},{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-2,0,0}},{-5+2 d,{-1,-2,-1,-1,-1},{0,0,0,-1,-1,0}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{4-d,{1,0,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,0,-m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,-t},{0,-1,0,-1,0,1}},{-3 m^2+d m^2,{-m^2,0,-m^2,-m^2,0},{0,-1,0,0,0,0}},{0,{0,0,0,0,-s},{0,0,-1,-1,0,1}},{-3 s+d s,{-2 s,0,-s,-s,0},{0,0,-1,0,0,0}},{0,{0,0,0,0,-t},{0,0,0,-2,0,1}},{2 m^2-d m^2-s+d s,{0,2 m^2-2 s-t,-s,m^2,m^2-s+t},{0,0,0,-1,0,0}},{3 s-d s,{s,0,s,s,0},{0,0,0,0,-1,0}},{0,{0,0,m^2,-m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{-s,0,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,0,m^4,0},{0,-1,0,0,1,0}},{0,{0,0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,s t},{0,0,0,-1,0,1}},{0,{m^2 s,0,0,-m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,-1,0}},{0,{0,0,0,0,-1},{-1,0,-1,-1,0,1}},{-4+d,{-1,0,0,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0,0},{-1,1,-1,0,0,0}}},{{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{3-d,{1,0,0,1,0},{0,0,0,-1,-1,0}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{1,{0,0,0,0,0},{0,0,0,0,-1,-1}},{-6 m^2+d m^2+3 t,{-m^2,-t,0,-m^2-t,t},{0,0,0,-1,0,0}},{3 m^2-d m^2,{m^2,0,m^2,m^2,0},{0,0,0,0,0,-1}},{0,{0,0,0,m^2 t,0},{0,0,0,-1,1,0}},{0,{0,0,0,-m^4,0},{0,0,0,0,1,-1}},{0,{-m^2 s,0,0,0,0},{0,1,0,0,0,-1}},{3-d,{1,0,0,2,0},{-1,0,-1,0,0,0}},{-7+2 d,{-2,0,0,-3,0},{-1,0,0,-1,0,0}},{-6+2 d,{-2,0,0,-2,0},{-1,0,0,0,-1,0}},{0,{-1,0,0,0,0},{-1,1,0,-1,-1,0}},{0,{0,0,0,-2 m^2,0},{-1,0,-1,0,1,0}},{0,{0,0,0,-m^2,0},{-1,0,0,-1,1,0}},{-m^2,{0,0,0,m^2,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0,0},{-1,1,-1,0,0,0}},{0,{-m^2,0,0,0,0},{-1,1,0,-1,0,0}},{0,{s,0,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,m^4,0},{-1,0,0,0,1,0}},{0,{m^2 s,0,0,0,0},{-1,1,0,0,0,0}}},{{1,{0,0,0,0,0},{0,0,0,-1,-1,0}},{-1,{0,0,0,0,0},{0,0,0,0,-1,-1}},{m^2-t,{0,0,0,0,0},{0,-1,0,0,0,0}},{-t,{0,0,0,0,0},{0,0,0,-1,0,0}},{-s,{0,0,0,0,0},{0,0,0,0,-1,0}},{m^2,{0,0,0,0,0},{0,0,0,0,0,-1}},{s t,{0,0,0,0,0},{0,0,0,0,0,0}},{0,{0,0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,0,1,0,0},{-1,-1,-1,1,0,0}},{5-2 d,{1,2,1,1,1},{-1,-1,0,0,0,0}},{-3+d,{-1,0,0,-2,0},{-1,0,-1,0,0,0}},{5-2 d,{1,1,1,2,1},{-1,0,0,-1,0,0}},{-2+d,{0,-2,-1,0,-1},{-1,0,0,0,-1,0}},{0,{1,0,0,0,0},{-1,1,0,-1,-1,0}},{0,{0,0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,0,0,0,-s},{-1,0,-1,0,0,1}},{0,{0,0,0,2 m^2,0},{-1,0,-1,0,1,0}},{0,{0,0,-s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,0,-t},{-1,0,0,-1,0,1}},{2 m^2-d m^2-5 s+2 d s,{m^2-s,2 m^2-2 s,-s,-2 s,m^2-s},{-1,0,0,0,0,0}},{0,{0,0,s,0,0},{-1,0,0,1,-1,0}},{0,{s,0,0,0,0},{-1,1,-1,0,0,0}},{0,{-s,0,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,0,s t},{-1,0,0,0,0,1}},{0,{0,0,0,0,-1},{-2,0,-1,0,0,1}}},{{1,{0,0,0,0,0},{0,0,0,-1,-1,0}},{-1,{0,0,0,0,0},{0,0,0,0,-1,-1}},{-t,{0,0,0,0,0},{0,0,0,-1,0,0}},{m^2,{0,0,0,0,0},{0,0,0,0,0,-1}},{-3+d,{-1,0,0,-2,0},{-1,0,-1,0,0,0}},{3-d,{1,0,0,2,0},{-1,0,0,-1,0,0}},{6-2 d,{2,0,0,2,0},{-1,0,0,0,-1,0}},{0,{1,0,0,0,0},{-1,1,0,-1,-1,0}},{0,{0,0,0,2 m^2,0},{-1,0,-1,0,1,0}},{-3 m^2+d m^2,{-m^2,0,0,-2 m^2,0},{-1,0,0,0,0,0}},{0,{s,0,0,0,0},{-1,1,-1,0,0,0}},{0,{-s,0,0,0,0},{-1,1,0,0,-1,0}}},{{2 s-d s,{0,s,s,0,s},{0,0,-1,0,0,0}},{2 m^2-d m^2,{0,m^2,m^2,0,m^2},{0,0,0,-1,0,0}},{4 s-d s,{s,0,0,s,0},{0,0,0,0,-1,0}},{-2 m^2+d m^2-2 s+d s,{0,-m^2-s,-m^2-s,0,-m^2-s},{0,0,0,0,0,-1}},{-8 m^2 s+2 d m^2 s+2 s t,{-m^2 s,-m^2 s-s t,-m^2 s,-m^2 s-s t,-2 m^2 s+s t},{0,0,0,0,0,0}},{0,{0,-m^2 t,0,0,0},{0,0,1,-1,0,0}},{0,{0,m^4-m^2 s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,m^2 s t,0},{0,0,0,0,1,0}},{0,{0,m^2 s t,0,0,0},{0,0,1,0,0,0}},{-4 m^2+d m^2-4 s+d s,{-m^2-s,0,0,-m^2-s,0},{-1,0,0,0,0,0}},{0,{0,0,0,m^4-m^2 s,0},{-1,0,0,0,1,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {2,n[2],n[3],n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{2,3,4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{2,0,0,0,0,0}] = {{n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,-1+n[2],n[3],n[4],n[5],n[6]]->-(1/((-6+d-n[2]-n[5]) (-4+d-n[2]-n[5])))(16 F[1,n[2],n[3],n[4],n[5],n[6]]-12 d F[1,n[2],n[3],n[4],n[5],n[6]]+2 d^2 F[1,n[2],n[3],n[4],n[5],n[6]]-12 F[2,n[2],n[3],n[4],n[5],-1+n[6]]+8 d F[2,n[2],n[3],n[4],n[5],-1+n[6]]-d^2 F[2,n[2],n[3],n[4],n[5],-1+n[6]]+4 F[1,n[2],n[3],n[4],n[5],n[6]] n[2]-2 d F[1,n[2],n[3],n[4],n[5],n[6]] n[2]+2 F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]-d F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]-2 s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2]+d s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2]-2 F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2]+d F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2]-6 s F[2,n[2],n[3],n[4],n[5],n[6]] n[2]+d s F[2,n[2],n[3],n[4],n[5],n[6]] n[2]+2 s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]-d s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]-s F[2,n[2],n[3],n[4],n[5],n[6]] n[2]^2+8 F[1,n[2],n[3],n[4],n[5],n[6]] n[3]-2 d F[1,n[2],n[3],n[4],n[5],n[6]] n[3]-6 F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[3]+d F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[3]+2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[3]+F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[3]-s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]+s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]+8 F[1,n[2],n[3],n[4],n[5],n[6]] n[4]-2 d F[1,n[2],n[3],n[4],n[5],n[6]] n[4]-6 F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[4]+d F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[4]+6 s F[2,n[2],n[3],n[4],n[5],n[6]] n[4]-d s F[2,n[2],n[3],n[4],n[5],n[6]] n[4]+2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[4]+F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[4]-s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]+s F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[4]+s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]-2 F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]+d F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]+2 F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-d F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+4 F[1,n[2],n[3],n[4],n[5],n[6]] n[5]-2 d F[1,n[2],n[3],n[4],n[5],n[6]] n[5]-2 m^2 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]+d m^2 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]-6 m^2 F[2,-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]+d m^2 F[2,-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]-2 t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+d t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-2 F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[5]+d F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[5]+2 m^2 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]-d m^2 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]-m^2 F[2,-1+n[2],n[3],n[4],1+n[5],n[6]] n[2] n[5]-s F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]-F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[3] n[5]+F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[3] n[5]+2 F[1,n[2],n[3],n[4],n[5],n[6]] n[3] n[5]-m^2 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[3] n[5]-t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[3] n[5]-F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[3] n[5]+m^2 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[3] n[5]-F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[4] n[5]+F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[4] n[5]+2 F[1,n[2],n[3],n[4],n[5],n[6]] n[4] n[5]-m^2 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[4] n[5]-t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[4] n[5]-F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[4] n[5]+s F[2,n[2],n[3],n[4],n[5],n[6]] n[4] n[5]+m^2 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[4] n[5]-m^2 F[2,-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]^2+8 F[1,n[2],n[3],n[4],n[5],n[6]] n[6]-2 d F[1,n[2],n[3],n[4],n[5],n[6]] n[6]-6 F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[6]+d F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[6]+2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[6]+F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[6]-s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[6]-F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]+s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]-F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5] n[6]+F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5] n[6]+2 F[1,n[2],n[3],n[4],n[5],n[6]] n[5] n[6]-m^2 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5] n[6]-t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5] n[6]-F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[5] n[6]+m^2 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5] n[6])},
{n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,n[2],n[3],-1+n[4],n[5],n[6]]->-(1/(-6+d-n[2]-n[5]))(-F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]+s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2]-s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]+F[1,n[2],n[3],n[4],n[5],n[6]] (-8+2 d-2 n[2]-2 n[5])+F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]-F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+m^2 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]+t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-m^2 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]+F[2,n[2],n[3],n[4],n[5],-1+n[6]] (6-d+n[2]+n[5]))},
{n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[2,n[2],-1+n[3],n[4],n[5],n[6]]->-(1/(s (-6+d-n[2]-n[5]) (-2+d-n[3]-n[4]-n[6])))(-40 m^2 F[1,n[2],n[3],n[4],n[5],n[6]]+22 d m^2 F[1,n[2],n[3],n[4],n[5],n[6]]-3 d^2 m^2 F[1,n[2],n[3],n[4],n[5],n[6]]-24 s F[1,n[2],n[3],n[4],n[5],n[6]]+10 d s F[1,n[2],n[3],n[4],n[5],n[6]]-d^2 s F[1,n[2],n[3],n[4],n[5],n[6]]+24 s F[2,n[2],n[3],n[4],-1+n[5],n[6]]-10 d s F[2,n[2],n[3],n[4],-1+n[5],n[6]]+d^2 s F[2,n[2],n[3],n[4],-1+n[5],n[6]]-12 s F[2,n[2],n[3],n[4],n[5],-1+n[6]]+8 d s F[2,n[2],n[3],n[4],n[5],-1+n[6]]-d^2 s F[2,n[2],n[3],n[4],n[5],-1+n[6]]-48 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]]+20 d m^2 s F[2,n[2],n[3],n[4],n[5],n[6]]-2 d^2 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]]+12 s t F[2,n[2],n[3],n[4],n[5],n[6]]-2 d s t F[2,n[2],n[3],n[4],n[5],n[6]]-14 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2]+4 d m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2]-10 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]+2 d s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]-2 m^2 F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]+d m^2 F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]+2 m^2 s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2]-d m^2 s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2]+10 s F[2,n[2],n[3],n[4],-1+n[5],n[6]] n[2]-2 d s F[2,n[2],n[3],n[4],-1+n[5],n[6]] n[2]-2 s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2]+d s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2]-14 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[2]+3 d m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[2]+2 s t F[2,n[2],n[3],n[4],n[5],n[6]] n[2]-2 m^2 s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]+d m^2 s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]-m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2]^2-s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]^2+s F[2,n[2],n[3],n[4],-1+n[5],n[6]] n[2]^2-m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[2]^2-8 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[3]+2 d m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[3]-6 s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[3]+d s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[3]-6 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[3]+d m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[3]-6 s t F[2,n[2],n[3],n[4],n[5],n[6]] n[3]+d s t F[2,n[2],n[3],n[4],n[5],n[6]] n[3]-6 m^2 t F[2,n[2],1+n[3],-1+n[4],n[5],n[6]] n[3]+d m^2 t F[2,n[2],1+n[3],-1+n[4],n[5],n[6]] n[3]+6 m^4 F[2,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]-d m^4 F[2,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]-6 m^2 s F[2,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]+d m^2 s F[2,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]+6 m^2 s t F[2,n[2],1+n[3],n[4],n[5],n[6]] n[3]-d m^2 s t F[2,n[2],1+n[3],n[4],n[5],n[6]] n[3]-2 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-m^2 F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[3]+m^2 s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]-m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-s t F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-m^2 t F[2,n[2],1+n[3],-1+n[4],n[5],n[6]] n[2] n[3]+m^4 F[2,n[2],1+n[3],n[4],n[5],-1+n[6]] n[2] n[3]-m^2 s F[2,n[2],1+n[3],n[4],n[5],-1+n[6]] n[2] n[3]+m^2 s t F[2,n[2],1+n[3],n[4],n[5],n[6]] n[2] n[3]-m^2 s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]-8 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[4]+2 d m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[4]-6 s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[4]+d s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[4]-6 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[4]+d m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[4]-2 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-m^2 F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[4]+m^2 s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]-m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-m^2 s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]+2 m^2 F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]-d m^2 F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]-2 m^2 F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+d m^2 F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-14 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[5]+4 d m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[5]-10 s F[1,n[2],n[3],n[4],n[5],n[6]] n[5]+2 d s F[1,n[2],n[3],n[4],n[5],n[6]] n[5]+8 m^4 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]-2 d m^4 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]-6 m^2 s F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]+d m^2 s F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]+2 m^2 t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-d m^2 t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+10 s F[2,n[2],n[3],n[4],-1+n[5],n[6]] n[5]-2 d s F[2,n[2],n[3],n[4],-1+n[5],n[6]] n[5]-2 s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[5]+d s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[5]-14 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[5]+3 d m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[5]-4 s t F[2,n[2],n[3],n[4],n[5],n[6]] n[5]+d s t F[2,n[2],n[3],n[4],n[5],n[6]] n[5]-2 m^4 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]+d m^4 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]+6 m^2 s t F[2,n[2],n[3],n[4],1+n[5],n[6]] n[5]-d m^2 s t F[2,n[2],n[3],n[4],1+n[5],n[6]] n[5]-2 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]-2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]+m^4 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[2] n[5]-m^2 s F[1,n[2],n[3],n[4],1+n[5],n[6]] n[2] n[5]+2 s F[2,n[2],n[3],n[4],-1+n[5],n[6]] n[2] n[5]-2 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]-s t F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]+m^2 s t F[2,n[2],n[3],n[4],1+n[5],n[6]] n[2] n[5]+m^2 F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[3] n[5]-m^2 F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[3] n[5]-2 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[3] n[5]+m^4 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[3] n[5]+m^2 t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[3] n[5]-s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[3] n[5]-m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[3] n[5]-s t F[2,n[2],n[3],n[4],n[5],n[6]] n[3] n[5]-m^4 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[3] n[5]-m^2 t F[2,n[2],1+n[3],-1+n[4],n[5],n[6]] n[3] n[5]+m^4 F[2,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3] n[5]-m^2 s F[2,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3] n[5]+m^2 s t F[2,n[2],1+n[3],n[4],n[5],n[6]] n[3] n[5]+m^2 F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[4] n[5]-m^2 F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[4] n[5]-2 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[4] n[5]+m^4 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[4] n[5]+m^2 t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[4] n[5]-s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[4] n[5]-m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[4] n[5]-m^4 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[4] n[5]-m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[5]^2-s F[1,n[2],n[3],n[4],n[5],n[6]] n[5]^2+m^4 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]^2-m^2 s F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]^2+s F[2,n[2],n[3],n[4],-1+n[5],n[6]] n[5]^2-m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[5]^2-s t F[2,n[2],n[3],n[4],n[5],n[6]] n[5]^2+m^2 s t F[2,n[2],n[3],n[4],1+n[5],n[6]] n[5]^2-8 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[6]+2 d m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[6]-6 s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[6]+d s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[6]-12 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[6]+2 d m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[6]+6 s t F[2,n[2],n[3],n[4],n[5],n[6]] n[6]-d s t F[2,n[2],n[3],n[4],n[5],n[6]] n[6]-2 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[6]-m^2 F[1,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[6]+m^2 s F[1,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[6]-s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]-2 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[6]+s t F[2,n[2],n[3],n[4],n[5],n[6]] n[2] n[6]-m^2 s F[2,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]+m^2 F[1,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5] n[6]-m^2 F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5] n[6]-2 m^2 F[1,n[2],n[3],n[4],n[5],n[6]] n[5] n[6]+m^4 F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5] n[6]+m^2 t F[2,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5] n[6]-s F[2,n[2],n[3],n[4],n[5],-1+n[6]] n[5] n[6]-2 m^2 s F[2,n[2],n[3],n[4],n[5],n[6]] n[5] n[6]+s t F[2,n[2],n[3],n[4],n[5],n[6]] n[5] n[6]-m^4 F[2,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5] n[6])},
{n[5]<=0&&n[6]<=0,F[2,0,0,0,-1+n[5],n[6]]->1/(40 s-14 d s+d^2 s-8 s n[6]+2 d s n[6]) (4 (12-8 d+d^2) F[0,0,-1,0,1+n[5],n[6]] n[5]-4 (12-8 d+d^2) F[0,0,0,-1,1+n[5],n[6]] n[5]+4 (12 m^2-8 d m^2+d^2 m^2) F[0,0,0,0,1+n[5],n[6]] n[5]+4 (20 m^2-9 d m^2+d^2 m^2) F[1,-1,0,0,1+n[5],n[6]] n[5]+4 (12 t-8 d t+d^2 t) F[1,0,0,-1,1+n[5],n[6]] n[5]-4 (12 m^2-8 d m^2+d^2 m^2) F[1,0,0,0,1+n[5],-1+n[6]] n[5]-4 F[1,0,0,0,n[5],-1+n[6]] (-48+44 d-12 d^2+d^3-12 n[5]+8 d n[5]-d^2 n[5])+8 F[0,0,0,0,n[5],n[6]] (-36+36 d-11 d^2+d^3-12 n[5]+8 d n[5]-d^2 n[5])+4 F[1,0,0,0,-1+n[5],n[6]] (-72+54 d-13 d^2+d^3-24 n[5]+10 d n[5]-d^2 n[5])-2 (28 s-11 d s+d^2 s) F[1,0,-1,0,n[5],1+n[6]] n[6]-2 (28 t-11 d t+d^2 t) F[1,0,0,-1,n[5],1+n[6]] n[6]+2 (28 s t-11 d s t+d^2 s t) F[1,0,0,0,n[5],1+n[6]] n[6]+4 F[1,0,-1,0,n[5],n[6]] (-48+44 d-12 d^2+d^3-24 n[6]+10 d n[6]-d^2 n[6])-4 F[1,0,0,-1,n[5],n[6]] (12 n[5]-8 d n[5]+d^2 n[5]-24 n[6]+10 d n[6]-d^2 n[6])+2 F[2,0,0,0,n[5],-1+n[6]] (8 m^2-6 d m^2+d^2 m^2-8 t+6 d t-d^2 t+4 m^2 n[6]-d m^2 n[6]-4 t n[6]+d t n[6])-F[1,0,0,0,n[5],n[6]] (-224 m^2+184 d m^2-48 d^2 m^2+4 d^3 m^2+248 s-202 d s+51 d^2 s-4 d^3 s-8 t+6 d t-d^2 t-96 m^2 n[5]+40 d m^2 n[5]-4 d^2 m^2 n[5]+96 s n[5]-40 d s n[5]+4 d^2 s n[5]-40 m^2 n[6]+18 d m^2 n[6]-2 d^2 m^2 n[6]+48 s n[6]-20 d s n[6]+2 d^2 s n[6]-8 t n[6]+2 d t n[6])+F[2,0,0,0,n[5],n[6]] (40 s t-14 d s t+d^2 s t-8 s t n[6]+2 d s t n[6]))},
{n[6]<=0,F[2,0,0,0,0,-1+n[6]]->(-F[1,0,0,0,0,-1+n[6]] (-32+20 d-3 d^2+(-8+2 d) n[6])-F[1,0,0,0,0,n[6]] (-8 s+6 d s-d^2 s+(-8 s+2 d s) n[6]))/(-6 s+d s)},
{True,F[2,0,0,0,0,0]->((-10+3 d) (-8+3 d) F[0,0,0,0,0,0])/((-6+d) (-4+d) s^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{2,0,0,0,0,0}] = {};


(* ::Subsubsection::Closed:: *)
(*{1,0,0,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{0,{0,0,0,0,1},{0,-1,-1,0,0,1}},{0,{0,0,1,0,0},{0,-1,-1,1,0,0}},{2-d,{0,2,1,0,1},{0,-1,0,0,0,0}},{4-2 d,{0,2,2,0,2},{0,0,-1,0,0,0}},{-2+d,{0,-2,-1,0,-1},{0,0,0,0,-1,0}},{0,{0,0,0,0,-t},{0,-1,0,0,0,1}},{0,{0,0,-m^2,0,0},{0,-1,0,1,0,0}},{0,{0,0,-s,0,0},{0,0,-1,1,0,0}},{0,{0,0,s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,0,-1},{-1,0,-1,0,0,1}}},{{-3+d,{-1,0,0,-1,0},{0,-1,0,0,0,0}},{2-d,{0,1,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{s,0,-s,0,0},{0,0,0,0,0,0}}},{{-2+d,{0,-1,-1,0,-2},{0,-1,0,0,0,0}},{0,{0,0,-1,0,0},{0,-1,0,1,0,-1}},{0,{0,-1,0,0,0},{0,-1,1,0,0,-1}},{-4+2 d,{0,-2,-2,0,-2},{0,0,0,0,0,-1}},{0,{0,1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,t,0,0,0},{0,-1,1,0,0,0}},{0,{0,0,s,0,0},{0,0,0,1,0,-1}},{2-d,{0,1,1,0,2},{-1,0,0,0,0,0}},{0,{0,0,-s,0,0},{-1,0,0,1,0,0}}},{{-4+d,{-1,0,0,-1,0},{0,0,0,-1,0,0}},{4-d,{1,0,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,0,t,0},{0,0,0,-1,1,0}},{0,{0,0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{-s,0,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,1,0},{-1,0,-1,0,1,0}},{0,{0,0,0,-1,0},{-1,0,0,-1,1,0}},{-6+2 d,{-2,0,0,-2,0},{-1,0,0,0,0,0}},{0,{-1,0,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,m^2,0},{-1,0,0,0,1,0}},{0,{s,0,0,0,0},{-1,1,0,0,0,0}}},{{0,{0,0,0,0,1},{0,-1,0,-1,0,1}},{5-2 d,{1,1,2,1,1},{0,-1,0,0,0,0}},{0,{0,1,0,0,0},{0,-1,1,-1,0,0}},{2-d,{0,1,1,0,1},{0,0,0,-1,0,0}},{0,{0,-1,0,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,-m^2,0,0,0},{0,-1,1,0,0,0}},{-2 s+d s,{-s,-s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,s,0,0,0},{0,0,1,0,-1,0}},{0,{0,0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,0,0,s},{-1,0,0,0,0,1}}},{{5-2 d,{1,1,1,1,2},{0,-1,0,0,0,0}},{0,{0,0,1,0,0},{0,-1,0,1,0,-1}},{0,{0,1,0,0,0},{0,-1,1,0,0,-1}},{2-d,{0,1,1,0,1},{0,0,0,-1,0,0}},{0,{0,-1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,-t,0},{0,-1,0,0,1,0}},{0,{0,-t,0,0,0},{0,-1,1,0,0,0}},{-6 s+2 d s,{-s,-s,-s,-s,-2 s},{0,0,0,0,0,0}},{0,{0,0,-s,0,0},{0,0,0,1,0,-1}},{0,{0,-t,0,0,0},{0,0,1,-1,0,0}},{0,{0,m^2-s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,s t,0},{0,0,0,0,1,0}},{0,{0,s t,0,0,0},{0,0,1,0,0,0}},{-8+3 d,{-2,-1,-1,-2,-2},{-1,0,0,0,0,0}},{0,{0,0,0,m^2-s,0},{-1,0,0,0,1,0}},{0,{0,0,s,0,0},{-1,0,0,1,0,0}}},{{0,{0,0,0,0,-1},{0,-1,-1,-1,0,1}},{-2+d,{-1,0,-1,-1,0},{0,-1,-1,0,0,0}},{-1+d,{0,-2,-1,0,-1},{0,-1,0,-1,0,0}},{2-d,{1,0,0,1,0},{0,-1,0,0,-1,0}},{-1+d,{0,-1,-1,0,-1},{0,0,-1,-1,0,0}},{-1,{0,1,0,0,0},{0,0,0,-1,-1,0}},{0,{0,0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,t},{0,-1,0,-1,0,1}},{0,{0,0,m^2,-m^2,0},{0,-1,0,0,0,0}},{-s,{s,0,0,0,0},{0,0,-1,0,0,0}},{s,{-s,0,0,0,0},{0,0,0,0,-1,0}},{0,{0,0,0,0,1},{-1,0,-1,-1,0,1}}},{{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{3-d,{1,0,0,1,0},{0,0,0,0,-1,-1}},{0,{0,-t,0,0,t},{0,0,0,-1,0,0}},{0,{0,0,m^2,-m^2,0},{0,0,0,0,0,-1}},{0,{-s,0,0,0,0},{0,1,0,0,-1,-1}},{-3+d,{-1,0,0,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0,0},{-1,1,-1,0,0,0}}},{{-1+d,{0,-1,-1,0,-1},{0,0,-1,-1,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-2,0,0}},{-3+d,{-1,0,0,-1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,-s},{0,0,-1,-1,0,1}},{-3 s+d s,{-s,0,-s,-s,0},{0,0,-1,0,0,0}},{0,{0,0,0,0,-t},{0,0,0,-2,0,1}},{-s+d s,{0,m^2-2 s,-m^2-s,m^2,-s},{0,0,0,-1,0,0}},{3 s-d s,{s,0,0,s,0},{0,0,0,0,-1,0}},{0,{s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,s t},{0,0,0,-1,0,1}},{0,{0,0,m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,-1,0}}},{{2-d,{0,1,1,0,1},{0,-1,-1,0,0,0}},{-2+d,{0,-1,-1,0,-2},{0,-1,0,0,-1,0}},{-2+d,{0,-1,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,0,-1,0,0},{0,-1,0,1,-1,-1}},{0,{0,-1,0,0,0},{0,-1,1,0,-1,-1}},{-2+d,{0,-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,1,0,0,0},{0,0,1,0,-2,-1}},{0,{0,-t,0,0,t},{0,-1,0,0,0,0}},{0,{0,0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,t,0,0,0},{0,-1,1,0,-1,0}},{0,{0,0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,0,1,0,0},{-1,-1,-1,1,0,0}},{2-d,{0,2,1,0,1},{-1,-1,0,0,0,0}},{2-d,{0,1,1,0,1},{-1,0,-1,0,0,0}},{0,{0,-1,0,0,1},{-1,0,0,0,-1,0}},{0,{0,0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,0,-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,0,0,0,-1},{-2,0,-1,0,0,1}}},{{1-d,{0,1,1,0,2},{0,-1,0,-1,0,0}},{2-d,{1,0,1,1,0},{0,-1,0,0,0,-1}},{0,{0,1,0,0,0},{0,-1,1,-1,0,-1}},{1-d,{0,1,1,0,1},{0,0,0,-1,0,-1}},{0,{0,-1,0,0,0},{0,0,1,-1,-1,-1}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,-1}},{0,{0,-t,0,0,0},{0,-1,1,-1,0,0}},{s,{-s,0,0,0,0},{0,0,0,0,0,-1}},{-2+d,{-1,0,0,-1,0},{-1,-1,0,0,0,0}},{1,{0,0,0,0,-1},{-1,0,0,-1,0,0}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{-s,{s,0,0,0,0},{-1,0,0,0,0,0}}},{{-1+d,{0,-1,-1,0,-1},{0,0,0,-2,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-1,0,-1}},{s-d s,{0,s,s,0,2 s},{0,0,0,-1,0,0}},{3 s-d s,{s,0,s,s,0},{0,0,0,0,0,-1}},{0,{0,t,0,0,0},{0,0,1,-2,0,0}},{0,{0,-m^2+s,0,0,0},{0,0,1,-1,0,-1}},{0,{0,0,0,-m^2 s,0},{0,0,0,0,1,-1}},{0,{0,-s t,0,0,0},{0,0,1,-1,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,1,0},{-1,-1,-1,0,1,0}},{0,{0,0,0,-1,0},{-1,-1,0,-1,1,0}},{-4+2 d,{-2,0,0,-2,0},{-1,-1,0,0,0,0}},{3-d,{0,0,0,1,0},{-1,0,0,-1,0,0}},{-2+d,{-1,0,0,-1,0},{-1,0,0,0,0,-1}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,-s,0},{-1,0,-1,0,1,0}},{0,{0,0,0,-m^2-t,0},{-1,0,0,-1,1,0}},{-s,{s,0,0,0,0},{-1,0,0,0,0,0}},{0,{0,0,0,m^2,0},{-1,0,0,0,1,-1}},{0,{-s,0,0,0,0},{-1,1,0,-1,0,0}},{0,{s,0,0,0,0},{-1,1,0,0,0,-1}},{0,{0,0,0,m^2 s,0},{-1,0,0,0,1,0}},{0,{s^2,0,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,-1,0},{-2,0,-1,0,1,0}},{0,{0,0,0,1,0},{-2,0,0,-1,1,0}},{4-2 d,{2,0,0,2,0},{-2,0,0,0,0,0}},{0,{1,0,0,0,0},{-2,1,0,-1,0,0}},{0,{0,0,0,-m^2,0},{-2,0,0,0,1,0}},{0,{-s,0,0,0,0},{-2,1,0,0,0,0}}},{{2-d,{0,1,1,0,1},{0,0,0,-1,-1,0}},{-2+d,{0,-1,-1,0,-1},{0,0,0,0,-1,-1}},{2 s-d s,{0,s,s,0,s},{0,0,-1,0,0,0}},{-2 s+d s,{0,-s,-s,0,-2 s},{0,0,0,0,-1,0}},{-2 s+d s,{0,-s,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,-t,0,0,0},{0,0,1,-1,-1,0}},{0,{0,m^2-s,0,0,0},{0,0,1,0,-1,-1}},{0,{0,-s t,0,0,s t},{0,0,0,0,0,0}},{0,{0,0,m^2 s,0,0},{0,0,0,1,0,-1}},{0,{0,s t,0,0,0},{0,0,1,0,-1,0}},{2-d,{0,1,1,0,1},{-1,0,-1,0,0,0}},{-2+d,{0,-1,-1,0,-1},{-1,0,0,-1,0,0}},{0,{0,0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,0,t},{-1,0,0,-1,0,1}},{2 s-d s,{0,-m^2+2 s,m^2+s,0,s},{-1,0,0,0,0,0}},{0,{0,0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,0,-m^2 s,0,0},{-1,0,0,1,0,0}}},{{-1+d,{0,-1,-1,0,-1},{0,0,0,-2,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-1,0,-1}},{s-d s,{0,s,s,0,2 s},{0,0,0,-1,0,0}},{3 s-d s,{s,0,s,s,0},{0,0,0,0,0,-1}},{0,{0,t,0,0,0},{0,0,1,-2,0,0}},{0,{0,-m^2+s,0,0,0},{0,0,1,-1,0,-1}},{0,{0,0,0,-m^2 s,0},{0,0,0,0,1,-1}},{0,{0,-s t,0,0,0},{0,0,1,-1,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,0,-1}},{3-d,{1,0,0,1,0},{-1,0,0,-1,0,0}},{0,{0,0,0,-m^2,0},{-1,0,0,-1,1,0}},{-3 s+d s,{-s,0,0,-s,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,m^2 s,0},{-1,0,0,0,1,0}},{0,{s^2,0,0,0,0},{-1,1,0,0,0,0}}},{{0,{0,0,0,0,1},{0,-1,-1,-1,0,1}},{4-2 d,{2,0,1,2,1},{0,-1,-1,0,0,0}},{0,{0,0,1,0,0},{0,-1,-1,1,0,-1}},{-2,{-1,2,1,-1,1},{0,-1,0,-1,0,0}},{4-2 d,{1,2,1,1,1},{0,-1,0,0,0,-1}},{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-2,0,0}},{-4+2 d,{-1,-2,-1,-1,-1},{0,0,0,-1,-1,0}},{-1+d,{0,-2,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,0,-3 m^2+t,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,-t},{0,-1,0,-1,0,1}},{0,{0,0,0,-t,0},{0,-1,0,-1,1,0}},{m^2-5 t+2 d t,{-2 t,0,-m^2,-2 t,-t},{0,-1,0,0,0,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,-1}},{0,{0,0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,0,0,0,-s},{0,0,-1,-1,0,1}},{-s+d s,{-3 s,0,-s,0,-s},{0,0,-1,0,0,0}},{0,{0,0,-s,0,0},{0,0,-1,1,0,-1}},{0,{0,0,0,0,-t},{0,0,0,-2,0,1}},{2 m^2-d m^2-s+d s+t,{-t,2 m^2-2 s-t,-s,m^2+t,m^2-s},{0,0,0,-1,0,0}},{-s,{0,0,s,0,0},{0,0,0,0,-1,0}},{5 m^2-2 d m^2-4 s+2 d s-4 t+d t,{2 m^2-s-t,2 m^2-2 s,m^2-s,-2 s-t,m^2-s},{0,0,0,0,0,-1}},{0,{0,0,s,0,0},{0,0,0,1,-1,-1}},{0,{s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{-2 s,0,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,0,m^4+m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,0,m^2 s-s t,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,s t},{0,0,0,-1,0,1}},{0,{0,0,0,-t^2,0},{0,0,0,-1,1,0}},{2 s t-d s t,{m^2 s+2 s t,0,0,-m^2 s+s t,s t},{0,0,0,0,0,0}},{0,{0,0,0,m^2 t,0},{0,0,0,0,1,-1}},{0,{s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,-1,0}},{0,{s t,0,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,0,-1},{-1,0,-1,-1,0,1}},{-3+d,{-1,0,0,0,-1},{-1,0,-1,0,0,0}},{1,{0,0,0,-1,0},{-1,0,0,-1,0,0}},{-4+2 d,{-2,0,0,-2,0},{-1,0,0,0,-1,0}},{0,{-1,0,0,0,0},{-1,1,0,-1,-1,0}},{0,{0,0,0,m^2-t,0},{-1,0,-1,0,1,0}},{0,{0,0,0,t,0},{-1,0,0,-1,1,0}},{-m^2+6 t-2 d t,{2 t,0,0,m^2+2 t,0},{-1,0,0,0,0,0}},{0,{s,0,0,0,0},{-1,1,-1,0,0,0}},{0,{t,0,0,0,0},{-1,1,0,-1,0,0}},{0,{s,0,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,-m^2 t,0},{-1,0,0,0,1,0}},{0,{-s t,0,0,0,0},{-1,1,0,0,0,0}}},{{0,{0,0,0,0,2},{0,-1,-1,-1,0,1}},{2-d,{2,-1,1,2,-1},{0,-1,-1,0,0,0}},{2-2 d,{0,4,2,0,2},{0,-1,0,-1,0,0}},{-2+d,{-1,0,0,-1,0},{0,-1,0,0,-1,0}},{2-d,{0,1,1,0,1},{0,-1,0,0,0,-1}},{2-2 d,{0,2,2,0,2},{0,0,-1,-1,0,0}},{2-2 d,{0,2,2,0,2},{0,0,0,-2,0,0}},{-8+4 d,{-2,-4,-2,-2,-2},{0,0,0,-1,-1,0}},{-2+2 d,{0,-2,-2,0,-2},{0,0,0,-1,0,-1}},{6-2 d,{2,0,0,2,0},{0,0,0,0,-1,-1}},{0,{0,0,0,-2 m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,-2 t},{0,-1,0,-1,0,1}},{m^2-t,{-m^2,m^2+t,-m^2,-m^2+t,2 m^2-t},{0,-1,0,0,0,0}},{0,{0,m^2,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,0,0,-2 s},{0,0,-1,-1,0,1}},{-4 s+2 d s,{-4 s,0,-2 s,-2 s,0},{0,0,-1,0,0,0}},{0,{0,0,0,0,-2 t},{0,0,0,-2,0,1}},{4 m^2-2 d m^2-2 s+2 d s,{0,4 m^2-4 s-2 t,-2 s,2 m^2,2 m^2-2 s+2 t},{0,0,0,-1,0,0}},{4 s-2 d s,{2 s,0,2 s,2 s,0},{0,0,0,0,-1,0}},{2 m^2-d m^2,{0,m^2,3 m^2,-2 m^2,m^2},{0,0,0,0,0,-1}},{0,{0,-m^2,0,0,0},{0,0,1,0,-1,-1}},{0,{2 s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{-2 s,0,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,0,2 m^4-m^2 t,0},{0,-1,0,0,1,0}},{0,{0,-m^2 t,0,0,0},{0,-1,1,0,0,0}},{0,{0,0,0,2 m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,2 s t},{0,0,0,-1,0,1}},{0,{2 m^2 s,0,0,-2 m^2 s,0},{0,0,0,0,0,0}},{0,{2 s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{-2 s^2,0,0,0,0},{0,1,0,0,-1,0}},{2-d,{1,0,0,1,0},{-1,-1,0,0,0,0}},{0,{0,0,0,0,-2},{-1,0,-1,-1,0,1}},{-6+2 d,{-2,0,0,-2,0},{-1,0,-1,0,0,0}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,2 m^2,0},{-1,0,-1,0,1,0}},{0,{m^2,0,0,0,-m^2},{-1,0,0,0,0,0}},{0,{2 s,0,0,0,0},{-1,1,-1,0,0,0}}},{{0,{0,0,0,0,1},{0,-1,-1,-1,0,1}},{2-d,{1,0,1,1,0},{0,-1,-1,0,0,0}},{1-d,{0,2,1,0,1},{0,-1,0,-1,0,0}},{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{1-d,{0,1,1,0,1},{0,0,0,-2,0,0}},{-4+2 d,{-1,-2,-1,-1,-1},{0,0,0,-1,-1,0}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{3-d,{1,0,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,0,-m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,-t},{0,-1,0,-1,0,1}},{-2 m^2+d m^2,{-m^2,0,-m^2,-m^2,0},{0,-1,0,0,0,0}},{0,{0,0,0,0,-s},{0,0,-1,-1,0,1}},{-2 s+d s,{-2 s,0,-s,-s,0},{0,0,-1,0,0,0}},{0,{0,0,0,0,-t},{0,0,0,-2,0,1}},{2 m^2-d m^2-s+d s,{0,2 m^2-2 s-t,-s,m^2,m^2-s+t},{0,0,0,-1,0,0}},{2 s-d s,{s,0,s,s,0},{0,0,0,0,-1,0}},{0,{0,0,m^2,-m^2,0},{0,0,0,0,0,-1}},{0,{s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{-s,0,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,0,m^4,0},{0,-1,0,0,1,0}},{0,{0,0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,s t},{0,0,0,-1,0,1}},{0,{m^2 s,0,0,-m^2 s,0},{0,0,0,0,0,0}},{0,{s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{-s^2,0,0,0,0},{0,1,0,0,-1,0}},{0,{0,0,0,0,-1},{-1,0,-1,-1,0,1}},{-3+d,{-1,0,0,-1,0},{-1,0,-1,0,0,0}},{0,{0,0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{s,0,0,0,0},{-1,1,-1,0,0,0}}},{{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{3-d,{1,0,0,1,0},{0,0,0,-1,-1,0}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{-4 m^2+d m^2+t,{-m^2,-t,0,-m^2-t,t},{0,0,0,-1,0,0}},{3 m^2-d m^2,{m^2,0,m^2,m^2,0},{0,0,0,0,0,-1}},{0,{0,0,0,m^2 t,0},{0,0,0,-1,1,0}},{0,{0,0,0,-m^4,0},{0,0,0,0,1,-1}},{0,{-m^2 s,0,0,0,0},{0,1,0,0,0,-1}},{2-d,{1,0,0,2,0},{-1,0,-1,0,0,0}},{-5+2 d,{-2,0,0,-3,0},{-1,0,0,-1,0,0}},{-4+2 d,{-2,0,0,-2,0},{-1,0,0,0,-1,0}},{0,{-1,0,0,0,0},{-1,1,0,-1,-1,0}},{0,{0,0,0,-2 m^2,0},{-1,0,-1,0,1,0}},{0,{0,0,0,-m^2,0},{-1,0,0,-1,1,0}},{-m^2,{0,0,0,m^2,0},{-1,0,0,0,0,0}},{0,{-s,0,0,0,0},{-1,1,-1,0,0,0}},{0,{-m^2,0,0,0,0},{-1,1,0,-1,0,0}},{0,{s,0,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,m^4,0},{-1,0,0,0,1,0}},{0,{m^2 s,0,0,0,0},{-1,1,0,0,0,0}}},{{2 s-d s,{0,s,s,0,s},{0,0,-1,0,0,0}},{2 m^2-d m^2,{0,m^2,m^2,0,m^2},{0,0,0,-1,0,0}},{3 s-d s,{s,0,0,s,0},{0,0,0,0,-1,0}},{-2 m^2+d m^2-2 s+d s,{0,-m^2-s,-m^2-s,0,-m^2-s},{0,0,0,0,0,-1}},{-6 m^2 s+2 d m^2 s+s t,{-m^2 s,-m^2 s-s t,-m^2 s,-m^2 s-s t,-2 m^2 s+s t},{0,0,0,0,0,0}},{0,{0,-m^2 t,0,0,0},{0,0,1,-1,0,0}},{0,{0,m^4-m^2 s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,m^2 s t,0},{0,0,0,0,1,0}},{0,{0,m^2 s t,0,0,0},{0,0,1,0,0,0}},{-3 m^2+d m^2-3 s+d s,{-m^2-s,0,0,-m^2-s,0},{-1,0,0,0,0,0}},{0,{0,0,0,m^4-m^2 s,0},{-1,0,0,0,1,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {1,n[2],n[3],n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{2,3,4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{1,0,0,0,0,0}] = {{n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,-1+n[2],n[3],n[4],n[5],n[6]]->-(1/((-4+d-n[2]-n[5]) (-3+d-n[2]-n[5])))(12 F[0,n[2],n[3],n[4],n[5],n[6]]-10 d F[0,n[2],n[3],n[4],n[5],n[6]]+2 d^2 F[0,n[2],n[3],n[4],n[5],n[6]]-8 F[1,n[2],n[3],n[4],n[5],-1+n[6]]+6 d F[1,n[2],n[3],n[4],n[5],-1+n[6]]-d^2 F[1,n[2],n[3],n[4],n[5],-1+n[6]]+4 F[0,n[2],n[3],n[4],n[5],n[6]] n[2]-2 d F[0,n[2],n[3],n[4],n[5],n[6]] n[2]+2 F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]-d F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]-2 s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2]+d s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2]-2 F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2]+d F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2]-4 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]+d s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]+2 s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]-d s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]-s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]^2+6 F[0,n[2],n[3],n[4],n[5],n[6]] n[3]-2 d F[0,n[2],n[3],n[4],n[5],n[6]] n[3]-4 F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[3]+d F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[3]+2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2] n[3]+F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[3]-s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]+s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]+6 F[0,n[2],n[3],n[4],n[5],n[6]] n[4]-2 d F[0,n[2],n[3],n[4],n[5],n[6]] n[4]-4 F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[4]+d F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[4]+4 s F[1,n[2],n[3],n[4],n[5],n[6]] n[4]-d s F[1,n[2],n[3],n[4],n[5],n[6]] n[4]+2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2] n[4]+F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[4]-s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]+s F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[4]+s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]-2 F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]+d F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]+2 F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-d F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+4 F[0,n[2],n[3],n[4],n[5],n[6]] n[5]-2 d F[0,n[2],n[3],n[4],n[5],n[6]] n[5]-2 m^2 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]+d m^2 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]-4 m^2 F[1,-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]+d m^2 F[1,-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]-2 t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+d t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-2 F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[5]+d F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[5]+2 m^2 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]-d m^2 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]-m^2 F[1,-1+n[2],n[3],n[4],1+n[5],n[6]] n[2] n[5]-s F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]-F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[3] n[5]+F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[3] n[5]+2 F[0,n[2],n[3],n[4],n[5],n[6]] n[3] n[5]-m^2 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[3] n[5]-t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[3] n[5]-F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[3] n[5]+m^2 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[3] n[5]-F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[4] n[5]+F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[4] n[5]+2 F[0,n[2],n[3],n[4],n[5],n[6]] n[4] n[5]-m^2 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[4] n[5]-t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[4] n[5]-F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[4] n[5]+s F[1,n[2],n[3],n[4],n[5],n[6]] n[4] n[5]+m^2 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[4] n[5]-m^2 F[1,-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]^2+6 F[0,n[2],n[3],n[4],n[5],n[6]] n[6]-2 d F[0,n[2],n[3],n[4],n[5],n[6]] n[6]-4 F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[6]+d F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[6]+2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2] n[6]+F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[6]-s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[6]-F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]+s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]-F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5] n[6]+F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5] n[6]+2 F[0,n[2],n[3],n[4],n[5],n[6]] n[5] n[6]-m^2 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5] n[6]-t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5] n[6]-F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[5] n[6]+m^2 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5] n[6])},
{n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,n[2],n[3],-1+n[4],n[5],n[6]]->-(1/(-4+d-n[2]-n[5]))(-F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]+s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2]-s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]+F[0,n[2],n[3],n[4],n[5],n[6]] (-6+2 d-2 n[2]-2 n[5])+F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]-F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+m^2 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]+t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-m^2 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]+F[1,n[2],n[3],n[4],n[5],-1+n[6]] (4-d+n[2]+n[5]))},
{n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[1,n[2],-1+n[3],n[4],n[5],n[6]]->-(1/(s (-4+d-n[2]-n[5]) (-2+d-n[3]-n[4]-n[6])))(-24 m^2 F[0,n[2],n[3],n[4],n[5],n[6]]+17 d m^2 F[0,n[2],n[3],n[4],n[5],n[6]]-3 d^2 m^2 F[0,n[2],n[3],n[4],n[5],n[6]]-12 s F[0,n[2],n[3],n[4],n[5],n[6]]+7 d s F[0,n[2],n[3],n[4],n[5],n[6]]-d^2 s F[0,n[2],n[3],n[4],n[5],n[6]]+12 s F[1,n[2],n[3],n[4],-1+n[5],n[6]]-7 d s F[1,n[2],n[3],n[4],-1+n[5],n[6]]+d^2 s F[1,n[2],n[3],n[4],-1+n[5],n[6]]-8 s F[1,n[2],n[3],n[4],n[5],-1+n[6]]+6 d s F[1,n[2],n[3],n[4],n[5],-1+n[6]]-d^2 s F[1,n[2],n[3],n[4],n[5],-1+n[6]]-24 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]]+14 d m^2 s F[1,n[2],n[3],n[4],n[5],n[6]]-2 d^2 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]]+4 s t F[1,n[2],n[3],n[4],n[5],n[6]]-d s t F[1,n[2],n[3],n[4],n[5],n[6]]-11 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2]+4 d m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2]-7 s F[0,n[2],n[3],n[4],n[5],n[6]] n[2]+2 d s F[0,n[2],n[3],n[4],n[5],n[6]] n[2]-2 m^2 F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]+d m^2 F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2]+2 m^2 s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2]-d m^2 s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2]+7 s F[1,n[2],n[3],n[4],-1+n[5],n[6]] n[2]-2 d s F[1,n[2],n[3],n[4],-1+n[5],n[6]] n[2]-2 s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2]+d s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2]-10 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]+3 d m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]+s t F[1,n[2],n[3],n[4],n[5],n[6]] n[2]-2 m^2 s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]+d m^2 s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2]-m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2]^2-s F[0,n[2],n[3],n[4],n[5],n[6]] n[2]^2+s F[1,n[2],n[3],n[4],-1+n[5],n[6]] n[2]^2-m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2]^2-6 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[3]+2 d m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[3]-4 s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[3]+d s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[3]-4 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[3]+d m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[3]-4 s t F[1,n[2],n[3],n[4],n[5],n[6]] n[3]+d s t F[1,n[2],n[3],n[4],n[5],n[6]] n[3]-4 m^2 t F[1,n[2],1+n[3],-1+n[4],n[5],n[6]] n[3]+d m^2 t F[1,n[2],1+n[3],-1+n[4],n[5],n[6]] n[3]+4 m^4 F[1,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]-d m^4 F[1,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]-4 m^2 s F[1,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]+d m^2 s F[1,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]+4 m^2 s t F[1,n[2],1+n[3],n[4],n[5],n[6]] n[3]-d m^2 s t F[1,n[2],1+n[3],n[4],n[5],n[6]] n[3]-2 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-m^2 F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[3]+m^2 s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]-m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-s t F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-m^2 t F[1,n[2],1+n[3],-1+n[4],n[5],n[6]] n[2] n[3]+m^4 F[1,n[2],1+n[3],n[4],n[5],-1+n[6]] n[2] n[3]-m^2 s F[1,n[2],1+n[3],n[4],n[5],-1+n[6]] n[2] n[3]+m^2 s t F[1,n[2],1+n[3],n[4],n[5],n[6]] n[2] n[3]-m^2 s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]-6 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[4]+2 d m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[4]-4 s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[4]+d s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[4]-4 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[4]+d m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[4]-2 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-m^2 F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[4]+m^2 s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]-m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-m^2 s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]+2 m^2 F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]-d m^2 F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]-2 m^2 F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+d m^2 F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-11 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[5]+4 d m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[5]-7 s F[0,n[2],n[3],n[4],n[5],n[6]] n[5]+2 d s F[0,n[2],n[3],n[4],n[5],n[6]] n[5]+6 m^4 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]-2 d m^4 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]-4 m^2 s F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]+d m^2 s F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]+2 m^2 t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]-d m^2 t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5]+7 s F[1,n[2],n[3],n[4],-1+n[5],n[6]] n[5]-2 d s F[1,n[2],n[3],n[4],-1+n[5],n[6]] n[5]-2 s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[5]+d s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[5]-10 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[5]+3 d m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[5]-3 s t F[1,n[2],n[3],n[4],n[5],n[6]] n[5]+d s t F[1,n[2],n[3],n[4],n[5],n[6]] n[5]-2 m^4 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]+d m^4 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5]+4 m^2 s t F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]-d m^2 s t F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]-2 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]-2 s F[0,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]+m^4 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[2] n[5]-m^2 s F[0,n[2],n[3],n[4],1+n[5],n[6]] n[2] n[5]+2 s F[1,n[2],n[3],n[4],-1+n[5],n[6]] n[2] n[5]-2 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]-s t F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[5]+m^2 s t F[1,n[2],n[3],n[4],1+n[5],n[6]] n[2] n[5]+m^2 F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[3] n[5]-m^2 F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[3] n[5]-2 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[3] n[5]+m^4 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[3] n[5]+m^2 t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[3] n[5]-s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[3] n[5]-m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[3] n[5]-s t F[1,n[2],n[3],n[4],n[5],n[6]] n[3] n[5]-m^4 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[3] n[5]-m^2 t F[1,n[2],1+n[3],-1+n[4],n[5],n[6]] n[3] n[5]+m^4 F[1,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3] n[5]-m^2 s F[1,n[2],1+n[3],n[4],n[5],-1+n[6]] n[3] n[5]+m^2 s t F[1,n[2],1+n[3],n[4],n[5],n[6]] n[3] n[5]+m^2 F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[4] n[5]-m^2 F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[4] n[5]-2 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[4] n[5]+m^4 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[4] n[5]+m^2 t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[4] n[5]-s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[4] n[5]-m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[4] n[5]-m^4 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[4] n[5]-m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[5]^2-s F[0,n[2],n[3],n[4],n[5],n[6]] n[5]^2+m^4 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]^2-m^2 s F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5]^2+s F[1,n[2],n[3],n[4],-1+n[5],n[6]] n[5]^2-m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[5]^2-s t F[1,n[2],n[3],n[4],n[5],n[6]] n[5]^2+m^2 s t F[1,n[2],n[3],n[4],1+n[5],n[6]] n[5]^2-6 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[6]+2 d m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[6]-4 s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[6]+d s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[6]-8 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[6]+2 d m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[6]+4 s t F[1,n[2],n[3],n[4],n[5],n[6]] n[6]-d s t F[1,n[2],n[3],n[4],n[5],n[6]] n[6]-2 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[2] n[6]-m^2 F[0,1+n[2],n[3],-1+n[4],n[5],n[6]] n[2] n[6]+m^2 s F[0,1+n[2],n[3],n[4],n[5],n[6]] n[2] n[6]-s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]-2 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[6]+s t F[1,n[2],n[3],n[4],n[5],n[6]] n[2] n[6]-m^2 s F[1,1+n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]+m^2 F[0,n[2],-1+n[3],n[4],1+n[5],n[6]] n[5] n[6]-m^2 F[0,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5] n[6]-2 m^2 F[0,n[2],n[3],n[4],n[5],n[6]] n[5] n[6]+m^4 F[0,n[2],n[3],n[4],1+n[5],n[6]] n[5] n[6]+m^2 t F[1,n[2],n[3],-1+n[4],1+n[5],n[6]] n[5] n[6]-s F[1,n[2],n[3],n[4],n[5],-1+n[6]] n[5] n[6]-2 m^2 s F[1,n[2],n[3],n[4],n[5],n[6]] n[5] n[6]+s t F[1,n[2],n[3],n[4],n[5],n[6]] n[5] n[6]-m^4 F[1,n[2],n[3],n[4],1+n[5],-1+n[6]] n[5] n[6])},
{n[5]<=0&&n[6]<=0,F[1,0,0,0,-1+n[5],n[6]]->1/(-8 s+3 d s-2 s n[5]-2 s n[6]) (-((-m^4+m^2 s-m^2 t+s t) F[0,0,0,0,1+n[5],n[6]] n[5])-(m^4-2 m^2 t+t^2) F[1,-1,0,0,1+n[5],n[6]] n[5]-(-m^2 s t-s t^2) F[1,0,0,0,1+n[5],n[6]] n[5]-F[1,0,0,0,n[5],n[6]] (6 m^2 s-2 d m^2 s+2 s t-d s t+(m^2 s+3 s t) n[5]+2 m^2 s n[6])-F[0,0,0,0,n[5],n[6]] (8 s-3 d s+8 t-3 d t+(2 s+2 t) n[5]+(2 s+2 t) n[6]))},
{n[6]<=0,F[1,0,0,0,0,-1+n[6]]->(-18 F[0,0,0,0,0,n[6]]+12 d F[0,0,0,0,0,n[6]]-2 d^2 F[0,0,0,0,0,n[6]]-12 s F[1,0,0,0,0,n[6]]+7 d s F[1,0,0,0,0,n[6]]-d^2 s F[1,0,0,0,0,n[6]]-4 s F[1,0,0,0,0,n[6]] n[6]+d s F[1,0,0,0,0,n[6]] n[6])/(8-6 d+d^2+4 n[6]-d n[6])},
{True,F[1,0,0,0,0,0]->(3 (-8+3 d) F[-1,0,0,0,0,0])/((-4+d) s^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{1,0,0,0,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {2}*)


Syzygies = {{0,0,0,0,0,\[Rho][5],-\[Rho][3]-2 \[Rho][5]+\[Rho][8],\[Rho][3]+\[Rho][5]-\[Rho][8],\[Rho][3]+\[Rho][5]-\[Rho][8],\[Rho][3],0},{0,0,0,0,0,-\[Rho][9],-\[Rho][2]+\[Rho][3]+2 \[Rho][9],\[Rho][2]-\[Rho][3]-\[Rho][9],\[Rho][2]-\[Rho][9],0,0},{-s+\[Rho][6],s-\[Rho][3],-\[Rho][6],-\[Rho][6],0,0,2 \[Rho][6],-2 \[Rho][6],-2 \[Rho][6],0,2 \[Rho][6]},{0,0,0,0,0,-s+\[Rho][6],s-\[Rho][3]-2 \[Rho][6],\[Rho][6],\[Rho][6],0,0},{-s-2 \[Rho][2],0,s+\[Rho][2]-\[Rho][3],\[Rho][2],0,-\[Rho][9],-s-\[Rho][2]+\[Rho][3]+2 \[Rho][6],s+\[Rho][2]-\[Rho][3]-2 \[Rho][6],\[Rho][2]-\[Rho][6],0,-2 \[Rho][2]},{-\[Rho][3],0,0,0,0,0,\[Rho][6],-\[Rho][6],-\[Rho][6],0,s-\[Rho][3]},{0,0,0,0,0,\[Rho][2] \[Rho][5]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],0},{\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][6],-\[Rho][2] \[Rho][3],-\[Rho][3] \[Rho][6],0,0,-\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][9],-\[Rho][3] \[Rho][6],0,0,\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][6]+\[Rho][3] \[Rho][6]},{0,0,0,0,0,0,-s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]+s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]-s \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],0},{s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,0,-s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2,-\[Rho][2] \[Rho][3],0,-s \[Rho][9]-\[Rho][2] \[Rho][9]+\[Rho][3] \[Rho][9],-\[Rho][2]^2+s \[Rho][3]+2 \[Rho][2] \[Rho][3]-\[Rho][3]^2+s \[Rho][9]+2 \[Rho][2] \[Rho][9]-\[Rho][3] \[Rho][9],\[Rho][2]^2-s \[Rho][3]-2 \[Rho][2] \[Rho][3]+\[Rho][3]^2-\[Rho][2] \[Rho][9],\[Rho][2]^2-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][9],0,s \[Rho][2]+s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2},{m^2-s+\[Rho][3]-2 \[Rho][8],0,-m^2+s-\[Rho][3]+\[Rho][8],-m^2+s-\[Rho][3]+\[Rho][8],s-\[Rho][3],-\[Rho][5],m^2-s+\[Rho][3]+\[Rho][6]-\[Rho][8],-m^2+s-\[Rho][3]-\[Rho][6]+\[Rho][8],-m^2+s-\[Rho][3]-\[Rho][6]+\[Rho][8],s-\[Rho][3]-\[Rho][6],2 m^2-s+\[Rho][3]-2 \[Rho][8]},{m^2 \[Rho][3]-\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][8],-m^2 \[Rho][3]+\[Rho][3] \[Rho][8],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],m^2 \[Rho][3]-\[Rho][3] \[Rho][6]-\[Rho][3] \[Rho][8]-\[Rho][6] \[Rho][8]},{m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-m^2 \[Rho][2],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 \[Rho][2]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]},{m^2 s-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8],-m^2 s+s \[Rho][8],s \[Rho][6],s \[Rho][6],s \[Rho][6],0,-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,m^2 s-s \[Rho][6]-s \[Rho][8]-\[Rho][6] \[Rho][8]},{m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][5]-m^2 \[Rho][9]+\[Rho][8] \[Rho][9],m^2 \[Rho][3]+\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][8]+m^2 \[Rho][9]-\[Rho][8] \[Rho][9],-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],m^2 \[Rho][2]+m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8]}};


(* ::Subsubsection::Closed:: *)
(*{0,1,0,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{0,{0,0,0,0,-1},{-1,0,-1,0,0,1}},{4-2 d,{0,2,2,0,2},{0,0,-1,0,0,0}},{-2+d,{0,-2,-1,0,-1},{0,0,0,0,-1,0}},{0,{0,0,-s,0,0},{0,0,-1,1,0,0}},{0,{0,0,s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,0,1},{0,-1,-1,0,0,1}},{0,{0,0,1,0,0},{0,-1,-1,1,0,0}},{2-d,{0,2,1,0,1},{0,-1,0,0,0,0}},{0,{0,0,0,0,-t},{0,-1,0,0,0,1}},{0,{0,0,-m^2,0,0},{0,-1,0,1,0,0}}},{{2-d,{0,1,1,0,2},{-1,0,0,0,0,0}},{-4+2 d,{0,-2,-2,0,-2},{0,0,0,0,0,-1}},{0,{0,1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,-s,0,0},{-1,0,0,1,0,0}},{0,{0,0,s,0,0},{0,0,0,1,0,-1}},{-2+d,{0,-1,-1,0,-2},{0,-1,0,0,0,0}},{0,{0,0,-1,0,0},{0,-1,0,1,0,-1}},{0,{0,-1,0,0,0},{0,-1,1,0,0,-1}},{0,{0,t,0,0,0},{0,-1,1,0,0,0}}},{{-8+3 d,{-1,-2,-2,-1,-2},{0,0,0,-1,0,0}},{0,{0,0,0,-s,0},{0,0,-1,0,1,0}},{2 s-d s,{s,0,2 s,s,0},{0,0,0,0,0,0}},{0,{-s,0,0,0,0},{1,0,0,0,0,-1}},{0,{0,0,0,1,0},{0,-1,-1,0,1,0}},{0,{0,0,0,-1,0},{0,-1,0,-1,1,0}},{0,{-1,0,0,0,0},{1,-1,0,-1,0,0}},{0,{1,0,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,0}}},{{0,{0,0,0,0,-1},{-1,0,0,-1,0,1}},{4-2 d,{0,2,2,0,2},{0,0,0,-1,0,0}},{0,{0,-1,0,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,0,s},{-1,0,0,0,0,1}},{-2 s+d s,{0,-s,-2 s,0,-s},{0,0,0,0,0,0}},{0,{0,s,0,0,0},{0,0,1,0,-1,0}},{0,{0,0,0,0,1},{0,-1,0,-1,0,1}},{2-d,{0,1,2,0,1},{0,-1,0,0,0,0}},{0,{0,1,0,0,0},{0,-1,1,-1,0,0}},{0,{0,-m^2,0,0,0},{0,-1,1,0,0,0}}},{{8-3 d,{2,1,1,2,2},{-1,0,0,0,0,0}},{-4+2 d,{0,-2,-2,0,-2},{0,0,0,-1,0,0}},{0,{0,1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,-m^2+s,0},{-1,0,0,0,1,0}},{0,{0,0,-s,0,0},{-1,0,0,1,0,0}},{4 s-2 d s,{2 s,s,2 s,s,2 s},{0,0,0,0,0,0}},{0,{0,0,s,0,0},{0,0,0,1,0,-1}},{0,{0,t,0,0,0},{0,0,1,-1,0,0}},{0,{0,-m^2+s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,-s t,0},{0,0,0,0,1,0}},{0,{0,-s t,0,0,0},{0,0,1,0,0,0}},{-2+d,{0,-1,-1,0,-2},{0,-1,0,0,0,0}},{0,{0,0,-1,0,0},{0,-1,0,1,0,-1}},{0,{0,-1,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,0,-m^2+t,0},{0,-1,0,0,1,0}},{0,{0,t,0,0,0},{0,-1,1,0,0,0}}},{{-2+d,{0,-1,-1,0,-1},{0,0,0,-1,0,0}},{-s,{0,0,s,0,0},{0,0,0,0,0,0}},{3-d,{1,0,0,1,0},{0,-1,0,0,0,0}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,0}}},{{0,{0,0,0,0,-1},{-2,0,-1,0,0,1}},{2-d,{0,1,1,0,1},{-1,0,-1,0,0,0}},{0,{0,-1,0,0,1},{-1,0,0,0,-1,0}},{-2+d,{0,-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,1,0,0,0},{0,0,1,0,-2,-1}},{0,{0,0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,0,1,0,0},{-1,-1,-1,1,0,0}},{2-d,{0,2,1,0,1},{-1,-1,0,0,0,0}},{2-d,{0,1,1,0,1},{0,-1,-1,0,0,0}},{-2+d,{0,-1,-1,0,-2},{0,-1,0,0,-1,0}},{-2+d,{0,-1,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,0,-1,0,0},{0,-1,0,1,-1,-1}},{0,{0,-1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,0,-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,-t,0,0,t},{0,-1,0,0,0,0}},{0,{0,0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,t,0,0,0},{0,-1,1,0,-1,0}}},{{-1,{0,0,0,0,1},{-1,0,0,-1,0,0}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,1,0,0,0},{0,0,1,-1,-1,-1}},{0,{0,0,0,1,0},{-1,-1,-1,0,1,0}},{0,{0,0,0,-1,0},{-1,-1,0,-1,1,0}},{-2+d,{-1,0,0,-1,0},{-1,-1,0,0,0,0}},{-3+2 d,{-2,-1,-1,-1,-2},{0,-1,0,-1,0,0}},{0,{1,0,-1,0,0},{0,-1,0,0,0,-1}},{0,{0,-1,0,0,0},{0,-1,1,-1,0,-1}},{0,{0,0,0,t,0},{0,-1,0,-1,1,0}},{0,{0,t,0,0,0},{0,-1,1,-1,0,0}}},{{2-d,{0,1,1,0,1},{-1,0,-1,0,0,0}},{-2+d,{0,-1,-1,0,-1},{-1,0,0,-1,0,0}},{2-d,{0,1,1,0,1},{0,0,0,-1,-1,0}},{-2+d,{0,-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,0,t},{-1,0,0,-1,0,1}},{2 s-d s,{0,-m^2+2 s,m^2+s,0,s},{-1,0,0,0,0,0}},{2 s-d s,{0,s,s,0,s},{0,0,-1,0,0,0}},{-2 s+d s,{0,-s,-s,0,-2 s},{0,0,0,0,-1,0}},{-2 s+d s,{0,-s,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,-t,0,0,0},{0,0,1,-1,-1,0}},{0,{0,m^2-s,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,0,-m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,-s t,0,0,s t},{0,0,0,0,0,0}},{0,{0,0,m^2 s,0,0},{0,0,0,1,0,-1}},{0,{0,s t,0,0,0},{0,0,1,0,-1,0}}},{{2-d,{0,1,1,0,2},{-2,0,0,0,0,0}},{-4+2 d,{0,-2,-2,0,-2},{-1,0,0,0,0,-1}},{0,{0,1,0,0,0},{-1,0,1,0,-1,-1}},{0,{0,0,-s,0,0},{-2,0,0,1,0,0}},{-s,{0,0,0,0,s},{-1,0,0,0,0,0}},{0,{0,0,s,0,0},{-1,0,0,1,0,-1}},{-2 s+d s,{0,-s,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,s,0,0,0},{0,0,1,0,-1,-1}},{-6+3 d,{-1,-2,-2,-1,-4},{-1,-1,0,0,0,0}},{0,{0,0,-1,0,0},{-1,-1,0,1,0,-1}},{0,{0,-1,0,0,0},{-1,-1,1,0,0,-1}},{2-d,{0,1,1,0,1},{0,-1,0,0,0,-1}},{0,{0,-1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,0,-s,0},{-1,-1,0,0,1,0}},{0,{0,0,s,0,0},{-1,-1,0,1,0,0}},{0,{0,t,0,0,0},{-1,-1,1,0,0,0}},{-4 s+2 d s,{-2 s,-s,-s,-s,-2 s},{0,-1,0,0,0,0}},{0,{0,0,-s,0,0},{0,-1,0,1,0,-1}},{0,{0,-s,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,0,s t,0},{0,-1,0,0,1,0}},{0,{0,s t,0,0,0},{0,-1,1,0,0,0}},{4-2 d,{1,1,1,1,2},{0,-2,0,0,0,0}},{0,{0,0,1,0,0},{0,-2,0,1,0,-1}},{0,{0,1,0,0,0},{0,-2,1,0,0,-1}},{0,{0,0,0,-t,0},{0,-2,0,0,1,0}},{0,{0,-t,0,0,0},{0,-2,1,0,0,0}}},{{0,{0,0,0,0,1},{-1,0,-1,0,0,1}},{-2+d,{0,-1,-1,0,-1},{0,0,0,-1,0,0}},{8-3 d,{2,2,1,2,1},{0,0,0,0,-1,0}},{0,{0,0,0,0,s},{0,0,-1,0,0,1}},{0,{0,0,s,0,0},{0,0,-1,1,0,0}},{0,{0,0,0,0,t},{0,0,0,-1,0,1}},{-6 m^2+2 d m^2+5 s-2 d s,{-m^2+s,-2 m^2+2 s,s,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,0}},{0,{0,0,-s,0,0},{0,0,0,1,-1,0}},{0,{s,0,0,0,0},{1,0,0,0,-1,0}},{0,{0,0,0,0,-s t},{0,0,0,0,0,1}},{0,{-s t,0,0,0,0},{1,0,0,0,0,0}},{0,{0,0,0,0,-1},{0,-1,-1,0,0,1}},{0,{0,0,-1,0,0},{0,-1,-1,1,0,0}},{-5+2 d,{-1,-2,-1,-1,-1},{0,-1,0,0,0,0}},{0,{0,0,0,0,t},{0,-1,0,0,0,1}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,0,m^2,0,0},{0,-1,0,1,0,0}},{0,{-m^2+t,0,0,0,0},{1,-1,0,0,0,0}}},{{0,{0,0,0,0,-1},{-1,0,-1,-1,0,1}},{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{1,{0,-1,0,0,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,1},{0,-1,-1,-1,0,1}},{0,{0,0,1,-1,0},{0,-1,-1,0,0,0}},{3-2 d,{1,2,1,2,1},{0,-1,0,-1,0,0}},{2-d,{1,0,0,1,0},{0,-1,0,0,-1,0}},{0,{1,0,0,0,0},{1,-1,0,-1,-1,0}},{0,{-1,0,0,0,0},{1,-1,0,0,-1,-1}},{0,{0,0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,-t},{0,-1,0,-1,0,1}},{-2 m^2+d m^2,{-m^2,0,-m^2,-m^2,0},{0,-1,0,0,0,0}},{0,{-t,0,0,0,0},{1,-1,0,-1,0,0}},{0,{m^2,0,0,0,0},{1,-1,0,0,0,-1}}},{{3-d,{1,0,0,1,0},{-1,0,0,-1,0,0}},{-1+d,{0,-1,-1,0,-1},{0,0,-1,-1,0,0}},{-3+d,{-1,0,0,-1,0},{0,0,0,-1,-1,0}},{1-d,{0,1,1,0,1},{0,0,0,-1,0,-1}},{0,{0,0,0,m^2,0},{-1,0,-1,0,1,0}},{-3 m^2+d m^2,{-m^2,0,0,-m^2,0},{-1,0,0,0,0,0}},{0,{-t,t,0,t,-t},{0,0,0,-1,0,0}},{0,{m^2,0,-m^2,0,0},{0,0,0,0,0,-1}}},{{1-d,{0,1,1,0,1},{0,0,-1,-1,0,0}},{-1+d,{0,-1,-1,0,-1},{0,0,0,-2,0,0}},{3-d,{1,0,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,s},{0,0,-1,-1,0,1}},{0,{0,0,s,-s,0},{0,0,-1,0,0,0}},{0,{0,0,0,0,t},{0,0,0,-2,0,1}},{4 s-2 d s,{s,-m^2+2 s,m^2+s,-m^2+2 s,s},{0,0,0,-1,0,0}},{3 s-d s,{s,0,0,s,0},{0,0,0,0,-1,0}},{0,{s,0,0,0,0},{1,0,0,-1,-1,0}},{0,{-s,0,0,0,0},{1,0,0,0,-1,-1}},{0,{0,0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,-s t},{0,0,0,-1,0,1}},{-3 m^2 s+d m^2 s,{-m^2 s,0,-m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{-s t,0,0,0,0},{1,0,0,-1,0,0}},{0,{m^2 s,0,0,0,0},{1,0,0,0,0,-1}}},{{0,{0,0,0,0,1},{-2,0,-1,0,0,1}},{-2+d,{0,-1,-1,0,-1},{-1,0,-1,0,0,0}},{0,{0,1,0,0,-1},{-1,0,0,0,-1,0}},{2-d,{0,1,1,0,1},{0,0,0,0,-1,-1}},{0,{0,-1,0,0,0},{0,0,1,0,-2,-1}},{-m^2,{0,0,0,0,m^2},{-1,0,0,0,0,0}},{-2 m^2+d m^2,{0,-m^2,-m^2,0,-m^2},{0,0,0,0,0,-1}},{0,{0,m^2,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,0,-1},{-1,-1,-1,0,0,1}},{0,{0,0,-1,0,0},{-1,-1,-1,1,0,0}},{-4+2 d,{-1,-2,-1,-1,-1},{-1,-1,0,0,0,0}},{4-2 d,{1,1,1,1,2},{0,-1,0,0,-1,0}},{0,{0,0,1,0,0},{0,-1,0,1,-1,-1}},{0,{0,1,0,0,0},{0,-1,1,0,-1,-1}},{0,{0,0,0,0,t},{-1,-1,0,0,0,1}},{0,{0,0,0,-m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,m^2,0,0},{-1,-1,0,1,0,0}},{-4 m^2+2 d m^2,{-2 m^2+t,-m^2,-m^2,-m^2-t,-2 m^2},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,-t,0,0,0},{0,-1,1,0,-1,0}},{0,{0,-m^2,0,0,0},{0,-1,1,0,0,-1}},{0,{0,0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,m^2 t,0,0,0},{0,-1,1,0,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {n[1],1,n[3],n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{1,3,4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{0,1,0,0,0,0}] = {{n[1]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[n[1],1,n[3],-1+n[4],n[5],n[6]]->1/(-2+d-n[3]-n[4]-n[6]) (-3 F[n[1],0,n[3],n[4],n[5],n[6]]+d F[n[1],0,n[3],n[4],n[5],n[6]]+s F[n[1],1,n[3],n[4],n[5],n[6]]-F[n[1],0,n[3],n[4],n[5],n[6]] n[1]-s F[n[1],1,n[3],n[4],n[5],n[6]] n[4]-F[n[1],0,n[3],n[4],n[5],n[6]] n[5]+m^2 F[n[1],0,n[3],n[4],1+n[5],n[6]] n[5])},
{n[1]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[-1+n[1],1,n[3],n[4],n[5],n[6]]->1/(2-d+n[3]+n[4]+2 n[6]) (2 F[n[1],0,n[3],n[4],n[5],n[6]]-d F[n[1],0,n[3],n[4],n[5],n[6]]+4 F[n[1],1,n[3],n[4],n[5],-1+n[6]]-2 d F[n[1],1,n[3],n[4],n[5],-1+n[6]]+F[n[1],0,n[3],n[4],n[5],n[6]] n[3]+F[n[1],0,1+n[3],n[4],n[5],-1+n[6]] n[3]-t F[n[1],0,1+n[3],n[4],n[5],n[6]] n[3]+2 F[n[1],1,n[3],n[4],n[5],-1+n[6]] n[3]-F[n[1],1,1+n[3],n[4],-1+n[5],-1+n[6]] n[3]+s F[-1+n[1],1,n[3],1+n[4],n[5],n[6]] n[4]+F[n[1],0,n[3],n[4],n[5],n[6]] n[4]+F[n[1],0,n[3],1+n[4],n[5],-1+n[6]] n[4]+2 F[n[1],1,n[3],n[4],n[5],-1+n[6]] n[4]-s F[n[1],1,n[3],1+n[4],n[5],-1+n[6]] n[4]+2 F[n[1],0,n[3],n[4],n[5],n[6]] n[6]+2 F[n[1],1,n[3],n[4],n[5],-1+n[6]] n[6])},
{n[3]<=0&&n[5]<=0&&n[6]<=0,F[0,1,n[3],0,-1+n[5],n[6]]->-(1/(-12 s+4 d s-2 s n[3]-2 s n[5]-2 s n[6]))(4 m^2 F[0,0,-1+n[3],0,1+n[5],n[6]] n[5]+F[0,0,n[3],0,-1+n[5],n[6]] (12-6 d+6 n[5])+F[0,0,n[3],-1,n[5],n[6]] (-2 n[3]+4 n[5]-2 n[6])+2 s F[0,0,-1+n[3],0,n[5],1+n[6]] n[6]+2 t F[0,0,n[3],-1,n[5],1+n[6]] n[6]-2 s t F[0,0,n[3],0,n[5],1+n[6]] n[6]-s^2 F[0,1,-1+n[3],0,n[5],1+n[6]] n[6]-s t F[0,1,n[3],-1,n[5],1+n[6]] n[6]+s^2 t F[0,1,n[3],0,n[5],1+n[6]] n[6]+F[0,0,-1+n[3],0,n[5],n[6]] (2 n[3]-4 n[5]+2 n[6])+F[0,0,n[3],0,n[5],n[6]] (-2 m^2+2 d m^2+10 s-4 d s+(-2 m^2+4 s) n[3]+(-6 m^2+2 s) n[5]+2 s n[6])+F[0,1,n[3],0,n[5],n[6]] (6 m^2 s-2 d m^2 s-6 s^2+2 d s^2+(2 m^2 s-2 s^2) n[3]+(2 m^2 s-2 s^2) n[5]+(m^2 s-s^2) n[6]))},
{n[3]<=0&&n[5]<=0&&n[6]<=0,F[0,1,-1+n[3],0,n[5],n[6]]->-(1/(2 s (-2+d-n[3]-n[6]) (-6+2 d-n[3]-n[5]-n[6])))(36 F[0,0,n[3],0,-1+n[5],n[6]]-30 d F[0,0,n[3],0,-1+n[5],n[6]]+6 d^2 F[0,0,n[3],0,-1+n[5],n[6]]-6 m^2 F[0,0,n[3],0,n[5],n[6]]+8 d m^2 F[0,0,n[3],0,n[5],n[6]]-2 d^2 m^2 F[0,0,n[3],0,n[5],n[6]]-6 s F[0,0,n[3],0,n[5],n[6]]+2 d s F[0,0,n[3],0,n[5],n[6]]-18 m^2 s F[0,1,n[3],0,n[5],n[6]]+12 d m^2 s F[0,1,n[3],0,n[5],n[6]]-2 d^2 m^2 s F[0,1,n[3],0,n[5],n[6]]+18 s^2 F[0,1,n[3],0,n[5],n[6]]-12 d s^2 F[0,1,n[3],0,n[5],n[6]]+2 d^2 s^2 F[0,1,n[3],0,n[5],n[6]]+6 F[0,0,-1+n[3],0,n[5],n[6]] n[3]-2 d F[0,0,-1+n[3],0,n[5],n[6]] n[3]-6 F[0,0,n[3],-1,n[5],n[6]] n[3]+2 d F[0,0,n[3],-1,n[5],n[6]] n[3]-6 m^2 F[0,0,n[3],0,n[5],n[6]] n[3]+2 d m^2 F[0,0,n[3],0,n[5],n[6]] n[3]+6 s F[0,0,n[3],0,n[5],n[6]] n[3]-2 d s F[0,0,n[3],0,n[5],n[6]] n[3]-12 m^2 s F[0,1,n[3],0,n[5],n[6]] n[3]+4 d m^2 s F[0,1,n[3],0,n[5],n[6]] n[3]+12 s^2 F[0,1,n[3],0,n[5],n[6]] n[3]-4 d s^2 F[0,1,n[3],0,n[5],n[6]] n[3]-2 m^2 s F[0,1,n[3],0,n[5],n[6]] n[3]^2+2 s^2 F[0,1,n[3],0,n[5],n[6]] n[3]^2-12 F[0,0,-1+n[3],0,n[5],n[6]] n[5]+4 d F[0,0,-1+n[3],0,n[5],n[6]] n[5]+12 m^2 F[0,0,-1+n[3],0,1+n[5],n[6]] n[5]-4 d m^2 F[0,0,-1+n[3],0,1+n[5],n[6]] n[5]+12 F[0,0,n[3],-1,n[5],n[6]] n[5]-4 d F[0,0,n[3],-1,n[5],n[6]] n[5]+30 F[0,0,n[3],0,-1+n[5],n[6]] n[5]-12 d F[0,0,n[3],0,-1+n[5],n[6]] n[5]-20 m^2 F[0,0,n[3],0,n[5],n[6]] n[5]+8 d m^2 F[0,0,n[3],0,n[5],n[6]] n[5]-2 s F[0,0,n[3],0,n[5],n[6]] n[5]-6 m^2 s F[0,1,n[3],0,n[5],n[6]] n[5]+2 d m^2 s F[0,1,n[3],0,n[5],n[6]] n[5]+6 s^2 F[0,1,n[3],0,n[5],n[6]] n[5]-2 d s^2 F[0,1,n[3],0,n[5],n[6]] n[5]+2 F[0,0,-1+n[3],0,n[5],n[6]] n[3] n[5]-2 F[0,0,n[3],-1,n[5],n[6]] n[3] n[5]-2 m^2 F[0,0,n[3],0,n[5],n[6]] n[3] n[5]+2 s F[0,0,n[3],0,n[5],n[6]] n[3] n[5]-2 m^2 s F[0,1,n[3],0,n[5],n[6]] n[3] n[5]+2 s^2 F[0,1,n[3],0,n[5],n[6]] n[3] n[5]-4 F[0,0,-1+n[3],0,n[5],n[6]] n[5]^2+4 m^2 F[0,0,-1+n[3],0,1+n[5],n[6]] n[5]^2+4 F[0,0,n[3],-1,n[5],n[6]] n[5]^2+6 F[0,0,n[3],0,-1+n[5],n[6]] n[5]^2-6 m^2 F[0,0,n[3],0,n[5],n[6]] n[5]^2+6 F[0,0,-1+n[3],0,n[5],n[6]] n[6]-2 d F[0,0,-1+n[3],0,n[5],n[6]] n[6]+6 s F[0,0,-1+n[3],0,n[5],1+n[6]] n[6]-2 d s F[0,0,-1+n[3],0,n[5],1+n[6]] n[6]-6 F[0,0,n[3],-1,n[5],n[6]] n[6]+2 d F[0,0,n[3],-1,n[5],n[6]] n[6]+6 t F[0,0,n[3],-1,n[5],1+n[6]] n[6]-2 d t F[0,0,n[3],-1,n[5],1+n[6]] n[6]-6 s t F[0,0,n[3],0,n[5],1+n[6]] n[6]+2 d s t F[0,0,n[3],0,n[5],1+n[6]] n[6]+3 s^2 F[0,1,-1+n[3],0,n[5],1+n[6]] n[6]-d s^2 F[0,1,-1+n[3],0,n[5],1+n[6]] n[6]+3 s t F[0,1,n[3],-1,n[5],1+n[6]] n[6]-d s t F[0,1,n[3],-1,n[5],1+n[6]] n[6]-9 m^2 s F[0,1,n[3],0,n[5],n[6]] n[6]+3 d m^2 s F[0,1,n[3],0,n[5],n[6]] n[6]+9 s^2 F[0,1,n[3],0,n[5],n[6]] n[6]-3 d s^2 F[0,1,n[3],0,n[5],n[6]] n[6]-3 s^2 t F[0,1,n[3],0,n[5],1+n[6]] n[6]+d s^2 t F[0,1,n[3],0,n[5],1+n[6]] n[6]+s^2 F[0,1,-1+n[3],0,n[5],1+n[6]] n[3] n[6]+s t F[0,1,n[3],-1,n[5],1+n[6]] n[3] n[6]-3 m^2 s F[0,1,n[3],0,n[5],n[6]] n[3] n[6]+3 s^2 F[0,1,n[3],0,n[5],n[6]] n[3] n[6]-s^2 t F[0,1,n[3],0,n[5],1+n[6]] n[3] n[6]+2 F[0,0,-1+n[3],0,n[5],n[6]] n[5] n[6]+2 s F[0,0,-1+n[3],0,n[5],1+n[6]] n[5] n[6]-2 F[0,0,n[3],-1,n[5],n[6]] n[5] n[6]+2 t F[0,0,n[3],-1,n[5],1+n[6]] n[5] n[6]-2 s t F[0,0,n[3],0,n[5],1+n[6]] n[5] n[6]-2 m^2 s F[0,1,n[3],0,n[5],n[6]] n[5] n[6]+2 s^2 F[0,1,n[3],0,n[5],n[6]] n[5] n[6]+s^2 F[0,1,-1+n[3],0,n[5],1+n[6]] n[6]^2+s t F[0,1,n[3],-1,n[5],1+n[6]] n[6]^2-m^2 s F[0,1,n[3],0,n[5],n[6]] n[6]^2+s^2 F[0,1,n[3],0,n[5],n[6]] n[6]^2-s^2 t F[0,1,n[3],0,n[5],1+n[6]] n[6]^2)},
{n[6]<=0,F[0,1,0,0,0,-1+n[6]]->(18 F[0,0,0,0,0,n[6]]-12 d F[0,0,0,0,0,n[6]]+2 d^2 F[0,0,0,0,0,n[6]]-12 s F[0,1,0,0,0,n[6]]+7 d s F[0,1,0,0,0,n[6]]-d^2 s F[0,1,0,0,0,n[6]]-4 s F[0,1,0,0,0,n[6]] n[6]+d s F[0,1,0,0,0,n[6]] n[6])/(8-6 d+d^2+4 n[6]-d n[6])},
{True,F[0,1,0,0,0,0]->(3 (-8+3 d) F[0,-1,0,0,0,0])/((-4+d) s^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{0,1,0,0,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {3}*)


Syzygies = {{-2 \[Rho][2]-\[Rho][6]+\[Rho][9],\[Rho][2],\[Rho][6],0,0,0,0,0,0,0,0},{-s-2 \[Rho][2]+2 \[Rho][3]+\[Rho][9],s+\[Rho][2]-\[Rho][3],0,-\[Rho][6],0,0,0,0,0,0,0},{\[Rho][3],0,0,0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0,-\[Rho][6]},{0,0,0,0,0,-\[Rho][5],\[Rho][3]+2 \[Rho][5]-\[Rho][8],-\[Rho][3]-\[Rho][5]+\[Rho][8],-\[Rho][3]-\[Rho][5]+\[Rho][8],-\[Rho][3],2 \[Rho][3]+2 \[Rho][5]-2 \[Rho][8]},{-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5] \[Rho][6]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][5],\[Rho][5] \[Rho][6],0,0,0,0,0,-\[Rho][5] \[Rho][6],-\[Rho][6] \[Rho][9],t \[Rho][6]},{\[Rho][3]^2+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8],0,0,0,0,-\[Rho][5] \[Rho][6],\[Rho][5] \[Rho][6],0,0,-\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][8]},{\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]-2 \[Rho][2] \[Rho][8]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][8],\[Rho][6] \[Rho][8],0,0,0,-\[Rho][2] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9],t \[Rho][6]-\[Rho][2] \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9]},{-2 \[Rho][2] \[Rho][3]-2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][8]+\[Rho][6] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][8],\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][8],0,0,0,0,0,0,0,0},{0,0,0,0,0,-\[Rho][2] \[Rho][5]-\[Rho][5]^2+\[Rho][5] \[Rho][9],\[Rho][2] \[Rho][3]+2 \[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 \[Rho][5]^2-\[Rho][2] \[Rho][8]-\[Rho][5] \[Rho][8]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][2] \[Rho][8]+\[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][2] \[Rho][8]+\[Rho][5] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9],2 \[Rho][2] \[Rho][3]+2 \[Rho][2] \[Rho][5]+2 \[Rho][3] \[Rho][5]+2 \[Rho][5]^2-2 \[Rho][2] \[Rho][8]-2 \[Rho][5] \[Rho][8]-2 \[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{0,0,0,0,0,-\[Rho][5]^2+\[Rho][5] \[Rho][9],\[Rho][2] \[Rho][5]+2 \[Rho][5]^2-\[Rho][5] \[Rho][8]-2 \[Rho][5] \[Rho][9],-\[Rho][2] \[Rho][5]-\[Rho][5]^2+\[Rho][5] \[Rho][8]+\[Rho][5] \[Rho][9],-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][5] \[Rho][8]+\[Rho][5] \[Rho][9],-\[Rho][3] \[Rho][5],t \[Rho][3]+\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+2 \[Rho][5]^2-2 \[Rho][5] \[Rho][8]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9]},{s \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3]^2,0,-s \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3]^2,-\[Rho][2] \[Rho][3],0,\[Rho][5] \[Rho][9],s \[Rho][2]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-s \[Rho][2]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-s \[Rho][2]+s \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],\[Rho][3] \[Rho][9],s \[Rho][2]-s \[Rho][9]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{-m^2-\[Rho][5]+\[Rho][6]+2 \[Rho][8],m^2-\[Rho][8],-\[Rho][6],-\[Rho][6],-\[Rho][6],0,0,0,0,0,0},{m^2-s+2 \[Rho][3]-2 \[Rho][8],0,-m^2+s-\[Rho][3]+\[Rho][8],-m^2+s-\[Rho][3]+\[Rho][8],s-\[Rho][3],0,m^2-s-2 \[Rho][5],-m^2+s+\[Rho][5],-m^2+s+\[Rho][5],s-\[Rho][6],2 m^2-2 s-2 \[Rho][5]},{-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],0,s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5],\[Rho][2] \[Rho][5],0,0,-s \[Rho][5]-2 \[Rho][5] \[Rho][9],s \[Rho][5]+\[Rho][5] \[Rho][9],\[Rho][5] \[Rho][9],-\[Rho][6] \[Rho][9],s t-s \[Rho][5]+m^2 \[Rho][9]-s \[Rho][9]-2 \[Rho][5] \[Rho][9]},{-s \[Rho][3]-s \[Rho][5]+\[Rho][3] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8],0,0,0,0,0,-\[Rho][5] \[Rho][6],0,0,s \[Rho][6]-\[Rho][6]^2,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]},{\[Rho][3]^2-\[Rho][3] \[Rho][8],0,0,0,0,-s \[Rho][5],s \[Rho][5]-\[Rho][3] \[Rho][5],0,0,-\[Rho][3] \[Rho][6],m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]},{\[Rho][2] \[Rho][3]-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],0,s \[Rho][8]+\[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8],\[Rho][2] \[Rho][8],0,0,-s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+s \[Rho][9]-\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],s t+m^2 \[Rho][2]-2 s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+s \[Rho][9]-\[Rho][8] \[Rho][9]},{\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9]-\[Rho][8] \[Rho][9],0,0,0,0,0,0,0,-\[Rho][5] \[Rho][6],-\[Rho][6] \[Rho][9],t \[Rho][6]},{m^2 \[Rho][3]-t \[Rho][3]+2 \[Rho][2] \[Rho][3]-\[Rho][3]^2-s \[Rho][8]-2 \[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+s \[Rho][8]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3]+\[Rho][2] \[Rho][8],-\[Rho][2] \[Rho][3],-s t+t \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9],s t+m^2 \[Rho][3]-t \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-s \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]+s \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][6]+\[Rho][6] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][9],s t+m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-t \[Rho][6]-s \[Rho][8]+m^2 \[Rho][9]-s \[Rho][9]+2 \[Rho][3] \[Rho][9]-2 \[Rho][8] \[Rho][9]},{m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],-\[Rho][5]^2+\[Rho][5] \[Rho][9],m^2 \[Rho][2]+2 \[Rho][5]^2-\[Rho][5] \[Rho][8]-m^2 \[Rho][9]-2 \[Rho][5] \[Rho][9]+\[Rho][8] \[Rho][9],-m^2 \[Rho][2]-\[Rho][5]^2+\[Rho][5] \[Rho][8]+m^2 \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-m^2 \[Rho][2]-\[Rho][3] \[Rho][5]-\[Rho][5]^2+\[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][8]+m^2 \[Rho][9]+\[Rho][5] \[Rho][9]-\[Rho][8] \[Rho][9],-\[Rho][3] \[Rho][5]+\[Rho][6] \[Rho][9],m^2 \[Rho][2]+t \[Rho][3]+\[Rho][3] \[Rho][5]+2 \[Rho][5]^2-t \[Rho][6]-2 \[Rho][5] \[Rho][8]-m^2 \[Rho][9]-\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]+2 \[Rho][8] \[Rho][9]},{-s t \[Rho][3]-s t \[Rho][5]+t \[Rho][3] \[Rho][6]+m^2 \[Rho][5] \[Rho][6]+2 \[Rho][2] \[Rho][5] \[Rho][6]-\[Rho][3] \[Rho][5] \[Rho][6]+s t \[Rho][8]-t \[Rho][6] \[Rho][8]-\[Rho][5] \[Rho][6] \[Rho][8]-m^2 \[Rho][3] \[Rho][9]+s \[Rho][3] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]+s \[Rho][5] \[Rho][9]+m^2 \[Rho][8] \[Rho][9]-s \[Rho][8] \[Rho][9],0,-m^2 \[Rho][5] \[Rho][6]-\[Rho][2] \[Rho][5] \[Rho][6]+\[Rho][5] \[Rho][6] \[Rho][8],-\[Rho][2] \[Rho][5] \[Rho][6],-\[Rho][2] \[Rho][5] \[Rho][6],0,m^2 \[Rho][5] \[Rho][6]-t \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+2 \[Rho][5] \[Rho][6] \[Rho][9],-m^2 \[Rho][5] \[Rho][6]+\[Rho][5]^2 \[Rho][6]-\[Rho][5] \[Rho][6] \[Rho][9],-\[Rho][5] \[Rho][6]^2-\[Rho][5] \[Rho][6] \[Rho][9],s t \[Rho][6]-t \[Rho][6]^2+m^2 \[Rho][6] \[Rho][9]-s \[Rho][6] \[Rho][9]-\[Rho][5] \[Rho][6] \[Rho][9],-s t \[Rho][6]+m^2 \[Rho][5] \[Rho][6]-\[Rho][5]^2 \[Rho][6]+t \[Rho][6]^2-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9]+2 \[Rho][5] \[Rho][6] \[Rho][9]},{-m^2 \[Rho][2] \[Rho][5]-2 \[Rho][2]^2 \[Rho][5]+\[Rho][2] \[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][8]-\[Rho][2] \[Rho][3] \[Rho][9]+m^2 \[Rho][8] \[Rho][9]+2 \[Rho][2] \[Rho][8] \[Rho][9]-\[Rho][8]^2 \[Rho][9],0,m^2 \[Rho][2] \[Rho][5]+\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][8]-m^2 \[Rho][8] \[Rho][9]-\[Rho][2] \[Rho][8] \[Rho][9]+\[Rho][8]^2 \[Rho][9],\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][8] \[Rho][9],\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][8] \[Rho][9],0,-m^2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][5]^2+m^2 \[Rho][2] \[Rho][9]+m^2 \[Rho][5] \[Rho][9]-\[Rho][2] \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9]-m^2 \[Rho][9]^2+\[Rho][8] \[Rho][9]^2,m^2 \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5]^2-m^2 \[Rho][2] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][8] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,\[Rho][2] \[Rho][5] \[Rho][6]-m^2 \[Rho][2] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,-m^2 \[Rho][2] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+\[Rho][2] \[Rho][6] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,m^2 t \[Rho][2]-m^2 \[Rho][2] \[Rho][5]-t \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][5]^2-t \[Rho][2] \[Rho][6]-m^2 t \[Rho][9]+m^2 \[Rho][2] \[Rho][9]+m^2 \[Rho][5] \[Rho][9]-\[Rho][2] \[Rho][5] \[Rho][9]+t \[Rho][8] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9]-m^2 \[Rho][9]^2+\[Rho][8] \[Rho][9]^2},{-m^2 s \[Rho][5]-2 s \[Rho][2] \[Rho][5]+s \[Rho][3] \[Rho][5]+s \[Rho][5] \[Rho][8]+m^2 \[Rho][3] \[Rho][9]-s \[Rho][3] \[Rho][9]-m^2 \[Rho][8] \[Rho][9]+s \[Rho][8] \[Rho][9],0,m^2 s \[Rho][5]+s \[Rho][2] \[Rho][5]-s \[Rho][5] \[Rho][8],s \[Rho][2] \[Rho][5],s \[Rho][2] \[Rho][5],0,-m^2 s \[Rho][5]+s \[Rho][5]^2-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9],m^2 s \[Rho][5]-s \[Rho][5]^2+s \[Rho][5] \[Rho][9],s \[Rho][5] \[Rho][6]+s \[Rho][5] \[Rho][9],s \[Rho][5] \[Rho][9]-m^2 \[Rho][6] \[Rho][9]+s \[Rho][6] \[Rho][9],m^2 s t-m^2 s \[Rho][5]-s t \[Rho][5]+s \[Rho][5]^2-s t \[Rho][6]+m^4 \[Rho][9]-m^2 s \[Rho][9]-m^2 \[Rho][5] \[Rho][9]-s \[Rho][5] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{0,0,1,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{0,{0,0,0,1,0},{-1,0,0,-1,1,0}},{4-2 d,{2,2,0,2,0},{-1,0,0,0,0,0}},{0,{0,1,0,0,0},{-1,1,0,-1,0,0}},{2-d,{2,1,0,1,0},{0,0,0,-1,0,0}},{-2+d,{-2,-1,0,-1,0},{0,0,0,0,0,-1}},{0,{0,0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,-t,0},{0,0,0,-1,1,0}},{0,{0,0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,-1,0},{-1,0,-1,0,1,0}}},{{0,{0,0,0,1,0},{-1,0,0,-1,1,0}},{4-2 d,{2,2,0,2,0},{-1,0,0,0,0,0}},{0,{0,1,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,-1,0},{0,-1,0,-1,1,0}},{-4+2 d,{-2,-2,0,-2,0},{0,-1,0,0,0,0}},{0,{1,-1,0,0,0},{0,0,0,-1,0,0}},{-2+d,{-2,-1,0,-1,0},{0,0,0,0,0,-1}},{0,{-1,0,0,0,0},{1,-1,0,-1,0,0}},{0,{1,0,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{0,0,0,-t,0},{0,0,0,-1,1,0}},{2 s-d s,{s,2 s,0,s,0},{0,0,0,0,0,0}},{0,{0,0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0,0},{0,1,0,0,0,-1}},{0,{-s,0,0,0,0},{1,0,0,0,0,-1}},{0,{0,0,0,-1,0},{-1,0,-1,0,1,0}},{0,{0,0,0,1,0},{0,-1,-1,0,1,0}},{0,{0,0,0,-s,0},{0,0,-1,0,1,0}}},{{-2+d,{-1,-1,0,-1,0},{0,-1,0,0,0,0}},{3-d,{0,0,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{0,s,-s,0,0},{0,0,0,0,0,0}}},{{-4+d,{0,0,-1,0,-1},{0,-1,0,0,0,0}},{4-d,{0,0,1,0,1},{0,0,0,0,-1,0}},{0,{0,0,0,0,t},{0,-1,0,0,0,1}},{0,{0,0,m^2,0,0},{0,-1,0,1,0,0}},{0,{0,0,-s,0,0},{0,0,0,1,-1,0}},{0,{0,0,0,0,1},{-1,0,-1,0,0,1}},{0,{0,0,0,0,-1},{0,-1,-1,0,0,1}},{0,{0,0,-1,0,0},{0,-1,-1,1,0,0}},{-6+2 d,{0,0,-2,0,-2},{0,0,-1,0,0,0}},{0,{0,0,s,0,0},{0,0,-1,1,0,0}}},{{-2+d,{-1,-1,0,-1,0},{0,-1,0,0,0,-1}},{2-d,{1,1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,0,0,t},{0,0,0,-1,0,0}},{0,{0,s,m^2-s,-m^2,0},{0,0,0,0,0,-1}},{0,{0,-s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,0,1,0},{-1,0,-1,-1,1,0}},{2-d,{1,1,0,1,0},{-1,0,-1,0,0,0}},{0,{0,1,0,0,0},{-1,1,-1,-1,0,0}},{2-d,{1,1,0,1,0},{0,-1,-1,0,0,0}},{2-d,{2,1,0,1,0},{0,0,-1,-1,0,0}},{-2+d,{-2,-1,0,-1,0},{0,0,-1,0,0,-1}},{0,{0,0,0,-m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,-t,0},{0,0,-1,-1,1,0}},{0,{0,-s,s,0,0},{0,0,-1,0,0,0}},{0,{0,0,0,m^2,0},{0,0,-1,0,1,-1}},{0,{0,s,0,0,0},{0,1,-1,0,0,-1}},{0,{0,0,0,-1,0},{-1,0,-2,0,1,0}}},{{-1+d,{-1,-1,0,-1,0},{0,-2,0,0,0,0}},{1-d,{1,1,0,1,0},{0,-1,0,0,-1,0}},{0,{0,0,0,m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,0,t},{0,-1,0,-1,0,1}},{-s,{0,s,m^2-s,-m^2,0},{0,-1,0,0,0,0}},{s,{0,-s,0,0,0},{0,0,0,0,-1,0}},{0,{0,0,0,0,1},{-1,0,-1,-1,0,1}},{0,{0,0,0,0,-1},{0,-1,-1,-1,0,1}},{-1+d,{-1,-1,-1,-1,0},{0,-1,-1,0,0,0}},{-2+d,{0,0,-1,0,-1},{0,0,-1,-1,0,0}},{0,{0,0,0,m^2,0},{0,-1,-1,0,1,0}},{-s,{0,s,0,0,0},{0,0,-1,0,0,0}}},{{-1+d,{-1,-1,0,-1,0},{-1,-1,0,0,0,0}},{2-d,{0,0,1,1,1},{-1,0,0,-1,0,0}},{2-2 d,{2,2,0,2,0},{-1,0,0,0,-1,0}},{0,{0,1,0,0,0},{-1,1,0,-1,-1,0}},{1-d,{2,1,0,1,0},{0,0,0,-1,-1,0}},{-2+d,{0,0,-1,0,-1},{0,0,0,-1,0,-1}},{1,{-1,0,0,0,0},{0,0,0,0,-1,-1}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{m^2,{0,s,-s,-m^2,0},{-1,0,0,0,0,0}},{0,{0,-s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,-t,t},{0,0,0,-1,0,0}},{-m^2,{0,0,m^2,0,0},{0,0,0,0,0,-1}},{-1+d,{-1,-1,0,-2,0},{-1,0,-1,0,0,0}},{2-d,{0,0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{0,s,0,0,0},{-1,1,-1,0,0,0}}},{{0,{0,0,0,1,0},{-1,-1,0,-1,1,0}},{2-2 d,{2,2,0,2,0},{-1,-1,0,0,0,0}},{0,{0,1,0,-1,0},{-1,0,0,-1,0,0}},{-2+2 d,{-2,-2,0,-2,0},{-1,0,0,0,-1,0}},{0,{0,-1,0,0,0},{-1,1,0,-1,-1,0}},{1-d,{2,1,0,1,0},{0,-1,0,-1,0,0}},{-1+d,{-2,-1,0,-1,0},{0,-1,0,0,0,-1}},{-1+d,{-2,-1,0,-1,0},{0,0,0,-1,-1,0}},{1-d,{2,1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,0,-m^2,0},{-1,-1,0,0,1,0}},{-m^2+s,{0,-s,0,m^2,0},{-1,0,0,0,0,0}},{0,{0,s,0,0,0},{-1,1,0,0,-1,0}},{0,{0,0,0,-t,0},{0,-1,0,-1,1,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,0,t,0},{0,0,0,-1,0,0}},{m^2-s,{0,s,0,-m^2,0},{0,0,0,0,0,-1}},{0,{0,-s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,0,-1,0},{-1,-1,-1,0,1,0}},{0,{0,0,0,1,0},{-1,0,-1,-1,1,0}},{3-2 d,{2,2,0,3,0},{-1,0,-1,0,0,0}},{0,{0,1,0,0,0},{-1,1,-1,-1,0,0}},{2-d,{2,1,0,1,0},{0,0,-1,-1,0,0}},{-2+d,{-2,-1,0,-1,0},{0,0,-1,0,0,-1}},{0,{0,0,0,-m^2,0},{-1,0,-1,0,1,0}},{0,{0,-s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,0,-t,0},{0,0,-1,-1,1,0}},{0,{0,0,0,m^2,0},{0,0,-1,0,1,-1}},{0,{0,s,0,0,0},{0,1,-1,0,0,-1}},{0,{0,0,0,-1,0},{-1,0,-2,0,1,0}}},{{-4+d,{0,0,-1,0,-1},{-1,-1,0,0,0,0}},{4-d,{0,0,1,0,1},{-1,0,0,0,-1,0}},{3-d,{0,0,1,0,1},{0,-1,0,0,0,-1}},{-3+d,{0,0,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,0,0,t},{-1,-1,0,0,0,1}},{0,{0,0,m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,0,-s,0,0},{-1,0,0,1,-1,0}},{t,{0,0,0,0,-t},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,0,s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,0,0,1},{-2,0,-1,0,0,1}},{0,{0,0,0,0,-1},{-1,-1,-1,0,0,1}},{0,{0,0,-1,0,0},{-1,-1,-1,1,0,0}},{-5+2 d,{0,0,-2,0,-3},{-1,0,-1,0,0,0}},{-3+d,{0,0,-1,0,0},{0,-1,-1,0,0,0}},{0,{0,0,1,0,0},{0,-1,-1,1,0,-1}},{2-d,{0,0,1,0,1},{0,0,-1,0,-1,0}},{4-2 d,{0,0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,0,t},{0,-1,-1,0,0,1}},{0,{0,0,m^2,0,0},{0,-1,-1,1,0,0}},{0,{0,0,-s,0,0},{0,0,-1,1,-1,0}},{0,{0,0,-s,0,0},{0,0,-1,1,0,-1}},{0,{0,0,0,0,1},{-1,0,-2,0,0,1}},{0,{0,0,0,0,-1},{0,-1,-2,0,0,1}},{0,{0,0,-1,0,0},{0,-1,-2,1,0,0}},{-4+2 d,{0,0,-2,0,-2},{0,0,-2,0,0,0}},{0,{0,0,s,0,0},{0,0,-2,1,0,0}}},{{-1+d,{-1,-1,0,-1,0},{-1,-1,0,0,0,0}},{1-d,{1,1,0,1,0},{0,-2,0,0,0,0}},{-3+d,{0,0,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,0,-s,0},{-1,-1,0,0,1,0}},{-3 s+d s,{0,-s,-s,0,-s},{-1,0,0,0,0,0}},{0,{0,0,0,-t,0},{0,-2,0,0,1,0}},{-s+d s+t,{-2 s,-s,0,-s,-t},{0,-1,0,0,0,0}},{0,{0,0,-m^2+s,0,0},{0,-1,0,1,0,-1}},{3 s-d s,{0,0,s,0,s},{0,0,0,0,0,-1}},{0,{0,0,s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,s^2,0,0},{-1,0,0,1,0,0}},{0,{0,0,0,s t,0},{0,-1,0,0,1,0}},{0,{0,0,-s^2,0,0},{0,0,0,1,0,-1}},{1,{0,0,0,0,-1},{-1,0,-1,0,0,0}},{-1,{0,0,0,0,1},{0,-1,-1,0,0,0}},{0,{0,0,1,0,0},{0,-1,-1,1,0,-1}},{4-2 d,{0,0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,-s,0,0},{0,0,-1,1,0,-1}}},{{-2+d,{-1,-1,0,-2,0},{0,0,0,-1,0,0}},{-4+2 d,{-2,-2,0,-2,0},{0,0,0,0,-1,0}},{0,{0,-1,0,0,0},{0,1,0,-1,-1,0}},{0,{-1,0,0,0,0},{1,0,0,-1,-1,0}},{0,{1,0,0,0,0},{1,0,0,0,-1,-1}},{2 m^2-d m^2,{m^2,m^2,0,2 m^2,0},{0,0,0,0,0,0}},{0,{0,s,0,0,0},{0,1,0,0,-1,0}},{0,{t,0,0,0,0},{1,0,0,-1,0,0}},{0,{-m^2,0,0,0,0},{1,0,0,0,0,-1}},{2-d,{1,1,0,2,0},{0,0,-1,0,0,0}},{0,{0,0,0,-2 m^2,0},{0,0,-1,0,1,0}},{0,{0,-s,0,0,0},{0,1,-1,0,0,0}}},{{-4+2 d,{-2,-2,0,-2,0},{0,-1,0,0,0,0}},{4-2 d,{2,2,0,2,0},{0,0,0,0,-1,0}},{0,{0,0,0,0,t},{0,0,0,-1,0,1}},{-6 m^2+2 d m^2+6 s-2 d s,{-m^2+s,-2 m^2+2 s,0,-2 m^2+2 s,-m^2+s},{0,0,0,0,0,0}},{0,{-m^2+t,0,0,0,0},{1,-1,0,0,0,0}},{0,{s,0,0,0,0},{1,0,0,0,-1,0}},{0,{0,0,0,0,-s t},{0,0,0,0,0,1}},{0,{-s t,0,0,0,0},{1,0,0,0,0,0}},{6-2 d,{0,0,2,0,2},{0,0,-1,0,0,0}},{0,{0,0,0,0,s},{0,0,-1,0,0,1}}},{{-2+d,{-1,-1,0,-1,0},{0,-1,0,0,0,-1}},{2-d,{1,1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,0,0,t},{0,0,0,-1,0,0}},{0,{0,s,m^2-s,-m^2,0},{0,0,0,0,0,-1}},{0,{0,-s,0,0,0},{0,1,0,0,-1,-1}},{2-d,{1,1,0,1,0},{-1,0,-1,0,0,0}},{-2+d,{-1,-1,0,-1,0},{0,-1,-1,0,0,0}},{4-2 d,{0,0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,0,s,0},{-1,0,-1,0,1,0}},{0,{0,s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,0,t,0},{0,-1,-1,0,1,0}},{4 s-2 d s,{2 s,s,s,s,2 s},{0,0,-1,0,0,0}},{0,{0,0,0,-s t,0},{0,0,-1,0,1,0}}},{{-2+d,{-1,-1,0,-1,0},{0,-1,0,-1,0,0}},{2-d,{1,1,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,m^2,0},{0,-1,0,-1,1,0}},{2 s-d s,{s,s,0,s,0},{0,-1,0,0,0,0}},{0,{0,0,0,0,t},{0,0,0,-2,0,1}},{-m^2+s,{0,s,m^2-s,-m^2,0},{0,0,0,-1,0,0}},{-2 s+d s,{-s,-s,0,-s,0},{0,0,0,0,-1,0}},{0,{0,-s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,-m^2 s,0},{0,-1,0,0,1,0}},{0,{0,0,0,0,-s t},{0,0,0,-1,0,1}},{0,{0,-s^2,-m^2 s+s^2,m^2 s,0},{0,0,0,0,0,0}},{0,{0,s^2,0,0,0},{0,1,0,0,-1,0}},{2-d,{0,0,1,0,1},{0,0,-1,-1,0,0}},{0,{0,0,0,0,s},{0,0,-1,-1,0,1}},{2 s-d s,{s,s,s,s,0},{0,0,-1,0,0,0}},{0,{0,0,0,-m^2 s,0},{0,0,-1,0,1,0}},{0,{0,-s^2,0,0,0},{0,1,-1,0,0,0}}},{{-1+d,{-1,-1,0,-1,0},{0,-2,0,0,0,0}},{1-d,{1,1,0,1,0},{0,-1,0,0,-1,0}},{0,{0,0,0,m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,0,t},{0,-1,0,-1,0,1}},{-s,{0,s,m^2-s,-m^2,0},{0,-1,0,0,0,0}},{s,{0,-s,0,0,0},{0,0,0,0,-1,0}},{3-d,{0,0,1,0,1},{0,-1,-1,0,0,0}},{0,{0,0,0,0,s},{-1,0,-1,0,0,1}},{-3 s+d s,{0,0,-s,0,-s},{0,0,-1,0,0,0}}},{{-1+d,{-1,-1,0,-1,0},{-1,-1,0,0,0,0}},{2-2 d,{2,2,0,2,0},{-1,0,0,0,-1,0}},{-1+d,{-1,-1,0,-1,0},{0,-1,0,0,-1,0}},{3-d,{0,0,1,0,1},{0,0,0,0,-1,-1}},{0,{0,0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,0,0,0,t},{-1,0,0,-1,0,1}},{3 s-d s,{0,s,m^2,-m^2+s,s},{-1,0,0,0,0,0}},{-t,{0,0,0,t,0},{0,-1,0,0,0,0}},{s-d s,{2 s,s,0,s,0},{0,0,0,0,-1,0}},{-3 s+d s,{0,0,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,0,-m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,0,0,-s t,s t},{0,0,0,0,0,0}},{0,{0,0,m^2 s,0,0},{0,0,0,1,0,-1}},{3-d,{0,0,1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,0,s,0,0},{-1,0,-1,1,0,0}},{3 s-d s,{0,0,s,0,s},{0,0,-1,0,0,0}}},{{-2+d,{-1,-1,0,-1,0},{0,-1,0,0,0,-1}},{2-d,{1,1,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,-1}},{-t,{0,0,0,0,t},{0,0,0,-1,0,0}},{0,{0,s,m^2-s,-m^2,0},{0,0,0,0,0,-1}},{0,{0,-s,0,0,0},{0,1,0,0,-1,-1}},{-2+d,{-1,-1,0,-1,0},{-1,0,-1,0,0,0}},{2-d,{1,1,0,1,0},{0,-1,-1,0,0,0}},{0,{0,0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{0,s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,0,-m^2,0},{0,-1,-1,0,1,0}},{0,{0,-s,s,0,0},{0,0,-1,0,0,0}}},{{-2+2 d,{-2,-2,0,-2,0},{-1,-1,0,0,0,0}},{2-2 d,{2,2,0,2,0},{-1,0,0,0,-1,0}},{1-d,{1,1,0,1,0},{0,-2,0,0,0,0}},{-1+d,{-1,-1,0,-1,0},{0,-1,0,0,-1,0}},{-6+2 d,{0,0,-2,0,-2},{0,-1,0,0,0,-1}},{6-2 d,{0,0,2,0,2},{0,0,0,0,-1,-1}},{0,{0,0,0,0,-t},{-1,0,0,-1,0,1}},{m^2-s,{0,-m^2+s,0,-m^2+s,m^2-s},{-1,0,0,0,0,0}},{0,{0,0,0,-m^2,0},{0,-2,0,0,1,0}},{0,{0,0,0,0,t},{0,-1,0,-1,0,1}},{-5 m^2+2 d m^2+s+3 t-2 d t,{-2 m^2+2 t,-m^2-s+t,-m^2+s+2 t,t,-2 m^2+2 t},{0,-1,0,0,0,0}},{3 t-d t,{0,0,t,0,t},{0,0,0,-1,0,0}},{4 s-2 d s,{2 s,2 s,0,s,2 s},{0,0,0,0,-1,0}},{-3 m^2+d m^2+3 s-d s,{0,0,-m^2+s,0,-m^2+s},{0,0,0,0,0,-1}},{0,{0,0,0,0,s t},{-1,0,0,0,0,1}},{-2 s t+d s t,{0,-s t,-s t,-s t,-s t},{0,0,0,0,0,0}},{3-d,{0,0,1,0,1},{0,-1,-1,0,0,0}}},{{-1+d,{-1,-1,0,-1,0},{-1,-1,0,0,0,0}},{1-d,{1,1,0,1,0},{0,-1,0,0,-1,0}},{2-d,{1,1,0,1,0},{0,-1,0,0,0,-1}},{-5+2 d,{-1,-1,-1,-1,-1},{0,0,0,0,-1,-1}},{0,{0,0,0,-m^2,0},{-1,-1,0,0,1,0}},{-3 m^2+d m^2,{0,-m^2,-m^2,0,-m^2},{-1,0,0,0,0,0}},{-m^2+d m^2,{-2 m^2+t,-m^2,0,-m^2-t,0},{0,-1,0,0,0,0}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,-1}},{t,{0,0,0,0,-t},{0,0,0,-1,0,0}},{3 m^2-d m^2,{0,-s,s,m^2,m^2},{0,0,0,0,0,-1}},{0,{0,0,s,0,0},{0,0,0,1,-1,-1}},{0,{0,s,0,0,0},{0,1,0,0,-1,-1}},{0,{0,0,m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,-m^2 s,0,0},{0,0,0,1,0,-1}},{3-d,{1,1,0,1,-1},{-1,0,-1,0,0,0}},{-2+d,{-1,-1,0,-1,1},{0,-1,-1,0,0,0}},{0,{0,0,1,0,0},{0,-1,-1,1,0,-1}},{2-d,{0,0,1,0,1},{0,0,-1,0,-1,0}},{4-2 d,{0,0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,0,-m^2,0},{-1,0,-1,0,1,0}},{0,{0,-s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,0,0,t},{0,-1,-1,0,0,1}},{0,{0,0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,m^2,0,0},{0,-1,-1,1,0,0}},{0,{0,s,-s,0,0},{0,0,-1,0,0,0}},{0,{0,0,-s,0,0},{0,0,-1,1,-1,0}},{0,{0,0,-s,0,0},{0,0,-1,1,0,-1}},{0,{0,0,0,0,1},{-1,0,-2,0,0,1}},{0,{0,0,0,0,-1},{0,-1,-2,0,0,1}},{0,{0,0,-1,0,0},{0,-1,-2,1,0,0}},{-4+2 d,{0,0,-2,0,-2},{0,0,-2,0,0,0}},{0,{0,0,s,0,0},{0,0,-2,1,0,0}}},{{-2 m^2+d m^2+2 s-d s,{-m^2+s,-m^2+s,0,-m^2+s,0},{0,-1,0,0,0,-1}},{2 m^2-d m^2-2 s+d s,{m^2-s,m^2-s,0,m^2-s,0},{0,0,0,0,-1,-1}},{0,{0,0,0,m^4-m^2 s,0},{0,-1,0,0,1,-1}},{-m^2 t+s t,{0,0,0,0,m^2 t-s t},{0,0,0,-1,0,0}},{0,{0,m^2 s-s^2,m^4-2 m^2 s+s^2,-m^4+m^2 s,0},{0,0,0,0,0,-1}},{0,{0,-m^2 s+s^2,0,0,0},{0,1,0,0,-1,-1}},{4 s-2 d s,{2 s,2 s,0,2 s,0},{-1,0,-1,0,0,0}},{-2 s+d s,{-s,-s,0,-s,0},{0,-1,-1,0,0,0}},{-2 s+d s,{-s,-s,0,-s,0},{0,0,-1,0,-1,0}},{2 m^2-d m^2+2 s-d s,{0,0,m^2+s,0,m^2+s},{0,0,-1,0,0,-1}},{0,{0,m^2 s-s^2,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,0,m^2 s,0},{0,-1,-1,0,1,0}},{4 m^2 s-2 d m^2 s,{2 m^2 s-s t,m^2 s+s^2,m^2 s-s^2,m^2 s+s t,2 m^2 s-s t},{0,0,-1,0,0,0}},{0,{0,0,0,-m^2 s t,0},{0,0,-1,0,1,0}},{-2 s+d s,{0,0,-s,0,-s},{0,0,-2,0,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {n[1],n[2],1,n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{1,2,4,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{0,0,1,0,0,0}] = {{n[1]<=0&&n[2]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[n[1],-1+n[2],1,n[4],n[5],n[6]]->-(1/((-2+d-n[1]-n[2]-2 n[5]) (-2+d-n[1]-n[2]-n[5])))(-6 F[n[1],n[2],0,n[4],n[5],n[6]]+5 d F[n[1],n[2],0,n[4],n[5],n[6]]-d^2 F[n[1],n[2],0,n[4],n[5],n[6]]+12 F[n[1],n[2],1,n[4],-1+n[5],n[6]]-10 d F[n[1],n[2],1,n[4],-1+n[5],n[6]]+2 d^2 F[n[1],n[2],1,n[4],-1+n[5],n[6]]-6 m^2 F[n[1],n[2],1,n[4],n[5],n[6]]+5 d m^2 F[n[1],n[2],1,n[4],n[5],n[6]]-d^2 m^2 F[n[1],n[2],1,n[4],n[5],n[6]]-3 F[n[1],n[2],0,n[4],n[5],n[6]] n[1]+d F[n[1],n[2],0,n[4],n[5],n[6]] n[1]+6 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[1]-2 d F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[1]-3 m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[1]+d m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[1]+3 F[1+n[1],n[2],1,-1+n[4],-1+n[5],n[6]] n[1]-d F[1+n[1],n[2],1,-1+n[4],-1+n[5],n[6]] n[1]-3 t F[1+n[1],n[2],1,-1+n[4],n[5],n[6]] n[1]+d t F[1+n[1],n[2],1,-1+n[4],n[5],n[6]] n[1]-3 F[1+n[1],n[2],1,n[4],-1+n[5],-1+n[6]] n[1]+d F[1+n[1],n[2],1,n[4],-1+n[5],-1+n[6]] n[1]+3 m^2 F[1+n[1],n[2],1,n[4],n[5],-1+n[6]] n[1]-d m^2 F[1+n[1],n[2],1,n[4],n[5],-1+n[6]] n[1]-3 F[n[1],n[2],0,n[4],n[5],n[6]] n[2]+d F[n[1],n[2],0,n[4],n[5],n[6]] n[2]+6 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[2]-2 d F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[2]-3 m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[2]+d m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[2]-2 s F[n[1],n[2],1,n[4],n[5],n[6]] n[2]+d s F[n[1],n[2],1,n[4],n[5],n[6]] n[2]+3 s F[n[1],1+n[2],0,n[4],n[5],n[6]] n[2]-d s F[n[1],1+n[2],0,n[4],n[5],n[6]] n[2]+3 F[n[1],1+n[2],1,-1+n[4],-1+n[5],n[6]] n[2]-d F[n[1],1+n[2],1,-1+n[4],-1+n[5],n[6]] n[2]-3 s F[n[1],1+n[2],1,n[4],-1+n[5],n[6]] n[2]+d s F[n[1],1+n[2],1,n[4],-1+n[5],n[6]] n[2]-s F[n[1],n[2],1,n[4],n[5],n[6]] n[1] n[2]-s F[n[1],n[2],1,n[4],n[5],n[6]] n[2]^2-2 F[n[1],n[2],0,n[4],n[5],n[6]] n[4]+d F[n[1],n[2],0,n[4],n[5],n[6]] n[4]+4 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[4]-2 d F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[4]-2 m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[4]+d m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[4]+2 s F[n[1],n[2],1,n[4],n[5],n[6]] n[4]-d s F[n[1],n[2],1,n[4],n[5],n[6]] n[4]-F[n[1],n[2],0,n[4],n[5],n[6]] n[1] n[4]+2 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[1] n[4]-m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[1] n[4]+s F[n[1],n[2],1,n[4],n[5],n[6]] n[1] n[4]+F[1+n[1],n[2],1,-1+n[4],-1+n[5],n[6]] n[1] n[4]-t F[1+n[1],n[2],1,-1+n[4],n[5],n[6]] n[1] n[4]-F[1+n[1],n[2],1,n[4],-1+n[5],-1+n[6]] n[1] n[4]+m^2 F[1+n[1],n[2],1,n[4],n[5],-1+n[6]] n[1] n[4]-F[n[1],n[2],0,n[4],n[5],n[6]] n[2] n[4]+2 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[2] n[4]-m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[2] n[4]+s F[n[1],n[2],1,n[4],n[5],n[6]] n[2] n[4]+s F[n[1],1+n[2],0,n[4],n[5],n[6]] n[2] n[4]+F[n[1],1+n[2],1,-1+n[4],-1+n[5],n[6]] n[2] n[4]-s F[n[1],1+n[2],1,n[4],-1+n[5],n[6]] n[2] n[4]-2 m^2 F[n[1],-1+n[2],1,n[4],1+n[5],n[6]] n[5]+d m^2 F[n[1],-1+n[2],1,n[4],1+n[5],n[6]] n[5]-6 F[n[1],n[2],0,n[4],n[5],n[6]] n[5]+2 d F[n[1],n[2],0,n[4],n[5],n[6]] n[5]+6 m^2 F[n[1],n[2],0,n[4],1+n[5],n[6]] n[5]-2 d m^2 F[n[1],n[2],0,n[4],1+n[5],n[6]] n[5]+6 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[5]-2 d F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[5]-6 m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[5]+2 d m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[5]-m^2 F[n[1],-1+n[2],1,n[4],1+n[5],n[6]] n[1] n[5]-m^2 F[n[1],-1+n[2],1,n[4],1+n[5],n[6]] n[2] n[5]-2 s F[n[1],n[2],1,n[4],n[5],n[6]] n[2] n[5]-2 F[n[1],n[2],0,n[4],n[5],n[6]] n[4] n[5]+2 m^2 F[n[1],n[2],0,n[4],1+n[5],n[6]] n[4] n[5]+2 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[4] n[5]-2 m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[4] n[5]+2 s F[n[1],n[2],1,n[4],n[5],n[6]] n[4] n[5]-2 m^2 F[n[1],-1+n[2],1,n[4],1+n[5],n[6]] n[5]^2-2 F[n[1],n[2],0,n[4],n[5],n[6]] n[6]+d F[n[1],n[2],0,n[4],n[5],n[6]] n[6]+4 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[6]-2 d F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[6]-2 m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[6]+d m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[6]-F[n[1],n[2],0,n[4],n[5],n[6]] n[1] n[6]+2 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[1] n[6]-m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[1] n[6]+F[1+n[1],n[2],1,-1+n[4],-1+n[5],n[6]] n[1] n[6]-t F[1+n[1],n[2],1,-1+n[4],n[5],n[6]] n[1] n[6]-F[1+n[1],n[2],1,n[4],-1+n[5],-1+n[6]] n[1] n[6]+m^2 F[1+n[1],n[2],1,n[4],n[5],-1+n[6]] n[1] n[6]-F[n[1],n[2],0,n[4],n[5],n[6]] n[2] n[6]+2 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[2] n[6]-m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[2] n[6]+s F[n[1],1+n[2],0,n[4],n[5],n[6]] n[2] n[6]+F[n[1],1+n[2],1,-1+n[4],-1+n[5],n[6]] n[2] n[6]-s F[n[1],1+n[2],1,n[4],-1+n[5],n[6]] n[2] n[6]-2 F[n[1],n[2],0,n[4],n[5],n[6]] n[5] n[6]+2 m^2 F[n[1],n[2],0,n[4],1+n[5],n[6]] n[5] n[6]+2 F[n[1],n[2],1,n[4],-1+n[5],n[6]] n[5] n[6]-2 m^2 F[n[1],n[2],1,n[4],n[5],n[6]] n[5] n[6])},
{n[1]<=0&&n[2]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[n[1],n[2],1,-1+n[4],n[5],n[6]]->-(1/(-2+d-n[1]-n[2]-2 n[5]))(-F[1+n[1],n[2],1,-1+n[4],-1+n[5],n[6]] n[1]+t F[1+n[1],n[2],1,-1+n[4],n[5],n[6]] n[1]+F[1+n[1],n[2],1,n[4],-1+n[5],-1+n[6]] n[1]-m^2 F[1+n[1],n[2],1,n[4],n[5],-1+n[6]] n[1]-s F[n[1],1+n[2],0,n[4],n[5],n[6]] n[2]-F[n[1],1+n[2],1,-1+n[4],-1+n[5],n[6]] n[2]+s F[n[1],1+n[2],1,n[4],-1+n[5],n[6]] n[2]+F[n[1],n[2],1,n[4],-1+n[5],n[6]] (-4+2 d-2 n[1]-2 n[2]-2 n[5])-2 m^2 F[n[1],n[2],0,n[4],1+n[5],n[6]] n[5]+F[n[1],n[2],0,n[4],n[5],n[6]] (2-d+n[1]+n[2]+2 n[5])+F[n[1],n[2],1,n[4],n[5],n[6]] (2 m^2-d m^2+m^2 n[1]+m^2 n[2]+2 m^2 n[5]))},
{n[1]<=0&&n[5]<=0&&n[6]<=0,F[-1+n[1],0,1,0,n[5],n[6]]->((m^4 s-m^2 s t) F[1+n[1],-1,1,0,n[5],n[6]] n[1]-m^2 s^2 F[1+n[1],0,1,0,-1+n[5],n[6]] n[1]+m^2 s^2 t F[1+n[1],0,1,0,n[5],n[6]] n[1]-(m^4-m^2 s) F[-1+n[1],0,0,0,1+n[5],n[6]] n[5]+(m^4-m^2 t) F[n[1],-1,0,0,1+n[5],n[6]] n[5]+2 m^2 s t F[n[1],-1,1,0,1+n[5],n[6]] n[5]-m^2 s t F[n[1],0,0,0,1+n[5],n[6]] n[5]+2 F[n[1],0,1,0,-1+n[5],n[6]] (-2 m^2 s+d m^2 s+2 s^2-d s^2-m^2 s n[1]+s^2 n[1]-m^2 s n[5]+s^2 n[5])+2 s F[-1+n[1],0,-1,0,n[5],1+n[6]] n[6]-2 s F[n[1],-1,-1,0,n[5],1+n[6]] n[6]+2 s F[n[1],-1,0,0,n[5],n[6]] n[6]+2 s t F[n[1],-1,0,0,n[5],1+n[6]] n[6]-m^2 s^2 F[n[1],0,0,0,n[5],1+n[6]] n[6]-m^2 s t F[n[1],0,1,-1,n[5],1+n[6]] n[6]+m^2 s^2 t F[n[1],0,1,0,n[5],1+n[6]] n[6]+2 F[-1+n[1],0,0,0,n[5],n[6]] (s n[1]+s n[5]-2 s n[6])+6 F[n[1],0,-1,0,n[5],n[6]] (-2 s+d s-s n[6])-6 F[n[1],0,0,0,n[5],-1+n[6]] (-2 s+d s-s n[6])-2 F[n[1],0,0,0,-1+n[5],n[6]] (s n[1]+s n[5]-s n[6])-2 F[n[1],0,1,0,n[5],-1+n[6]] (-3 m^2 s+d m^2 s+3 s^2-d s^2-m^2 s n[6]+s^2 n[6])+F[n[1],0,0,0,n[5],n[6]] (-2 m^2 s+6 s^2-2 d s^2+2 m^2 s n[1]-2 s t n[1]+m^2 s n[5]+2 s t n[5]+2 s^2 n[6]-2 s t n[6])-F[n[1],0,1,0,n[5],n[6]] (-6 m^4 s+2 d m^4 s+6 m^2 s^2-2 d m^2 s^2+2 s^2 t-m^4 s n[1]+m^2 s^2 n[1]-2 s^2 t n[1]-2 m^4 s n[5]+2 m^2 s^2 n[5]+2 s^2 t n[5]-m^4 s n[6]+m^2 s^2 n[6]-2 s^2 t n[6]))/(2 (-2 m^2 s+d m^2 s+2 s^2-d s^2-m^2 s n[1]+s^2 n[1]-m^2 s n[5]+s^2 n[5]))},
{n[5]<=0&&n[6]<=0,F[0,0,1,0,-1+n[6],n[5]]->1/(2 (-8+3 d-2 n[5]-2 n[6]) (-2+d-n[6])) (24 m^2 F[0,0,1,0,n[6],n[5]]-20 d m^2 F[0,0,1,0,n[6],n[5]]+4 d^2 m^2 F[0,0,1,0,n[6],n[5]]-12 s F[0,0,1,0,n[6],n[5]]+10 d s F[0,0,1,0,n[6],n[5]]-2 d^2 s F[0,0,1,0,n[6],n[5]]-2 s F[0,0,0,0,n[6],1+n[5]] n[5]+d s F[0,0,0,0,n[6],1+n[5]] n[5]-2 t F[0,0,1,-1,n[6],1+n[5]] n[5]+d t F[0,0,1,-1,n[6],1+n[5]] n[5]+6 m^2 F[0,0,1,0,n[6],n[5]] n[5]-3 d m^2 F[0,0,1,0,n[6],n[5]] n[5]-2 s F[0,0,1,0,n[6],n[5]] n[5]+d s F[0,0,1,0,n[6],n[5]] n[5]+2 s t F[0,0,1,0,n[6],1+n[5]] n[5]-d s t F[0,0,1,0,n[6],1+n[5]] n[5]+4 m^2 F[0,-1,1,0,1+n[6],n[5]] n[6]-2 d m^2 F[0,-1,1,0,1+n[6],n[5]] n[6]-12 m^2 F[0,0,0,0,1+n[6],n[5]] n[6]+4 d m^2 F[0,0,0,0,1+n[6],n[5]] n[6]+28 m^2 F[0,0,1,0,n[6],n[5]] n[6]-10 d m^2 F[0,0,1,0,n[6],n[5]] n[6]-16 s F[0,0,1,0,n[6],n[5]] n[6]+6 d s F[0,0,1,0,n[6],n[5]] n[6]-2 s F[0,0,0,0,n[6],1+n[5]] n[5] n[6]-4 m^2 F[0,0,0,0,1+n[6],n[5]] n[5] n[6]-2 t F[0,0,1,-1,n[6],1+n[5]] n[5] n[6]+6 m^2 F[0,0,1,0,n[6],n[5]] n[5] n[6]-2 s F[0,0,1,0,n[6],n[5]] n[5] n[6]+2 s t F[0,0,1,0,n[6],1+n[5]] n[5] n[6]+4 m^2 F[0,-1,1,0,1+n[6],n[5]] n[6]^2+4 m^2 F[0,0,1,0,n[6],n[5]] n[6]^2-4 s F[0,0,1,0,n[6],n[5]] n[6]^2)},
{n[6]<=0,F[0,0,1,0,0,-1+n[6]]->(8 s F[0,0,0,0,0,n[6]]-3 d s F[0,0,0,0,0,n[6]]-2 s t F[0,0,1,0,0,n[6]]+2 s F[0,0,0,0,0,n[6]] n[6]+2 s t F[0,0,1,0,0,n[6]] n[6])/((m^2-s) (-8+3 d-2 n[6]))},
{True,F[0,0,1,0,0,0]->(3 (-8+3 d) F[0,0,-1,0,0,0])/((-4+d) (m^2-s)^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{0,0,1,0,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {4}*)


Syzygies = {{-2 \[Rho][2]-\[Rho][6]+\[Rho][9],\[Rho][2],\[Rho][6],0,0,0,0,0,0,0,0},{-s-2 \[Rho][2]+2 \[Rho][3]+\[Rho][9],s+\[Rho][2]-\[Rho][3],0,-\[Rho][6],0,0,0,0,0,0,0},{2 \[Rho][2]-2 \[Rho][3]+\[Rho][6]-\[Rho][9],-\[Rho][2],-\[Rho][6],0,0,-s+\[Rho][6],s-\[Rho][3],-\[Rho][6],-\[Rho][6],0,-2 \[Rho][3]},{-s-2 \[Rho][2]+2 \[Rho][3],0,s+\[Rho][2]-\[Rho][3],\[Rho][2],0,0,-s-2 \[Rho][9],s+\[Rho][9],\[Rho][6]+\[Rho][9],0,-2 \[Rho][9]},{-\[Rho][3],0,0,0,0,-s+\[Rho][6],s-\[Rho][3]-\[Rho][6],0,0,0,s-2 \[Rho][3]-\[Rho][6]},{-\[Rho][2] \[Rho][3]+\[Rho][3]^2+\[Rho][3] \[Rho][9],0,0,0,0,-\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],0,\[Rho][3] \[Rho][6],0,s \[Rho][3]+\[Rho][3] \[Rho][9]+\[Rho][6] \[Rho][9]},{-s \[Rho][2]+s \[Rho][3]+\[Rho][2] \[Rho][6]-\[Rho][3] \[Rho][6]+s \[Rho][9],0,0,0,0,0,\[Rho][6] \[Rho][9],0,s \[Rho][6]-\[Rho][6]^2,0,s^2-s \[Rho][6]+s \[Rho][9]+\[Rho][6] \[Rho][9]},{-m^2-\[Rho][5]+\[Rho][6]+2 \[Rho][8],m^2-\[Rho][8],-\[Rho][6],-\[Rho][6],-\[Rho][6],0,0,0,0,0,0},{-m^2+s-\[Rho][3]+2 \[Rho][8],0,m^2-s+\[Rho][3]-\[Rho][8],m^2-s+\[Rho][3]-\[Rho][8],-s+\[Rho][3],0,-m^2+s+2 \[Rho][5]-\[Rho][6],m^2-s-\[Rho][5]+\[Rho][6],m^2-s-\[Rho][5]+\[Rho][6],-s+\[Rho][6],s+2 \[Rho][5]-\[Rho][6]},{-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][8] \[Rho][9],0,0,0,0,0,-\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],s \[Rho][5]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]},{-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8],0,0,0,0,\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],\[Rho][3] \[Rho][6],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][6]-\[Rho][5] \[Rho][6]},{-s \[Rho][5]+s \[Rho][8]-\[Rho][6] \[Rho][8],0,0,0,0,0,-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,s \[Rho][6]-\[Rho][6]^2,m^2 s-s \[Rho][5]-m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2},{m^2 \[Rho][3]+s \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8],0,0,0,0,0,-m^2 \[Rho][6]+s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,m^2 \[Rho][6]-s \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2,s \[Rho][6]+2 \[Rho][5] \[Rho][6]-\[Rho][6]^2},{m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],0,-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],-\[Rho][2] \[Rho][3],-\[Rho][2] \[Rho][3],-m^2 \[Rho][9],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]+m^2 \[Rho][9]+\[Rho][3] \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][9],-\[Rho][3] \[Rho][9],-\[Rho][3] \[Rho][9],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]+m^2 \[Rho][9]+\[Rho][3] \[Rho][9]},{-s \[Rho][5]-2 \[Rho][2] \[Rho][5]+2 \[Rho][3] \[Rho][5]+s \[Rho][8]+2 \[Rho][2] \[Rho][8]-\[Rho][3] \[Rho][8],0,s \[Rho][5]+\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-s \[Rho][8]-\[Rho][2] \[Rho][8]+\[Rho][3] \[Rho][8],\[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][8],0,-m^2 \[Rho][9],-m^2 \[Rho][2]+s \[Rho][2]+m^2 \[Rho][3]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-m^2 \[Rho][3]-\[Rho][2] \[Rho][5]+\[Rho][3] \[Rho][5]+\[Rho][2] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9],m^2 \[Rho][2]-s \[Rho][2]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+\[Rho][5] \[Rho][6]-m^2 \[Rho][9]+s \[Rho][9]-\[Rho][3] \[Rho][9]+\[Rho][5] \[Rho][9],-s \[Rho][2]+\[Rho][2] \[Rho][6]+s \[Rho][9]-\[Rho][3] \[Rho][9],s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][5]+2 \[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]-\[Rho][2] \[Rho][6]+2 m^2 \[Rho][9]-s \[Rho][9]+\[Rho][3] \[Rho][9]-2 \[Rho][5] \[Rho][9]},{-m^2 s-m^2 \[Rho][2]-s \[Rho][2]+m^2 \[Rho][3]+s \[Rho][8],0,m^2 s+s \[Rho][2]-s \[Rho][8],s \[Rho][2],s \[Rho][2],0,-m^2 s+s \[Rho][5]-m^2 \[Rho][9]-s \[Rho][9],m^2 s-s \[Rho][5]+s \[Rho][9],m^2 \[Rho][6]+s \[Rho][9],s \[Rho][9],s \[Rho][5]-m^2 \[Rho][9]-s \[Rho][9]},{-m^2 \[Rho][2]+m^2 \[Rho][3]-m^2 \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8]+m^2 \[Rho][9],0,m^2 \[Rho][6]+\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8],\[Rho][2] \[Rho][6],\[Rho][2] \[Rho][6],0,-m^2 \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],m^2 \[Rho][6]-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],m^2 \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][6] \[Rho][9],m^2 s-m^2 \[Rho][6]+\[Rho][5] \[Rho][6]+m^2 \[Rho][9]-\[Rho][6] \[Rho][9]}};


(* ::Subsubsection::Closed:: *)
(*{0,0,0,1,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{0,{0,0,0,-1,0},{-1,0,-1,0,1,0}},{4-2 d,{2,2,0,2,0},{-1,0,0,0,0,0}},{-2+d,{-2,-1,0,-1,0},{0,0,0,0,0,-1}},{0,{0,0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,1,0},{-1,0,0,-1,1,0}},{0,{0,1,0,0,0},{-1,1,0,-1,0,0}},{2-d,{2,1,0,1,0},{0,0,0,-1,0,0}},{0,{0,0,0,-t,0},{0,0,0,-1,1,0}}},{{0,{0,0,0,-1,0},{-1,0,-1,0,1,0}},{4-2 d,{2,2,0,2,0},{-1,0,0,0,0,0}},{0,{0,0,0,1,0},{0,-1,-1,0,1,0}},{-4+2 d,{-2,-2,0,-2,0},{0,-1,0,0,0,0}},{-2+d,{-2,-1,0,-1,0},{0,0,0,0,0,-1}},{0,{1,0,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{0,0,0,-s,0},{0,0,-1,0,1,0}},{2 s-d s,{s,2 s,0,s,0},{0,0,0,0,0,0}},{0,{0,0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0,0},{0,1,0,0,0,-1}},{0,{-s,0,0,0,0},{1,0,0,0,0,-1}},{0,{0,0,0,1,0},{-1,0,0,-1,1,0}},{0,{0,1,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,-1,0},{0,-1,0,-1,1,0}},{0,{1,-1,0,0,0},{0,0,0,-1,0,0}},{0,{-1,0,0,0,0},{1,-1,0,-1,0,0}},{0,{0,0,0,-t,0},{0,0,0,-1,1,0}}},{{0,{0,0,0,1,0},{-1,0,-1,0,1,0}},{-4+2 d,{-2,-2,0,-2,0},{-1,0,0,0,0,0}},{8-3 d,{2,2,1,2,1},{0,-1,0,0,0,0}},{2-d,{2,1,0,1,0},{0,0,0,0,0,-1}},{0,{0,0,0,0,s},{-1,0,0,0,0,1}},{0,{0,0,0,m^2,0},{-1,0,0,0,1,0}},{0,{0,s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,-2 m^2,0},{0,-1,0,0,1,0}},{0,{0,0,-m^2,0,0},{0,-1,1,0,0,0}},{-2 s+d s,{0,-2 s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,0,0,-m^2,0},{0,0,0,0,1,-1}},{0,{0,0,s,0,0},{0,0,1,0,-1,0}},{0,{0,-s,0,0,0},{0,1,0,0,0,-1}},{0,{0,0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,0,-1,0},{-1,0,0,-1,1,0}},{0,{0,-1,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,0,1},{0,-1,0,-1,0,1}},{0,{0,0,1,0,0},{0,-1,1,-1,0,0}},{-2+d,{-2,-1,0,-1,0},{0,0,0,-1,0,0}},{0,{0,0,-1,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,t,0},{0,0,0,-1,1,0}}},{{4-2 d,{2,2,0,2,0},{-1,0,0,0,0,0}},{-4+2 d,{-2,-2,0,-2,0},{0,-1,0,0,0,0}},{6-2 d,{0,0,2,0,2},{0,0,0,0,0,-1}},{0,{0,0,0,-m^2+s,0},{-1,0,0,0,1,0}},{0,{0,0,0,m^2+t,0},{0,-1,0,0,1,0}},{4 s-2 d s,{2 s,2 s,s,s,2 s},{0,0,0,0,0,0}},{0,{0,0,-m^2+s,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,-s t,0},{0,0,0,0,1,0}},{0,{0,0,-s t,0,0},{0,0,1,0,0,0}},{0,{0,0,t,0,0},{0,0,1,-1,0,0}}},{{6-2 d,{1,1,1,1,1},{0,-1,0,0,0,0}},{0,{0,0,0,0,s},{-1,0,0,0,0,1}},{0,{0,0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,0,-m^2,0,0},{0,-1,1,0,0,0}},{-3 s+d s,{0,-s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,0,s,0,0},{0,0,1,0,-1,0}},{0,{0,0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,0,0,1},{0,-1,0,-1,0,1}},{0,{0,0,1,0,0},{0,-1,1,-1,0,0}},{3-d,{0,0,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,-1,0,0},{0,0,1,-1,-1,0}}},{{1-d,{1,1,0,1,0},{-1,-1,0,0,0,0}},{-1+d,{-1,-1,0,-1,0},{0,-2,0,0,0,0}},{-2+d,{-1,-1,0,-1,0},{0,-1,0,0,0,-1}},{0,{0,0,0,-m^2,0},{-1,-1,0,0,1,0}},{s,{0,-s,0,0,0},{-1,0,0,0,0,0}},{0,{0,0,0,m^2,0},{0,-2,0,0,1,0}},{-2 s,{0,s,0,0,0},{0,-1,0,0,0,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,-1}},{-s,{0,s,0,0,0},{0,0,0,0,0,-1}},{-1,{0,0,0,0,1},{-1,0,0,-1,0,0}},{1,{0,0,0,0,-1},{0,-1,0,-1,0,0}},{0,{0,0,-1,0,0},{0,-1,1,-1,0,-1}},{-2+d,{0,0,-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,0,1,0,0},{0,0,1,-1,-1,-1}},{0,{0,0,t,0,0},{0,-1,1,-1,0,0}}},{{2 s-d s,{s,s,0,s,0},{-1,0,0,0,0,0}},{-2 s+d s,{-s,-s,0,-s,0},{0,-1,0,0,0,0}},{-3 s+d s,{-s,-s,0,-s,0},{0,0,0,0,0,-1}},{0,{0,0,0,-m^2 s,0},{-1,0,0,0,1,0}},{0,{0,-s^2,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,m^2 s,0},{0,-1,0,0,1,0}},{-s^2,{0,s^2,0,0,0},{0,0,0,0,0,0}},{0,{0,0,0,m^2 s,0},{0,0,0,0,1,-1}},{0,{0,s^2,0,0,0},{0,1,0,0,0,-1}},{-2+d,{-1,-1,0,-1,0},{-1,0,0,-1,0,0}},{2-d,{1,1,0,1,0},{0,-1,0,-1,0,0}},{-2+d,{0,0,-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,0,0,m^2,0},{-1,0,0,-1,1,0}},{0,{0,s,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,-m^2,0},{0,-1,0,-1,1,0}},{s,{0,-s,0,0,-s},{0,0,0,-1,0,0}},{0,{0,0,m^2-s,0,0},{0,0,1,-1,0,-1}},{0,{0,0,s t,0,0},{0,0,1,-1,0,0}},{0,{0,0,-t,0,0},{0,0,1,-2,0,0}}},{{2-d,{1,1,0,2,0},{0,0,-1,0,0,0}},{-4+2 d,{-2,-2,0,-2,0},{0,0,0,0,-1,0}},{0,{1,0,0,0,0},{1,0,0,0,-1,-1}},{0,{0,0,0,-2 m^2,0},{0,0,-1,0,1,0}},{2 m^2-d m^2,{m^2,m^2,0,2 m^2,0},{0,0,0,0,0,0}},{0,{0,-s,0,0,0},{0,1,-1,0,0,0}},{0,{0,s,0,0,0},{0,1,0,0,-1,0}},{0,{-m^2,0,0,0,0},{1,0,0,0,0,-1}},{-2+d,{-1,-1,0,-2,0},{0,0,0,-1,0,0}},{0,{0,-1,0,0,0},{0,1,0,-1,-1,0}},{0,{-1,0,0,0,0},{1,0,0,-1,-1,0}},{0,{t,0,0,0,0},{1,0,0,-1,0,0}}},{{2-d,{1,1,0,1,0},{0,-1,0,0,0,0}},{-6+2 d,{0,0,-2,0,-2},{0,0,-1,0,0,0}},{-4+2 d,{-2,-2,0,-2,0},{0,0,0,0,-1,0}},{0,{0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{0,0,0,0,-s},{0,0,-1,0,0,1}},{4 m^2-2 d m^2-5 s+2 d s,{m^2-s,2 m^2-s,2 m^2-2 s,2 m^2-2 s,m^2-s},{0,0,0,0,0,0}},{0,{m^2-t,0,0,0,0},{1,-1,0,0,0,0}},{0,{-s,0,0,0,0},{1,0,0,0,-1,0}},{0,{0,0,0,0,s t},{0,0,0,0,0,1}},{0,{s t,0,0,0,0},{1,0,0,0,0,0}},{3-d,{0,0,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,0,0,-t},{0,0,0,-1,0,1}}},{{2-d,{1,1,0,1,0},{-1,0,-1,0,0,0}},{-2+d,{-1,-1,0,-1,0},{0,-1,-1,0,0,0}},{-2+d,{-1,-1,0,-1,0},{0,0,0,0,-1,-1}},{0,{0,0,0,-m^2,0},{-1,0,-1,0,1,0}},{0,{0,-s,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,0,m^2,0},{0,-1,-1,0,1,0}},{-s,{0,s,0,0,0},{0,0,-1,0,0,0}},{-m^2,{0,0,0,m^2,0},{0,0,0,0,0,-1}},{0,{0,s,0,0,0},{0,1,0,0,-1,-1}},{2-d,{0,0,1,0,1},{0,0,0,-1,0,-1}},{0,{0,0,t,0,-t},{0,0,0,-1,0,0}}},{{2-d,{1,1,0,1,0},{0,-1,-1,0,0,0}},{-1+d,{-1,-1,0,-1,0},{0,-1,0,0,-1,0}},{0,{0,0,0,-m^2,0},{0,-1,-1,0,1,0}},{-m^2,{0,0,0,m^2,0},{0,-1,0,0,0,0}},{s,{0,-s,0,0,0},{0,0,-1,0,0,0}},{-s,{0,s,0,0,0},{0,0,0,0,-1,0}},{0,{0,0,0,0,-1},{-1,0,-1,-1,0,1}},{0,{0,0,0,0,1},{0,-1,-1,-1,0,1}},{2-d,{0,0,2,0,1},{0,-1,0,-1,0,0}},{2-d,{0,0,1,0,1},{0,0,-1,-1,0,0}},{1,{0,0,-1,0,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,-t},{0,-1,0,-1,0,1}}},{{3 s-d s,{s,s,0,s,0},{0,0,-1,0,0,0}},{-2 s+d s,{-s,-s,0,-s,0},{0,0,0,0,-1,0}},{0,{0,0,0,-m^2 s,0},{0,0,-1,0,1,0}},{-m^2 s,{0,0,0,m^2 s,0},{0,0,0,0,0,0}},{0,{0,-s^2,0,0,0},{0,1,-1,0,0,0}},{0,{0,s^2,0,0,0},{0,1,0,0,-1,0}},{2-d,{0,0,1,0,1},{0,0,-1,-1,0,0}},{2-d,{1,1,0,1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,s},{0,0,-1,-1,0,1}},{m^2+2 s-d s,{0,0,-m^2+2 s,-m^2,s},{0,0,0,-1,0,0}},{0,{0,-s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,0,-s t},{0,0,0,-1,0,1}},{-2+d,{0,0,-1,0,-1},{0,0,0,-2,0,0}},{0,{0,0,0,0,t},{0,0,0,-2,0,1}}},{{2-d,{1,1,0,1,0},{0,-1,-1,0,0,0}},{0,{0,0,0,-m^2,0},{0,-1,-1,0,1,0}},{-2 m^2+d m^2,{-m^2,-m^2,0,-m^2,0},{0,-1,0,0,0,0}},{-2 s+d s,{-s,-2 s,0,-s,0},{0,0,-1,0,0,0}},{2 s-d s,{s,s,0,s,0},{0,0,0,0,-1,0}},{0,{0,0,0,m^4,0},{0,-1,0,0,1,0}},{0,{0,0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,m^2 s,0,-m^2 s,0},{0,0,0,0,0,0}},{0,{0,s^2,0,0,0},{0,1,-1,0,0,0}},{0,{0,-s^2,0,0,0},{0,1,0,0,-1,0}},{-4+2 d,{0,0,-2,0,-2},{0,0,-1,-1,0,0}},{-2+d,{-1,-1,0,-1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,-s},{0,0,-1,-1,0,1}},{2 m^2-d m^2-2 s+d s,{0,0,2 m^2-2 s,m^2,m^2-s},{0,0,0,-1,0,0}},{0,{0,s,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,0,s t},{0,0,0,-1,0,1}},{2-d,{0,0,1,0,1},{0,0,0,-2,0,0}},{0,{0,0,0,0,-t},{0,0,0,-2,0,1}}},{{-1+d,{-1,-1,0,-1,0},{-1,-1,0,0,0,0}},{3-d,{0,0,1,0,1},{0,-1,-1,0,0,0}},{1-d,{1,1,0,1,0},{0,-1,0,0,-1,0}},{-3+d,{0,0,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,0,0,-m^2,0},{-1,-1,0,0,1,0}},{0,{0,-m^2,0,0,m^2},{-1,0,0,0,0,0}},{-4 m^2+2 d m^2,{-2 m^2+t,-m^2,-m^2-t,-m^2-t,-2 m^2+t},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0,0},{0,-1,1,0,0,-1}},{-3 m^2+d m^2,{0,0,-m^2,0,-m^2},{0,0,0,0,0,-1}},{0,{0,0,m^2,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,m^2 t,0,0},{0,-1,1,0,0,0}}},{{-2,{2,2,-2,2,-2},{-1,0,-1,0,0,0}},{-2+2 d,{-2,-2,0,-2,0},{-1,0,0,0,-1,0}},{-1+d,{-2,-2,1,-2,1},{0,-1,-1,0,0,0}},{1-d,{1,1,0,1,0},{0,-1,0,0,-1,0}},{-3+d,{0,0,-1,0,-1},{0,-1,0,0,0,-1}},{4-2 d,{0,0,2,0,2},{0,0,-1,0,0,-1}},{0,{0,0,0,0,-s},{-1,0,-1,0,0,1}},{0,{0,0,0,-m^2+s,0},{-1,0,-1,0,1,0}},{m^2-d m^2-2 s+d s,{0,0,2 m^2-2 s,m^2-s,2 m^2-s},{-1,0,0,0,0,0}},{0,{0,0,0,m^2+t,0},{0,-1,-1,0,1,0}},{-3 m^2+d m^2+t,{0,0,-m^2-t,-t,-2 m^2+t},{0,-1,0,0,0,0}},{0,{0,0,-m^2,0,0},{0,-1,1,0,0,-1}},{-d s,{2 s,2 s,0,s,s},{0,0,-1,0,0,0}},{-s+d s,{-2 s,-s,0,-s,0},{0,0,0,0,-1,0}},{-5 m^2+2 d m^2+2 s-d s,{0,0,-3 m^2+2 s,0,-2 m^2+s},{0,0,0,0,0,-1}},{0,{0,0,m^2,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,0,s t},{-1,0,0,0,0,1}},{0,{0,0,m^2 t,0,0},{0,-1,1,0,0,0}},{0,{0,0,0,-s t,0},{0,0,-1,0,1,0}},{0,{0,0,0,s t,-s t},{0,0,0,0,0,0}},{3-d,{0,0,1,0,1},{-1,0,0,-1,0,0}},{0,{0,0,0,0,-t},{-1,0,0,-1,0,1}},{-t,{0,0,t,0,0},{0,0,0,-1,0,0}}},{{2 m^2-d m^2+2 s-d s,{m^2+s,m^2+s,0,m^2+s,0},{-1,0,0,0,0,0}},{-2 m^2+d m^2,{-m^2,-m^2,0,-m^2,0},{0,-1,0,0,0,0}},{-3 s+d s,{0,0,-s,0,-s},{0,0,-1,0,0,0}},{-2 s+d s,{-s,-s,0,-s,0},{0,0,0,0,-1,0}},{3 m^2-d m^2+3 s-d s,{0,0,m^2+s,0,m^2+s},{0,0,0,0,0,-1}},{0,{0,0,0,-m^4+m^2 s,0},{-1,0,0,0,1,0}},{0,{0,0,0,m^4,0},{0,-1,0,0,1,0}},{4 m^2 s-2 d m^2 s,{2 m^2 s-s t,2 m^2 s,m^2 s+s t,m^2 s+s t,2 m^2 s-s t},{0,0,0,0,0,0}},{0,{0,0,-m^4+m^2 s,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,-m^2 s t,0},{0,0,0,0,1,0}},{0,{0,0,-m^2 s t,0,0},{0,0,1,0,0,0}},{0,{0,0,m^2 t,0,0},{0,0,1,-1,0,0}}},{{2 m^2-d m^2,{m^2,m^2,0,m^2,0},{-1,0,0,0,0,0}},{-2 m^2+d m^2,{-m^2,-m^2,0,-m^2,0},{0,-1,0,0,0,0}},{-3 m^2+d m^2,{-m^2,-m^2,0,-m^2,0},{0,0,0,0,0,-1}},{0,{0,0,0,-m^4,0},{-1,0,0,0,1,0}},{0,{0,-m^2 s,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,m^4,0},{0,-1,0,0,1,0}},{-m^2 s,{0,m^2 s,0,0,0},{0,0,0,0,0,0}},{0,{0,0,0,m^4,0},{0,0,0,0,1,-1}},{0,{0,m^2 s,0,0,0},{0,1,0,0,0,-1}},{2-d,{1,1,0,1,0},{-1,0,0,-1,0,0}},{-2+d,{0,0,-1,0,-1},{0,0,-1,-1,0,0}},{-2+d,{-1,-1,0,-1,0},{0,0,0,-1,-1,0}},{2-d,{0,0,1,0,1},{0,0,0,-1,0,-1}},{0,{0,0,0,m^2,0},{-1,0,0,-1,1,0}},{0,{0,m^2,0,0,0},{-1,1,0,-1,0,0}},{5 m^2-2 d m^2,{2 m^2-t,m^2,m^2+t,m^2+t,m^2-t},{0,0,0,-1,0,0}},{0,{0,0,0,-m^2 t,0},{0,0,0,-1,1,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {n[1],n[2],n[3],1,n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm[[{1,2,3,5,6}]])F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{0,0,0,1,0,0}] = {{n[1]<=0&&n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[-1+n[1],n[2],n[3],1,n[5],n[6]]->-((12 F[n[1],n[2],n[3],0,n[5],n[6]]-10 d F[n[1],n[2],n[3],0,n[5],n[6]]+2 d^2 F[n[1],n[2],n[3],0,n[5],n[6]]+36 F[n[1],n[2],n[3],1,n[5],-1+n[6]]-24 d F[n[1],n[2],n[3],1,n[5],-1+n[6]]+4 d^2 F[n[1],n[2],n[3],1,n[5],-1+n[6]]+12 s F[n[1],n[2],n[3],1,n[5],n[6]]-10 d s F[n[1],n[2],n[3],1,n[5],n[6]]+2 d^2 s F[n[1],n[2],n[3],1,n[5],n[6]]+6 F[n[1],n[2],n[3],0,n[5],n[6]] n[1]-2 d F[n[1],n[2],n[3],0,n[5],n[6]] n[1]+6 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[1]-2 d F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[1]+10 s F[n[1],n[2],n[3],1,n[5],n[6]] n[1]-4 d s F[n[1],n[2],n[3],1,n[5],n[6]] n[1]+2 s F[n[1],n[2],n[3],1,n[5],n[6]] n[1]^2+6 F[n[1],n[2],n[3],0,n[5],n[6]] n[2]-2 d F[n[1],n[2],n[3],0,n[5],n[6]] n[2]+6 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[2]-2 d F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[2]+6 s F[n[1],n[2],n[3],1,n[5],n[6]] n[2]-2 d s F[n[1],n[2],n[3],1,n[5],n[6]] n[2]+2 s F[n[1],n[2],n[3],1,n[5],n[6]] n[1] n[2]+4 F[n[1],-1+n[2],1+n[3],0,n[5],n[6]] n[3]-2 d F[n[1],-1+n[2],1+n[3],0,n[5],n[6]] n[3]-4 m^2 F[n[1],-1+n[2],1+n[3],1,n[5],n[6]] n[3]+2 d m^2 F[n[1],-1+n[2],1+n[3],1,n[5],n[6]] n[3]+4 F[n[1],n[2],n[3],0,n[5],n[6]] n[3]-2 d F[n[1],n[2],n[3],0,n[5],n[6]] n[3]+18 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[3]-6 d F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[3]+6 s F[n[1],n[2],n[3],1,n[5],n[6]] n[3]-2 d s F[n[1],n[2],n[3],1,n[5],n[6]] n[3]-4 F[n[1],n[2],1+n[3],0,-1+n[5],n[6]] n[3]+2 d F[n[1],n[2],1+n[3],0,-1+n[5],n[6]] n[3]+6 t F[n[1],n[2],1+n[3],0,n[5],n[6]] n[3]-2 d t F[n[1],n[2],1+n[3],0,n[5],n[6]] n[3]+4 s F[n[1],n[2],1+n[3],1,-1+n[5],n[6]] n[3]-2 d s F[n[1],n[2],1+n[3],1,-1+n[5],n[6]] n[3]-6 m^2 F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3]+2 d m^2 F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3]+6 s F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3]-2 d s F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3]-6 s t F[n[1],n[2],1+n[3],1,n[5],n[6]] n[3]+2 d s t F[n[1],n[2],1+n[3],1,n[5],n[6]] n[3]+2 F[n[1],-1+n[2],1+n[3],0,n[5],n[6]] n[1] n[3]-2 m^2 F[n[1],-1+n[2],1+n[3],1,n[5],n[6]] n[1] n[3]+2 F[n[1],n[2],n[3],0,n[5],n[6]] n[1] n[3]+2 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[1] n[3]+s F[n[1],n[2],n[3],1,n[5],n[6]] n[1] n[3]-2 F[n[1],n[2],1+n[3],0,-1+n[5],n[6]] n[1] n[3]+t F[n[1],n[2],1+n[3],0,n[5],n[6]] n[1] n[3]+2 s F[n[1],n[2],1+n[3],1,-1+n[5],n[6]] n[1] n[3]-m^2 F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[1] n[3]+s F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[1] n[3]-s t F[n[1],n[2],1+n[3],1,n[5],n[6]] n[1] n[3]+2 F[n[1],-1+n[2],1+n[3],0,n[5],n[6]] n[2] n[3]-2 m^2 F[n[1],-1+n[2],1+n[3],1,n[5],n[6]] n[2] n[3]+2 F[n[1],n[2],n[3],0,n[5],n[6]] n[2] n[3]+2 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[2] n[3]+s F[n[1],n[2],n[3],1,n[5],n[6]] n[2] n[3]-2 F[n[1],n[2],1+n[3],0,-1+n[5],n[6]] n[2] n[3]+t F[n[1],n[2],1+n[3],0,n[5],n[6]] n[2] n[3]+2 s F[n[1],n[2],1+n[3],1,-1+n[5],n[6]] n[2] n[3]-m^2 F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[2] n[3]+s F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[2] n[3]-s t F[n[1],n[2],1+n[3],1,n[5],n[6]] n[2] n[3]+2 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[3]^2+s F[n[1],n[2],n[3],1,n[5],n[6]] n[3]^2+t F[n[1],n[2],1+n[3],0,n[5],n[6]] n[3]^2-m^2 F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3]^2+s F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3]^2-s t F[n[1],n[2],1+n[3],1,n[5],n[6]] n[3]^2-6 m^2 F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[5]+2 d m^2 F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[5]+6 s F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[5]-2 d s F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[5]+2 m^2 F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[5]+6 t F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[5]-2 d t F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[5]+6 F[n[1],n[2],n[3],0,n[5],n[6]] n[5]-2 d F[n[1],n[2],n[3],0,n[5],n[6]] n[5]+6 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[5]-2 d F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[5]+4 s F[n[1],n[2],n[3],1,n[5],n[6]] n[5]-2 d s F[n[1],n[2],n[3],1,n[5],n[6]] n[5]-6 s t F[n[1],n[2],n[3],1,1+n[5],n[6]] n[5]+2 d s t F[n[1],n[2],n[3],1,1+n[5],n[6]] n[5]-m^2 F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[1] n[5]+s F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[1] n[5]-m^2 F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[1] n[5]+t F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[1] n[5]+3 s F[n[1],n[2],n[3],1,n[5],n[6]] n[1] n[5]-s t F[n[1],n[2],n[3],1,1+n[5],n[6]] n[1] n[5]-m^2 F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[2] n[5]+s F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-m^2 F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[2] n[5]+t F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[2] n[5]+s F[n[1],n[2],n[3],1,n[5],n[6]] n[2] n[5]-s t F[n[1],n[2],n[3],1,1+n[5],n[6]] n[2] n[5]-m^2 F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[3] n[5]+s F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[3] n[5]+m^2 F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[3] n[5]+t F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[3] n[5]+2 F[n[1],-1+n[2],1+n[3],0,n[5],n[6]] n[3] n[5]-2 m^2 F[n[1],-1+n[2],1+n[3],1,n[5],n[6]] n[3] n[5]+2 F[n[1],n[2],n[3],0,n[5],n[6]] n[3] n[5]+2 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[3] n[5]-s t F[n[1],n[2],n[3],1,1+n[5],n[6]] n[3] n[5]-2 F[n[1],n[2],1+n[3],0,-1+n[5],n[6]] n[3] n[5]+t F[n[1],n[2],1+n[3],0,n[5],n[6]] n[3] n[5]+2 s F[n[1],n[2],1+n[3],1,-1+n[5],n[6]] n[3] n[5]-m^2 F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3] n[5]+s F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3] n[5]-s t F[n[1],n[2],1+n[3],1,n[5],n[6]] n[3] n[5]-m^2 F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[5]^2+s F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[5]^2-m^2 F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[5]^2+t F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[5]^2+s F[n[1],n[2],n[3],1,n[5],n[6]] n[5]^2-s t F[n[1],n[2],n[3],1,1+n[5],n[6]] n[5]^2-4 F[-1+n[1],n[2],n[3],0,n[5],1+n[6]] n[6]+2 d F[-1+n[1],n[2],n[3],0,n[5],1+n[6]] n[6]+4 s F[-1+n[1],n[2],n[3],1,n[5],1+n[6]] n[6]-2 d s F[-1+n[1],n[2],n[3],1,n[5],1+n[6]] n[6]+4 F[n[1],-1+n[2],n[3],0,n[5],1+n[6]] n[6]-2 d F[n[1],-1+n[2],n[3],0,n[5],1+n[6]] n[6]+4 F[n[1],n[2],n[3],0,n[5],n[6]] n[6]-2 d F[n[1],n[2],n[3],0,n[5],n[6]] n[6]+18 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[6]-6 d F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[6]+12 s F[n[1],n[2],n[3],1,n[5],n[6]] n[6]-4 d s F[n[1],n[2],n[3],1,n[5],n[6]] n[6]-2 F[-1+n[1],n[2],n[3],0,n[5],1+n[6]] n[1] n[6]+2 s F[-1+n[1],n[2],n[3],1,n[5],1+n[6]] n[1] n[6]+2 F[n[1],-1+n[2],n[3],0,n[5],1+n[6]] n[1] n[6]+2 F[n[1],n[2],n[3],0,n[5],n[6]] n[1] n[6]+2 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[1] n[6]+2 s F[n[1],n[2],n[3],1,n[5],n[6]] n[1] n[6]-2 F[-1+n[1],n[2],n[3],0,n[5],1+n[6]] n[2] n[6]+2 s F[-1+n[1],n[2],n[3],1,n[5],1+n[6]] n[2] n[6]+2 F[n[1],-1+n[2],n[3],0,n[5],1+n[6]] n[2] n[6]+2 F[n[1],n[2],n[3],0,n[5],n[6]] n[2] n[6]+2 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[2] n[6]+2 s F[n[1],n[2],n[3],1,n[5],n[6]] n[2] n[6]+4 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[3] n[6]+3 s F[n[1],n[2],n[3],1,n[5],n[6]] n[3] n[6]+t F[n[1],n[2],1+n[3],0,n[5],n[6]] n[3] n[6]-m^2 F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3] n[6]+s F[n[1],n[2],1+n[3],1,n[5],-1+n[6]] n[3] n[6]-s t F[n[1],n[2],1+n[3],1,n[5],n[6]] n[3] n[6]-2 F[-1+n[1],n[2],n[3],0,n[5],1+n[6]] n[5] n[6]+2 s F[-1+n[1],n[2],n[3],1,n[5],1+n[6]] n[5] n[6]-m^2 F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[5] n[6]+s F[-1+n[1],n[2],n[3],1,1+n[5],n[6]] n[5] n[6]+2 F[n[1],-1+n[2],n[3],0,n[5],1+n[6]] n[5] n[6]+m^2 F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[5] n[6]+t F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[5] n[6]+2 F[n[1],n[2],n[3],0,n[5],n[6]] n[5] n[6]+2 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[5] n[6]+s F[n[1],n[2],n[3],1,n[5],n[6]] n[5] n[6]-s t F[n[1],n[2],n[3],1,1+n[5],n[6]] n[5] n[6]+2 F[n[1],n[2],n[3],1,n[5],-1+n[6]] n[6]^2+2 s F[n[1],n[2],n[3],1,n[5],n[6]] n[6]^2)/(2 (-2+d-n[1]-n[2]-n[5]) (-6+2 d-n[1]-n[2]-n[3]-n[5]-n[6])))},
{n[1]<=0&&n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[n[1],-1+n[2],n[3],1,n[5],n[6]]->-(1/(6-2 d+n[1]+n[2]+n[3]+n[5]+n[6]))(F[n[1],-1+n[2],1+n[3],0,n[5],n[6]] n[3]-m^2 F[n[1],-1+n[2],1+n[3],1,n[5],n[6]] n[3]-F[n[1],n[2],1+n[3],0,-1+n[5],n[6]] n[3]+s F[n[1],n[2],1+n[3],1,-1+n[5],n[6]] n[3]-m^2 F[n[1],-1+n[2],n[3],1,1+n[5],n[6]] n[5]-F[-1+n[1],n[2],n[3],0,n[5],1+n[6]] n[6]+s F[-1+n[1],n[2],n[3],1,n[5],1+n[6]] n[6]+F[n[1],-1+n[2],n[3],0,n[5],1+n[6]] n[6]+F[n[1],n[2],n[3],0,n[5],n[6]] (3-d+n[3]+n[6])+F[n[1],n[2],n[3],1,n[5],n[6]] (-3 s+d s-s n[2]-s n[3]-s n[6]))},
{n[1]<=0&&n[2]<=0&&n[3]<=0&&n[5]<=0&&n[6]<=0,F[n[1],n[2],-1+n[3],1,n[5],n[6]]->-(1/(2-d+n[1]+n[2]+2 n[5]))(-F[1+n[1],n[2],n[3],0,-1+n[5],n[6]] n[1]+t F[1+n[1],n[2],n[3],0,n[5],n[6]] n[1]+F[1+n[1],n[2],n[3],1,-1+n[5],-1+n[6]] n[1]-m^2 F[1+n[1],n[2],n[3],1,n[5],-1+n[6]] n[1]-s F[n[1],1+n[2],-1+n[3],1,n[5],n[6]] n[2]-F[n[1],1+n[2],n[3],0,-1+n[5],n[6]] n[2]+s F[n[1],1+n[2],n[3],1,-1+n[5],n[6]] n[2]+F[n[1],n[2],n[3],1,-1+n[5],n[6]] (-4+2 d-2 n[1]-2 n[2]-2 n[5])+F[n[1],n[2],n[3],0,n[5],n[6]] (-2+d-n[1]-n[2]-2 n[5])-2 m^2 F[n[1],n[2],-1+n[3],1,1+n[5],n[6]] n[5]+F[n[1],n[2],n[3],1,n[5],n[6]] (2 m^2-d m^2+m^2 n[1]+m^2 n[2]+2 m^2 n[5]))},
{n[5]<=0&&n[6]<=0,F[0,0,0,1,n[5],-1+n[6]]->(-((m^6-m^4 s-m^2 s^2+s^3) F[-1,0,0,0,1+n[5],n[6]] n[5])+(m^6-2 m^4 s+m^2 s^2-m^4 t+2 m^2 s t-s^2 t) F[0,-1,0,0,1+n[5],n[6]] n[5]+2 (m^4 s^2-m^2 s^3-2 m^2 s^2 t) F[0,-1,0,1,1+n[5],n[6]] n[5]+(m^4 s t-2 m^2 s^2 t+s^3 t) F[0,0,0,0,1+n[5],n[6]] n[5]-2 (m^6 s-2 m^4 s^2+m^2 s^3) F[0,0,0,1,1+n[5],-1+n[6]] n[5]-2 (m^4 s^2 t-m^2 s^3 t) F[0,0,0,1,1+n[5],n[6]] n[5]+F[0,0,0,0,n[5],n[6]] (-6 m^4 s+2 d m^4 s+12 m^2 s^2-4 d m^2 s^2-6 s^3+2 d s^3-m^4 s n[5]+2 m^2 s^2 n[5]-s^3 n[5])+(m^2 s^3+s^4) F[0,0,-1,1,n[5],1+n[6]] n[6]+(m^2 s^2 t+s^3 t) F[0,0,0,0,n[5],1+n[6]] n[6]-(m^2 s^3 t+s^4 t) F[0,0,0,1,n[5],1+n[6]] n[6]-F[0,0,0,1,n[5],n[6]] (-6 m^4 s^2+2 d m^4 s^2+12 m^2 s^3-4 d m^2 s^3-6 s^4+2 d s^4+2 m^2 s^3 n[5]-2 s^4 n[5]-2 m^2 s^2 t n[5]-2 s^3 t n[5]-3 m^4 s^2 n[6]+4 m^2 s^3 n[6]-s^4 n[6]+2 m^2 s^2 t n[6]+2 s^3 t n[6]))/(2 (-6 m^4 s+2 d m^4 s+12 m^2 s^2-4 d m^2 s^2-6 s^3+2 d s^3-m^4 s n[5]+2 m^2 s^2 n[5]-s^3 n[5]-m^4 s n[6]+2 m^2 s^2 n[6]-s^3 n[6]))},
{n[5]<=0,F[0,0,0,1,-1+n[5],0]->1/(8 s-6 d s+d^2 s+4 s n[5]-d s n[5]) (18 m^2 F[0,0,0,0,n[5],0]-12 d m^2 F[0,0,0,0,n[5],0]+2 d^2 m^2 F[0,0,0,0,n[5],0]+18 s F[0,0,0,0,n[5],0]-12 d s F[0,0,0,0,n[5],0]+2 d^2 s F[0,0,0,0,n[5],0]-4 m^2 s F[0,0,0,1,n[5],0]+d m^2 s F[0,0,0,1,n[5],0]-12 s^2 F[0,0,0,1,n[5],0]+7 d s^2 F[0,0,0,1,n[5],0]-d^2 s^2 F[0,0,0,1,n[5],0]+6 m^2 F[0,-1,0,0,1+n[5],0] n[5]-2 d m^2 F[0,-1,0,0,1+n[5],0] n[5]+4 m^2 s F[0,-1,0,1,1+n[5],0] n[5]-d m^2 s F[0,-1,0,1,1+n[5],0] n[5]+4 m^2 s F[0,0,0,1,n[5],0] n[5]-d m^2 s F[0,0,0,1,n[5],0] n[5]-4 s^2 F[0,0,0,1,n[5],0] n[5]+d s^2 F[0,0,0,1,n[5],0] n[5])},
{True,F[0,0,0,1,0,0]->(3 (-8+3 d) F[0,0,0,-1,0,0])/((-4+d) s^2)}};


(*Here are the resulting Master Integrals on this sector*)
masters[{0,0,0,1,0,0}] = {};


(* ::Subsection::Closed:: *)
(*Sector {}*)


Syzygies = {{\[Rho][3],0,0,0,0,0,-\[Rho][6],\[Rho][6],\[Rho][6],0},{0,0,0,0,0,\[Rho][5],-\[Rho][3]-2 \[Rho][5]+\[Rho][8],\[Rho][3]+\[Rho][5]-\[Rho][8],\[Rho][3]+\[Rho][5]-\[Rho][8],\[Rho][3]},{-2 \[Rho][2]-\[Rho][6]+\[Rho][9],\[Rho][2],\[Rho][6],0,0,0,0,0,0,0},{0,0,0,0,0,-\[Rho][9],-\[Rho][2]+\[Rho][3]+2 \[Rho][9],\[Rho][2]-\[Rho][3]-\[Rho][9],\[Rho][2]-\[Rho][9],0},{-s-2 \[Rho][2]+2 \[Rho][3]+\[Rho][9],s+\[Rho][2]-\[Rho][3],0,-\[Rho][6],0,0,0,0,0,0},{-\[Rho][3],0,0,0,0,-s+\[Rho][6],s-\[Rho][3]-\[Rho][6],0,0,0},{-s-2 \[Rho][2]+\[Rho][3],0,s+\[Rho][2]-\[Rho][3],\[Rho][2],0,-\[Rho][9],-s-\[Rho][2]+\[Rho][3]+\[Rho][6],s+\[Rho][2]-\[Rho][3]-\[Rho][6],\[Rho][2],0},{\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8],0,0,0,0,-\[Rho][5] \[Rho][6],\[Rho][3] \[Rho][6]+\[Rho][5] \[Rho][6],-\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][6],-\[Rho][3] \[Rho][6]},{\[Rho][2] \[Rho][5]-\[Rho][8] \[Rho][9],0,0,0,0,0,-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9]},{s \[Rho][5]-s \[Rho][8]+\[Rho][6] \[Rho][8],0,0,0,0,0,s \[Rho][6]+\[Rho][5] \[Rho][6]-\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2,-s \[Rho][6]+\[Rho][6]^2},{\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],0,0,0,0,\[Rho][6] \[Rho][9],-\[Rho][3] \[Rho][6]-\[Rho][6] \[Rho][9],\[Rho][3] \[Rho][6],0,0},{0,0,0,0,0,\[Rho][2] \[Rho][5]-\[Rho][8] \[Rho][9],-\[Rho][2] \[Rho][3]-\[Rho][2] \[Rho][5]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][8]+\[Rho][3] \[Rho][9]+\[Rho][8] \[Rho][9],\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][5]-\[Rho][3] \[Rho][8]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9],\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][9]},{s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],0,0,0,0,0,-s \[Rho][6]+\[Rho][6]^2-\[Rho][6] \[Rho][9],s \[Rho][6]-\[Rho][6]^2,0,0},{0,0,0,0,0,0,-s \[Rho][2]-s \[Rho][5]-\[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][6]+s \[Rho][8]-\[Rho][6] \[Rho][8]+s \[Rho][9]+\[Rho][8] \[Rho][9],s \[Rho][2]+s \[Rho][5]-\[Rho][2] \[Rho][6]-s \[Rho][8]+\[Rho][6] \[Rho][8]-s \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9],s \[Rho][2]-\[Rho][2] \[Rho][6]-s \[Rho][9]},{-m^2-\[Rho][5]+\[Rho][6]+2 \[Rho][8],m^2-\[Rho][8],-\[Rho][6],-\[Rho][6],-\[Rho][6],0,0,0,0,0},{-m^2+s-\[Rho][3]+2 \[Rho][8],0,m^2-s+\[Rho][3]-\[Rho][8],m^2-s+\[Rho][3]-\[Rho][8],-s+\[Rho][3],\[Rho][5],-m^2+s-\[Rho][3]-\[Rho][6]+\[Rho][8],m^2-s+\[Rho][3]+\[Rho][6]-\[Rho][8],m^2-s+\[Rho][3]+\[Rho][6]-\[Rho][8],-s+\[Rho][3]+\[Rho][6]},{-m^2 \[Rho][3]-\[Rho][2] \[Rho][3]+\[Rho][3] \[Rho][8],0,m^2 \[Rho][3]+\[Rho][2] \[Rho][3]-\[Rho][3] \[Rho][8],\[Rho][2] \[Rho][3],\[Rho][2] \[Rho][3],m^2 \[Rho][9],-m^2 \[Rho][3]+\[Rho][3] \[Rho][5]-m^2 \[Rho][9]-\[Rho][3] \[Rho][9],m^2 \[Rho][3]-\[Rho][3] \[Rho][5]+\[Rho][3] \[Rho][9],\[Rho][3] \[Rho][9],\[Rho][3] \[Rho][9]},{m^2 \[Rho][2]+m^2 \[Rho][6]+\[Rho][2] \[Rho][6]-\[Rho][6] \[Rho][8]-m^2 \[Rho][9],0,-m^2 \[Rho][6]-\[Rho][2] \[Rho][6]+\[Rho][6] \[Rho][8],-\[Rho][2] \[Rho][6],-\[Rho][2] \[Rho][6],0,-\[Rho][5] \[Rho][6]+\[Rho][6] \[Rho][9],\[Rho][5] \[Rho][6]-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9],-\[Rho][6] \[Rho][9]},{-m^2 s-m^2 \[Rho][2]-s \[Rho][2]+s \[Rho][8],0,m^2 s+s \[Rho][2]-s \[Rho][8],s \[Rho][2],s \[Rho][2],0,-m^2 s+s \[Rho][5]+m^2 \[Rho][6]-m^2 \[Rho][9]-s \[Rho][9],m^2 s-s \[Rho][5]-m^2 \[Rho][6]+s \[Rho][9],s \[Rho][9],s \[Rho][9]},{-m^2 \[Rho][2] \[Rho][5]-\[Rho][2]^2 \[Rho][5]+\[Rho][2] \[Rho][5] \[Rho][8]+m^2 \[Rho][8] \[Rho][9]+\[Rho][2] \[Rho][8] \[Rho][9]-\[Rho][8]^2 \[Rho][9],0,m^2 \[Rho][2] \[Rho][5]+\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][5] \[Rho][8]-m^2 \[Rho][8] \[Rho][9]-\[Rho][2] \[Rho][8] \[Rho][9]+\[Rho][8]^2 \[Rho][9],\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][8] \[Rho][9],\[Rho][2]^2 \[Rho][5]-\[Rho][2] \[Rho][8] \[Rho][9],0,-m^2 \[Rho][2] \[Rho][5]+\[Rho][2] \[Rho][5]^2+m^2 \[Rho][2] \[Rho][9]+m^2 \[Rho][5] \[Rho][9]-\[Rho][2] \[Rho][5] \[Rho][9]-\[Rho][5] \[Rho][8] \[Rho][9]-m^2 \[Rho][9]^2+\[Rho][8] \[Rho][9]^2,m^2 \[Rho][2] \[Rho][5]-\[Rho][2] \[Rho][5]^2-m^2 \[Rho][2] \[Rho][9]-m^2 \[Rho][5] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+\[Rho][5] \[Rho][8] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,-m^2 \[Rho][2] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2,-m^2 \[Rho][2] \[Rho][9]+\[Rho][2] \[Rho][5] \[Rho][9]+m^2 \[Rho][9]^2-\[Rho][8] \[Rho][9]^2}};


(* ::Subsubsection::Closed:: *)
(*{0,0,0,0,0,0}*)


(*The initial Identities are given in {\[Alpha],\[Beta],\[Gamma]} notation as described in the paper*)
initialIdentities = {{{-2+d,{-1,-1,0,0,-1,0},{0,-1,0,0,0,0}},{2-d,{0,0,1,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{0,s,0,-s,0,0},{0,0,0,0,0,0}}},{{0,{0,0,0,0,0,-1},{-1,0,-1,0,0,1}},{0,{0,0,0,0,0,1},{0,-1,-1,0,0,1}},{0,{0,0,0,1,0,0},{0,-1,-1,1,0,0}},{2-d,{0,0,2,1,0,1},{0,-1,0,0,0,0}},{4-2 d,{0,0,2,2,0,2},{0,0,-1,0,0,0}},{-2+d,{0,0,-2,-1,0,-1},{0,0,0,0,-1,0}},{0,{0,0,0,0,0,-t},{0,-1,0,0,0,1}},{0,{0,0,0,-m^2,0,0},{0,-1,0,1,0,0}},{0,{0,0,0,-s,0,0},{0,0,-1,1,0,0}},{0,{0,0,0,s,0,0},{0,0,0,1,-1,0}}},{{0,{0,0,0,0,-1,0},{-1,0,-1,0,1,0}},{0,{0,0,0,0,1,0},{-1,0,0,-1,1,0}},{4-2 d,{2,2,0,0,2,0},{-1,0,0,0,0,0}},{0,{0,1,0,0,0,0},{-1,1,0,-1,0,0}},{2-d,{2,1,0,0,1,0},{0,0,0,-1,0,0}},{-2+d,{-2,-1,0,0,-1,0},{0,0,0,0,0,-1}},{0,{0,0,0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,0,-t,0},{0,0,0,-1,1,0}},{0,{0,0,0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0,0,0},{0,1,0,0,0,-1}}},{{2-d,{0,0,1,1,0,2},{-1,0,0,0,0,0}},{-2+d,{0,0,-1,-1,0,-2},{0,-1,0,0,0,0}},{0,{0,0,0,-1,0,0},{0,-1,0,1,0,-1}},{0,{0,0,-1,0,0,0},{0,-1,1,0,0,-1}},{-4+2 d,{0,0,-2,-2,0,-2},{0,0,0,0,0,-1}},{0,{0,0,1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,-s,0,0},{-1,0,0,1,0,0}},{0,{0,0,t,0,0,0},{0,-1,1,0,0,0}},{0,{0,0,0,s,0,0},{0,0,0,1,0,-1}}},{{0,{0,0,0,0,-1,0},{-1,0,-1,0,1,0}},{0,{0,0,0,0,1,0},{-1,0,0,-1,1,0}},{4-2 d,{2,2,0,0,2,0},{-1,0,0,0,0,0}},{0,{0,1,0,0,0,0},{-1,1,0,-1,0,0}},{0,{0,0,0,0,1,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,-1,0},{0,-1,0,-1,1,0}},{-4+2 d,{-2,-2,0,0,-2,0},{0,-1,0,0,0,0}},{0,{1,-1,0,0,0,0},{0,0,0,-1,0,0}},{-2+d,{-2,-1,0,0,-1,0},{0,0,0,0,0,-1}},{0,{-1,0,0,0,0,0},{1,-1,0,-1,0,0}},{0,{1,0,0,0,0,0},{1,-1,0,0,0,-1}},{0,{0,0,0,0,-m^2,0},{-1,0,0,0,1,0}},{0,{0,-s,0,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{0,0,0,0,-s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,-t,0},{0,0,0,-1,1,0}},{2 s-d s,{s,2 s,0,0,s,0},{0,0,0,0,0,0}},{0,{0,0,0,0,m^2,0},{0,0,0,0,1,-1}},{0,{0,s,0,0,0,0},{0,1,0,0,0,-1}},{0,{-s,0,0,0,0,0},{1,0,0,0,0,-1}}},{{0,{0,0,0,0,0,-1},{-1,0,0,-1,0,1}},{0,{0,0,0,0,0,1},{0,-1,0,-1,0,1}},{4-2 d,{1,1,1,2,1,1},{0,-1,0,0,0,0}},{0,{0,0,1,0,0,0},{0,-1,1,-1,0,0}},{2-d,{0,0,1,1,0,1},{0,0,0,-1,0,0}},{0,{0,0,-1,0,0,0},{0,0,1,-1,-1,0}},{0,{0,0,0,0,0,s},{-1,0,0,0,0,1}},{0,{0,0,0,0,-m^2,0},{0,-1,0,0,1,0}},{0,{0,0,-m^2,0,0,0},{0,-1,1,0,0,0}},{-2 s+d s,{0,-s,-s,-s,0,-s},{0,0,0,0,0,0}},{0,{0,0,s,0,0,0},{0,0,1,0,-1,0}}},{{6-3 d,{2,2,1,1,2,2},{-1,0,0,0,0,0}},{-4+2 d,{-1,-1,-1,-1,-1,-2},{0,-1,0,0,0,0}},{0,{0,0,0,-1,0,0},{0,-1,0,1,0,-1}},{0,{0,0,-1,0,0,0},{0,-1,1,0,0,-1}},{-2+d,{0,0,-1,-1,0,-1},{0,0,0,-1,0,0}},{0,{0,0,1,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,0,-m^2+s,0},{-1,0,0,0,1,0}},{0,{0,0,0,-s,0,0},{-1,0,0,1,0,0}},{0,{0,0,0,0,t,0},{0,-1,0,0,1,0}},{0,{0,0,t,0,0,0},{0,-1,1,0,0,0}},{4 s-2 d s,{2 s,s,s,s,s,2 s},{0,0,0,0,0,0}},{0,{0,0,0,s,0,0},{0,0,0,1,0,-1}},{0,{0,0,t,0,0,0},{0,0,1,-1,0,0}},{0,{0,0,-m^2+s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,0,-s t,0},{0,0,0,0,1,0}},{0,{0,0,-s t,0,0,0},{0,0,1,0,0,0}}},{{0,{0,0,0,0,0,1},{-1,0,-1,-1,0,1}},{0,{0,0,0,0,0,-1},{0,-1,-1,-1,0,1}},{-1+d,{-1,-1,0,-1,-1,0},{0,-1,-1,0,0,0}},{-1+d,{0,0,-2,-1,0,-1},{0,-1,0,-1,0,0}},{1-d,{1,1,0,0,1,0},{0,-1,0,0,-1,0}},{-1+d,{0,0,-1,-1,0,-1},{0,0,-1,-1,0,0}},{-1,{0,0,1,0,0,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,m^2,0},{0,-1,-1,0,1,0}},{0,{0,0,0,0,0,t},{0,-1,0,-1,0,1}},{0,{0,0,0,m^2,-m^2,0},{0,-1,0,0,0,0}},{-s,{0,s,0,0,0,0},{0,0,-1,0,0,0}},{s,{0,-s,0,0,0,0},{0,0,0,0,-1,0}}},{{-2+d,{-1,-1,0,0,-1,0},{-1,0,-1,0,0,0}},{1-d,{0,0,1,1,0,1},{0,0,-1,-1,0,0}},{-1+d,{0,0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{2-d,{1,1,0,0,1,0},{0,0,0,0,-1,-1}},{0,{0,0,0,0,m^2,0},{-1,0,-1,0,1,0}},{0,{0,s,0,0,0,0},{-1,1,-1,0,0,0}},{0,{0,0,-t,0,0,t},{0,0,0,-1,0,0}},{0,{0,0,0,m^2,-m^2,0},{0,0,0,0,0,-1}},{0,{0,-s,0,0,0,0},{0,1,0,0,-1,-1}}},{{-1+d,{0,0,-1,-1,0,-1},{0,0,-1,-1,0,0}},{1-d,{0,0,1,1,0,1},{0,0,0,-2,0,0}},{-2+d,{-1,-1,0,0,-1,0},{0,0,0,-1,-1,0}},{0,{0,0,0,0,0,-s},{0,0,-1,-1,0,1}},{-2 s+d s,{-s,-s,0,-s,-s,0},{0,0,-1,0,0,0}},{0,{0,0,0,0,0,-t},{0,0,0,-2,0,1}},{-s+d s,{0,0,m^2-2 s,-m^2-s,m^2,-s},{0,0,0,-1,0,0}},{2 s-d s,{s,s,0,0,s,0},{0,0,0,0,-1,0}},{0,{0,s,0,0,0,0},{0,1,0,-1,-1,0}},{0,{0,0,0,0,m^2 s,0},{0,0,-1,0,1,0}},{0,{0,0,0,0,0,s t},{0,0,0,-1,0,1}},{0,{0,0,0,m^2 s,-m^2 s,0},{0,0,0,0,0,0}},{0,{0,s^2,0,0,0,0},{0,1,-1,0,0,0}},{0,{0,-s^2,0,0,0,0},{0,1,0,0,-1,0}}},{{-1+d,{-1,-1,0,0,-1,0},{-1,-1,0,0,0,0}},{1,{0,0,0,0,0,-1},{-1,0,0,-1,0,0}},{1-d,{0,0,1,1,0,2},{0,-1,0,-1,0,0}},{1-d,{1,1,0,1,1,0},{0,-1,0,0,0,-1}},{0,{0,0,1,0,0,0},{0,-1,1,-1,0,-1}},{1-d,{0,0,1,1,0,1},{0,0,0,-1,0,-1}},{0,{0,0,-1,0,0,0},{0,0,1,-1,-1,-1}},{0,{0,0,0,0,m^2,0},{-1,-1,0,0,1,0}},{-s,{0,s,0,0,0,0},{-1,0,0,0,0,0}},{0,{0,0,0,0,-m^2,0},{0,-1,0,0,1,-1}},{0,{0,0,-t,0,0,0},{0,-1,1,-1,0,0}},{s,{0,-s,0,0,0,0},{0,0,0,0,0,-1}}},{{0,{0,0,0,0,0,-1},{-2,0,-1,0,0,1}},{0,{0,0,0,0,0,1},{-1,-1,-1,0,0,1}},{0,{0,0,0,1,0,0},{-1,-1,-1,1,0,0}},{2-d,{0,0,2,1,0,1},{-1,-1,0,0,0,0}},{2-d,{0,0,1,1,0,1},{-1,0,-1,0,0,0}},{0,{0,0,-1,0,0,1},{-1,0,0,0,-1,0}},{2-d,{0,0,1,1,0,1},{0,-1,-1,0,0,0}},{-2+d,{0,0,-1,-1,0,-2},{0,-1,0,0,-1,0}},{-2+d,{0,0,-1,-1,0,-1},{0,-1,0,0,0,-1}},{0,{0,0,0,-1,0,0},{0,-1,0,1,-1,-1}},{0,{0,0,-1,0,0,0},{0,-1,1,0,-1,-1}},{-2+d,{0,0,-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,1,0,0,0},{0,0,1,0,-2,-1}},{0,{0,0,0,0,0,-t},{-1,-1,0,0,0,1}},{0,{0,0,0,-m^2,0,0},{-1,-1,0,1,0,0}},{0,{0,0,-t,0,0,t},{0,-1,0,0,0,0}},{0,{0,0,0,m^2,0,0},{0,-1,0,1,0,-1}},{0,{0,0,t,0,0,0},{0,-1,1,0,-1,0}}},{{2-d,{1,1,0,0,1,0},{-1,0,0,-1,0,0}},{-1+d,{0,0,-1,-1,0,-1},{0,0,0,-2,0,0}},{1-d,{0,0,1,1,0,1},{0,0,0,-1,0,-1}},{0,{0,0,0,0,-m^2,0},{-1,0,0,-1,1,0}},{-2 s+d s,{-s,-s,0,0,-s,0},{-1,0,0,0,0,0}},{0,{0,-s,0,0,0,0},{-1,1,0,-1,0,0}},{s-d s,{0,0,s,s,0,2 s},{0,0,0,-1,0,0}},{2 s-d s,{s,s,0,s,s,0},{0,0,0,0,0,-1}},{0,{0,0,t,0,0,0},{0,0,1,-2,0,0}},{0,{0,0,-m^2+s,0,0,0},{0,0,1,-1,0,-1}},{0,{0,0,0,0,m^2 s,0},{-1,0,0,0,1,0}},{0,{0,s^2,0,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,0,-m^2 s,0},{0,0,0,0,1,-1}},{0,{0,0,-s t,0,0,0},{0,0,1,-1,0,0}},{0,{0,-s^2,0,0,0,0},{0,1,0,0,0,-1}}},{{2-d,{0,0,1,1,0,1},{-1,0,-1,0,0,0}},{-2+d,{0,0,-1,-1,0,-1},{-1,0,0,-1,0,0}},{2-d,{0,0,1,1,0,1},{0,0,0,-1,-1,0}},{-2+d,{0,0,-1,-1,0,-1},{0,0,0,0,-1,-1}},{0,{0,0,0,0,0,s},{-1,0,-1,0,0,1}},{0,{0,0,0,s,0,0},{-1,0,-1,1,0,0}},{0,{0,0,0,0,0,t},{-1,0,0,-1,0,1}},{2 s-d s,{0,0,-m^2+2 s,m^2+s,0,s},{-1,0,0,0,0,0}},{2 s-d s,{0,0,s,s,0,s},{0,0,-1,0,0,0}},{-2 s+d s,{0,0,-s,-s,0,-2 s},{0,0,0,0,-1,0}},{-2 s+d s,{0,0,-s,-s,0,-s},{0,0,0,0,0,-1}},{0,{0,0,0,-s,0,0},{0,0,0,1,-1,-1}},{0,{0,0,-t,0,0,0},{0,0,1,-1,-1,0}},{0,{0,0,m^2-s,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,0,0,-s t},{-1,0,0,0,0,1}},{0,{0,0,0,-m^2 s,0,0},{-1,0,0,1,0,0}},{0,{0,0,-s t,0,0,s t},{0,0,0,0,0,0}},{0,{0,0,0,m^2 s,0,0},{0,0,0,1,0,-1}},{0,{0,0,s t,0,0,0},{0,0,1,0,-1,0}}},{{2-d,{1,1,0,0,2,0},{0,0,-1,0,0,0}},{-2+d,{-1,-1,0,0,-2,0},{0,0,0,-1,0,0}},{-4+2 d,{-2,-2,0,0,-2,0},{0,0,0,0,-1,0}},{0,{0,-1,0,0,0,0},{0,1,0,-1,-1,0}},{0,{-1,0,0,0,0,0},{1,0,0,-1,-1,0}},{0,{1,0,0,0,0,0},{1,0,0,0,-1,-1}},{0,{0,0,0,0,-2 m^2,0},{0,0,-1,0,1,0}},{2 m^2-d m^2,{m^2,m^2,0,0,2 m^2,0},{0,0,0,0,0,0}},{0,{0,-s,0,0,0,0},{0,1,-1,0,0,0}},{0,{0,s,0,0,0,0},{0,1,0,0,-1,0}},{0,{t,0,0,0,0,0},{1,0,0,-1,0,0}},{0,{-m^2,0,0,0,0,0},{1,0,0,0,0,-1}}},{{0,{0,0,0,0,0,-1},{-1,0,-1,0,0,1}},{0,{0,0,0,0,0,1},{0,-1,-1,0,0,1}},{0,{0,0,0,1,0,0},{0,-1,-1,1,0,0}},{4-2 d,{1,1,2,1,1,1},{0,-1,0,0,0,0}},{2-d,{0,0,1,1,0,1},{0,0,0,-1,0,0}},{-6+3 d,{-2,-2,-2,-1,-2,-1},{0,0,0,0,-1,0}},{0,{0,0,0,0,0,-t},{0,-1,0,0,0,1}},{0,{0,0,0,0,m^2,0},{0,-1,0,0,1,0}},{0,{0,0,0,-m^2,0,0},{0,-1,0,1,0,0}},{0,{0,0,0,0,0,-s},{0,0,-1,0,0,1}},{0,{0,0,0,-s,0,0},{0,0,-1,1,0,0}},{0,{0,0,0,0,0,-t},{0,0,0,-1,0,1}},{4 m^2-2 d m^2-4 s+2 d s,{m^2-s,2 m^2-s,2 m^2-2 s,-s,2 m^2-2 s,m^2-s},{0,0,0,0,0,0}},{0,{0,0,0,s,0,0},{0,0,0,1,-1,0}},{0,{m^2-t,0,0,0,0,0},{1,-1,0,0,0,0}},{0,{-s,0,0,0,0,0},{1,0,0,0,-1,0}},{0,{0,0,0,0,0,s t},{0,0,0,0,0,1}},{0,{s t,0,0,0,0,0},{1,0,0,0,0,0}}},{{1-d,{1,1,0,0,1,0},{-1,-1,0,0,0,0}},{-2+d,{0,0,-1,-1,0,-1},{0,-1,-1,0,0,0}},{-1+d,{-1,-1,0,0,-1,0},{0,-1,0,0,-1,0}},{2-d,{0,0,1,1,0,1},{0,-1,0,0,0,-1}},{0,{0,0,0,0,m^2,0},{-1,-1,0,0,1,0}},{0,{0,m^2,0,0,0,-m^2},{-1,0,0,0,0,0}},{3 m^2-2 d m^2,{2 m^2-t,m^2,m^2+t,m^2,m^2+t,2 m^2-t},{0,-1,0,0,0,0}},{0,{0,0,m^2,0,0,0},{0,-1,1,0,0,-1}},{2 m^2-d m^2,{0,0,m^2,m^2,0,m^2},{0,0,0,0,0,-1}},{0,{0,0,-m^2,0,0,0},{0,0,1,0,-1,-1}},{0,{0,0,0,0,-m^2 t,0},{0,-1,0,0,1,0}},{0,{0,0,-m^2 t,0,0,0},{0,-1,1,0,0,0}}},{{-2+d,{-1,-1,0,0,-1,0},{-1,0,0,-1,0,0}},{1-d,{0,0,1,1,0,1},{0,0,-1,-1,0,0}},{2-d,{1,1,0,0,1,0},{0,0,0,-1,-1,0}},{-1+d,{0,0,-1,-1,0,-1},{0,0,0,-1,0,-1}},{0,{0,0,0,0,-m^2,0},{-1,0,0,-1,1,0}},{-2 m^2+d m^2,{-m^2,-m^2,0,0,-m^2,0},{-1,0,0,0,0,0}},{0,{0,-m^2,0,0,0,0},{-1,1,0,-1,0,0}},{-2 m^2+d m^2,{-2 m^2+t,-m^2,-t,0,-m^2-t,t},{0,0,0,-1,0,0}},{2 m^2-d m^2,{m^2,m^2,0,m^2,m^2,0},{0,0,0,0,0,-1}},{0,{0,0,0,0,m^4,0},{-1,0,0,0,1,0}},{0,{0,m^2 s,0,0,0,0},{-1,1,0,0,0,0}},{0,{0,0,0,0,m^2 t,0},{0,0,0,-1,1,0}},{0,{0,0,0,0,-m^4,0},{0,0,0,0,1,-1}},{0,{0,-m^2 s,0,0,0,0},{0,1,0,0,0,-1}}},{{2 m^2-d m^2+2 s-d s,{m^2+s,m^2+s,0,0,m^2+s,0},{-1,0,0,0,0,0}},{-2 s+d s,{0,0,-s,-s,0,-s},{0,0,-1,0,0,0}},{-2 m^2+d m^2,{0,0,-m^2,-m^2,0,-m^2},{0,0,0,-1,0,0}},{-2 s+d s,{-s,-s,0,0,-s,0},{0,0,0,0,-1,0}},{2 m^2-d m^2+2 s-d s,{0,0,m^2+s,m^2+s,0,m^2+s},{0,0,0,0,0,-1}},{0,{0,0,0,0,-m^4+m^2 s,0},{-1,0,0,0,1,0}},{4 m^2 s-2 d m^2 s,{2 m^2 s-s t,m^2 s,m^2 s+s t,m^2 s,m^2 s+s t,2 m^2 s-s t},{0,0,0,0,0,0}},{0,{0,0,m^2 t,0,0,0},{0,0,1,-1,0,0}},{0,{0,0,-m^4+m^2 s,0,0,0},{0,0,1,0,0,-1}},{0,{0,0,0,0,-m^2 s t,0},{0,0,0,0,1,0}},{0,{0,0,-m^2 s t,0,0,0},{0,0,1,0,0,0}}}};
(*An example of how these identities relate to equations is given below*)
perm = {n[1],n[2],n[3],n[4],n[5],n[6]};
eqns = Total[(#[[1]]+#[[2]] . perm)F@@(#[[3]]+perm)&/@##]&/@initialIdentities;


(*Complete set of reduction rules for this sector*)
rules[{0,0,0,0,0,0}] = {{n[1]<=0&&n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[n[1],-1+n[2],n[3],n[4],n[5],n[6]]->-((F[n[1],n[2],n[3],n[4],n[5],n[6]] (s n[2]-s n[4])+m^2 F[n[1],-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]+F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] (2-d+n[3]+n[4]+n[6]))/(-2+d-n[1]-n[2]-n[5]))},
{n[1]<=0&&n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[-1+n[1],n[2],n[3],n[4],n[5],n[6]]->-(1/((-2+d-n[1]-n[2]-n[5]) (2-d+n[3]+n[4]+2 n[6])))(4 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]]-4 d F[n[1],n[2],n[3],-1+n[4],n[5],n[6]]+d^2 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]]+8 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]]-8 d F[n[1],n[2],n[3],n[4],n[5],-1+n[6]]+2 d^2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]]+4 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[1]-2 d F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[1]+4 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[2]-2 d F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[2]+2 s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[2]-d s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[2]+2 F[n[1],-1+n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]-d F[n[1],-1+n[2],1+n[3],n[4],n[5],-1+n[6]] n[3]-2 t F[n[1],-1+n[2],1+n[3],n[4],n[5],n[6]] n[3]+d t F[n[1],-1+n[2],1+n[3],n[4],n[5],n[6]] n[3]+4 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[3]-2 d F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[3]+4 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[3]-2 d F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[3]-2 F[n[1],n[2],1+n[3],n[4],-1+n[5],-1+n[6]] n[3]+d F[n[1],n[2],1+n[3],n[4],-1+n[5],-1+n[6]] n[3]+F[n[1],-1+n[2],1+n[3],n[4],n[5],-1+n[6]] n[1] n[3]-t F[n[1],-1+n[2],1+n[3],n[4],n[5],n[6]] n[1] n[3]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[1] n[3]-F[n[1],n[2],1+n[3],n[4],-1+n[5],-1+n[6]] n[1] n[3]+F[n[1],-1+n[2],1+n[3],n[4],n[5],-1+n[6]] n[2] n[3]-t F[n[1],-1+n[2],1+n[3],n[4],n[5],n[6]] n[2] n[3]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[3]+s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[2] n[3]-F[n[1],n[2],1+n[3],n[4],-1+n[5],-1+n[6]] n[2] n[3]+F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[3]^2+2 s F[-1+n[1],n[2],n[3],1+n[4],n[5],n[6]] n[4]-d s F[-1+n[1],n[2],n[3],1+n[4],n[5],n[6]] n[4]+2 F[n[1],-1+n[2],n[3],1+n[4],n[5],-1+n[6]] n[4]-d F[n[1],-1+n[2],n[3],1+n[4],n[5],-1+n[6]] n[4]+4 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[4]-2 d F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[4]+4 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[4]-2 d F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[4]-2 s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[4]+d s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[4]-2 s F[n[1],n[2],n[3],1+n[4],n[5],-1+n[6]] n[4]+d s F[n[1],n[2],n[3],1+n[4],n[5],-1+n[6]] n[4]+s F[-1+n[1],n[2],n[3],1+n[4],n[5],n[6]] n[1] n[4]+F[n[1],-1+n[2],n[3],1+n[4],n[5],-1+n[6]] n[1] n[4]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[1] n[4]-s F[n[1],n[2],n[3],1+n[4],n[5],-1+n[6]] n[1] n[4]+s F[-1+n[1],n[2],n[3],1+n[4],n[5],n[6]] n[2] n[4]+F[n[1],-1+n[2],n[3],1+n[4],n[5],-1+n[6]] n[2] n[4]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[4]+s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[2] n[4]-s F[n[1],n[2],n[3],1+n[4],n[5],-1+n[6]] n[2] n[4]+2 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[3] n[4]-s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[3] n[4]+F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[4]^2-s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[4]^2+2 m^2 F[n[1],-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]-d m^2 F[n[1],-1+n[2],n[3],n[4],1+n[5],n[6]] n[5]+4 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[5]-2 d F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[5]+m^2 F[n[1],-1+n[2],n[3],n[4],1+n[5],n[6]] n[3] n[5]+F[n[1],-1+n[2],1+n[3],n[4],n[5],-1+n[6]] n[3] n[5]-t F[n[1],-1+n[2],1+n[3],n[4],n[5],n[6]] n[3] n[5]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[3] n[5]-F[n[1],n[2],1+n[3],n[4],-1+n[5],-1+n[6]] n[3] n[5]+s F[-1+n[1],n[2],n[3],1+n[4],n[5],n[6]] n[4] n[5]+m^2 F[n[1],-1+n[2],n[3],n[4],1+n[5],n[6]] n[4] n[5]+F[n[1],-1+n[2],n[3],1+n[4],n[5],-1+n[6]] n[4] n[5]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[4] n[5]-s F[n[1],n[2],n[3],1+n[4],n[5],-1+n[6]] n[4] n[5]+6 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[6]-3 d F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[6]+4 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[6]-2 d F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[6]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[1] n[6]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[2] n[6]+2 s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[2] n[6]+3 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[3] n[6]+3 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[4] n[6]-2 s F[n[1],n[2],n[3],n[4],n[5],n[6]] n[4] n[6]+2 m^2 F[n[1],-1+n[2],n[3],n[4],1+n[5],n[6]] n[5] n[6]+2 F[n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[5] n[6]+2 F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[6]^2)},
{n[1]<=0&&n[2]<=0&&n[3]<=0&&n[4]<=0&&n[5]<=0&&n[6]<=0,F[n[1],n[2],-1+n[3],n[4],n[5],n[6]]->-(1/(2-d+n[1]+n[2]+2 n[5]))(-F[1+n[1],n[2],n[3],-1+n[4],-1+n[5],n[6]] n[1]+t F[1+n[1],n[2],n[3],-1+n[4],n[5],n[6]] n[1]+F[1+n[1],n[2],n[3],n[4],-1+n[5],-1+n[6]] n[1]-m^2 F[1+n[1],n[2],n[3],n[4],n[5],-1+n[6]] n[1]-s F[n[1],1+n[2],-1+n[3],n[4],n[5],n[6]] n[2]-F[n[1],1+n[2],n[3],-1+n[4],-1+n[5],n[6]] n[2]+s F[n[1],1+n[2],n[3],n[4],-1+n[5],n[6]] n[2]+F[n[1],n[2],n[3],n[4],-1+n[5],n[6]] (-4+2 d-2 n[1]-2 n[2]-2 n[5])+F[n[1],n[2],n[3],-1+n[4],n[5],n[6]] (-2+d-n[1]-n[2]-2 n[5])-2 m^2 F[n[1],n[2],-1+n[3],n[4],1+n[5],n[6]] n[5]+F[n[1],n[2],n[3],n[4],n[5],n[6]] (2 m^2-d m^2+m^2 n[1]+m^2 n[2]+2 m^2 n[5]))},
{n[4]<=0&&n[5]<=0&&n[6]<=0,F[0,0,0,n[4],-1+n[5],n[6]]->1/(2 (-2+d-n[5]) (-6+3 d-2 n[4]-2 n[5]-2 n[6])) (16 m^2 F[0,0,0,n[4],n[5],n[6]]-16 d m^2 F[0,0,0,n[4],n[5],n[6]]+4 d^2 m^2 F[0,0,0,n[4],n[5],n[6]]-8 s F[0,0,0,n[4],n[5],n[6]]+8 d s F[0,0,0,n[4],n[5],n[6]]-2 d^2 s F[0,0,0,n[4],n[5],n[6]]+4 m^2 F[0,0,0,n[4],n[5],n[6]] n[4]-2 d m^2 F[0,0,0,n[4],n[5],n[6]] n[4]-4 s F[0,0,0,n[4],n[5],n[6]] n[4]+2 d s F[0,0,0,n[4],n[5],n[6]] n[4]+4 m^2 F[0,-1,0,n[4],1+n[5],n[6]] n[5]-2 d m^2 F[0,-1,0,n[4],1+n[5],n[6]] n[5]-8 m^2 F[0,0,-1,n[4],1+n[5],n[6]] n[5]+4 d m^2 F[0,0,-1,n[4],1+n[5],n[6]] n[5]+20 m^2 F[0,0,0,n[4],n[5],n[6]] n[5]-10 d m^2 F[0,0,0,n[4],n[5],n[6]] n[5]-12 s F[0,0,0,n[4],n[5],n[6]] n[5]+6 d s F[0,0,0,n[4],n[5],n[6]] n[5]-4 m^2 F[0,0,-1,n[4],1+n[5],n[6]] n[4] n[5]+4 m^2 F[0,0,0,n[4],n[5],n[6]] n[4] n[5]-4 s F[0,0,0,n[4],n[5],n[6]] n[4] n[5]+4 m^2 F[0,-1,0,n[4],1+n[5],n[6]] n[5]^2+4 m^2 F[0,0,0,n[4],n[5],n[6]] n[5]^2-4 s F[0,0,0,n[4],n[5],n[6]] n[5]^2-2 s F[0,0,-1,n[4],n[5],1+n[6]] n[6]+d s F[0,0,-1,n[4],n[5],1+n[6]] n[6]-2 t F[0,0,0,-1+n[4],n[5],1+n[6]] n[6]+d t F[0,0,0,-1+n[4],n[5],1+n[6]] n[6]+6 m^2 F[0,0,0,n[4],n[5],n[6]] n[6]-3 d m^2 F[0,0,0,n[4],n[5],n[6]] n[6]-2 s F[0,0,0,n[4],n[5],n[6]] n[6]+d s F[0,0,0,n[4],n[5],n[6]] n[6]+2 s t F[0,0,0,n[4],n[5],1+n[6]] n[6]-d s t F[0,0,0,n[4],n[5],1+n[6]] n[6]-2 s F[0,0,-1,n[4],n[5],1+n[6]] n[5] n[6]-4 m^2 F[0,0,-1,n[4],1+n[5],n[6]] n[5] n[6]-2 t F[0,0,0,-1+n[4],n[5],1+n[6]] n[5] n[6]+6 m^2 F[0,0,0,n[4],n[5],n[6]] n[5] n[6]-2 s F[0,0,0,n[4],n[5],n[6]] n[5] n[6]+2 s t F[0,0,0,n[4],n[5],1+n[6]] n[5] n[6])},
{n[4]<=0&&n[6]<=0,F[0,0,0,n[4],0,-1+n[6]]->-((F[0,0,0,n[4],0,n[6]] (-2 s+d s-2 s n[6]))/(-6+3 d-2 n[4]-2 n[6]))},
{n[4]<=0&&n[6]<=0,F[0,0,0,-1+n[4],0,n[6]]->-(1/((s+t) (-6+3 d-2 n[4]-2 n[6])))(-12 s F[0,0,0,n[4],-1,n[6]]+6 d s F[0,0,0,n[4],-1,n[6]]+8 m^2 s F[0,0,0,n[4],0,n[6]]-4 d m^2 s F[0,0,0,n[4],0,n[6]]-2 s^2 F[0,0,0,n[4],0,n[6]]+d s^2 F[0,0,0,n[4],0,n[6]]+2 s t F[0,0,0,n[4],0,n[6]]-d s t F[0,0,0,n[4],0,n[6]]-4 s F[0,0,0,n[4],-1,n[6]] n[4]+2 m^2 s F[0,0,0,n[4],0,n[6]] n[4]+2 s t F[0,0,0,n[4],0,n[6]] n[4]-4 s F[0,0,0,n[4],-1,n[6]] n[6]+4 m^2 s F[0,0,0,n[4],0,n[6]] n[6]-2 s^2 F[0,0,0,n[4],0,n[6]] n[6]-2 s t F[0,0,0,n[4],0,n[6]] n[6])}};


(*Here are the resulting Master Integrals on this sector*)
masters[{0,0,0,0,0,0}] = {F[0,0,0,0,0,0]};


(* ::Subsection:: *)
(*Example Reduction (Very Slow)*)


(*This is an example of a simple code that makes use of the reduction rules given here to reduce a target integral, or sum of target integrals*)
(*This is significantly slower than the procedure discussed in the paper, as it applies the rules directly instead of building a system of equations*)
target = F[2,1,1,1,-1,-2];


FToList[F[l__]] := {l};
AppliedRules = {};
basis = {};
expr = target;
ints = Complement[FToList/@Cases[{expr},_F,Infinity],basis];


Monitor[
While[Length@ints>0,
	Do[
		q = False;
		sect = targ/._?Negative->0;
		relevant = rules[sect];
		Do[
			If[rule[[1]]===True,
				If[FToList[rule[[2,1]]]===targ,
					AppendTo[AppliedRules,rule[[2]]];
					q = True;
				];
				,
				nrule = Solve[And[rule[[1]],And@@Thread[FToList[rule[[2,1]]]==targ]],Cases[rule[[1]],_n,Infinity]]//Flatten;
				If[Length@nrule>0,
					AppendTo[AppliedRules,rule[[2]]/.nrule];
					q = True;
				];
			];
			If[q,Break[]];
		,{rule,relevant}];
		If[Not[q],
			AppendTo[basis,targ];
		];
	,{targ,ints}];
	expr = Collect[expr//.AppliedRules,F[___],Together];
	ints = Complement[FToList/@Cases[{expr},_F,Infinity],basis];
];
,"Integrals in Expression: "<>ToString[Length@ints]];
Reduction = expr

